The McDonald Observatory search for pulsating sdA stars: asteroseismic support for multiple populations

Context. The nature of the recently identified "sdA" spectroscopic class of star is not well understood. The thousands of known sdAs have H-dominated spectra, spectroscopic surface gravities intermediate to main sequence stars and isolated white dwarfs, and effective temperatures below the lower limit for He-burning subdwarfs. Most are likely products of binary stellar evolution, whether extremely low-mass white dwarfs and their precursors, or blue stragglers in the halo. Aims. Stellar eigenfrequencies revealed through time series photometry of pulsating stars sensitively probe stellar structural properties. The properties of pulsations exhibited by any sdA stars would contribute importantly to our developing understanding of this class. Methods. We extend our photometric campaign to discover pulsating extremely low-mass white dwarfs from McDonald Observatory to target sdA stars classified from SDSS spectra. We also obtain follow-up time series spectroscopy to search for binary signatures from four new pulsators. Results. Out of 23 sdA stars observed, we clearly detect stellar pulsations in seven. Dominant pulsation periods range from 4.6 minutes to 12.3 hours, with most on ~hour timescales. We argue specific classifications for some of the new variables, identifying both compact and likely main sequence dwarf pulsators, along with a candidate low-mass RR Lyrae star. Conclusions. With dominant pulsation periods spanning orders of magnitude, the pulsational evidence supports the emerging narrative that the sdA class consists of multiple stellar populations. Since multiple types of sdA exhibit stellar pulsations, follow-up asteroseismic analysis can be used to probe the precise evolutionary natures and stellar structures of these individual subpopulations.

==> anc/SDSSJ0756+5027/sdssj0756+5027_20150211.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ0756+5027                    #Object Name                
#Date           =2015-02-11                        #Mid Exp. yyyy-mm-dd        
#UTC            =01:59:10.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =1                                 #Exposure Time (s)          
#MJD            =57064.0827604169                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj0756+5027_firstframe.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =07 56 44.33                       #From stars.dat (J2000)     
#Dec            =+50 27 41.2                       #From stars.dat (J2000)     
#Epoch          =2015.112557638                    #Epoch in Decimal Years     
#PrecessedRA    =07 57 52.11                       #RA when observed           
#PrecessedDec   =+50 25 12.9                       #Dec when observed          
#Bjed           =2457064.587799167                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000044779                      #Linear correction days/day 
#Barydiff       =368.164                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2017-01-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =25668                             #Number pts in data          
     0.000 -0.36909233
     1.000 -0.29838946
     2.000 -0.31590677
     3.000 -0.29756440
     4.000 -0.35665034
     5.000 -0.32954419
     6.000 -0.35003324
     7.000 -0.37341808
     8.000 -0.35226778
     9.000 -0.30476337
    10.000 -0.32060665
    11.000 -0.32970172
    12.000 -0.31462103
    13.000 -0.33589746
    14.000 -0.32796330
    15.000 -0.30206536
    16.000 -0.31937842
    17.000 -0.39719726
    18.000 -0.30881677
    19.000 -0.35538999
    20.000 -0.33124130
    21.000 -0.33926838
    22.000 -0.33029030
    23.000 -0.31527893
    24.000 -0.35183185
    25.000 -0.39106911
    26.000 -0.35074225
    27.000 -0.34264641
    28.000 -0.35084959
    29.000 -0.31741605
    30.000 -0.35952360
    31.000 -0.34755938
    32.000 -0.36249823
    33.000 -0.34815556
    34.000 -0.35444494
    35.000 -0.35280587
    36.000 -0.38178542
    37.000 -0.32278424
    38.000 -0.31950947
    39.000 -0.31708218
    40.000 -0.32428962
    41.000 -0.36081213
    42.000 -0.33111313
    43.000 -0.33777033
    44.000 -0.38264754
    45.000 -0.34834644
    46.000 -0.32608831
    47.000 -0.31275888
    48.000 -0.34271599
    49.000 -0.33249430
    50.000 -0.32985228
    51.000 -0.33508522
    52.000 -0.38088597
    53.000 -0.32929275
    54.000 -0.34498463
    55.000 -0.31168660
    56.000 -0.31523052
    57.000 -0.37337875
    58.000 -0.32997025
    59.000 -0.28667644
    60.000 -0.35405249
    61.000 -0.31315611
    62.000 -0.38649525
    63.000 -0.36432018
    64.000 -0.37318536
    65.000 -0.31102171
    66.000 -0.30400308
    67.000 -0.35469041
    68.000 -0.33174896
    69.000 -0.34866988
    70.000 -0.31513138
    71.000 -0.36480393
    72.000 -0.29992357
    73.000 -0.31872351
    74.000 -0.34522416
    75.000 -0.32582300
    76.000 -0.33804652
    77.000 -0.35013060
    78.000 -0.30983005
    79.000 -0.34228376
    80.000 -0.34258430
    81.000 -0.36963896
    82.000 -0.33370718
    83.000 -0.30453237
    84.000 -0.33999585
    85.000 -0.31828629
    86.000 -0.35968255
    87.000 -0.36859652
    88.000 -0.36331414
    89.000 -0.37353878
    90.000 -0.36100619
    91.000 -0.32890660
    92.000 -0.27824109
    93.000 -0.35677018
    94.000 -0.38931850
    95.000 -0.32997051
    96.000 -0.35782946
    97.000 -0.31841237
    98.000 -0.34889734
    99.000 -0.36336568
   100.000 -0.35144377
   101.000 -0.32127436
   102.000 -0.31460179
   103.000 -0.31777427
   104.000 -0.35869507
   105.000 -0.35666148
   106.000 -0.37693958
   107.000 -0.32334605
   108.000 -0.37493209
   109.000 -0.41427172
   110.000 -0.29572507
   111.000 -0.32055576
   112.000 -0.32206291
   113.000 -0.36548071
   114.000 -0.32959572
   115.000 -0.34184774
   116.000 -0.33125283
   117.000 -0.34371094
   118.000 -0.33463363
   119.000 -0.35216256
   120.000 -0.32969761
   121.000 -0.33323504
   122.000 -0.34216654
   123.000 -0.33808373
   124.000 -0.33275327
   125.000 -0.39191781
   126.000 -0.38223258
   127.000 -0.36057251
   128.000 -0.37992544
   129.000 -0.38251095
   130.000 -0.32774709
   131.000 -0.33097356
   132.000 -0.31969295
   133.000 -0.34555752
   134.000 -0.30568254
   135.000 -0.34850500
   136.000 -0.35226778
   137.000 -0.34410504
   138.000 -0.33120947
   139.000 -0.33866023
   140.000 -0.32223324
   141.000 -0.34030737
   142.000 -0.29549451
   143.000 -0.30273788
   144.000 -0.34706431
   145.000 -0.36362898
   146.000 -0.35442339
   147.000 -0.34556825
   148.000 -0.36059042
   149.000 -0.30050769
   150.000 -0.37345872
   151.000 -0.31529245
   152.000 -0.33478109
   153.000 -0.34636664
   154.000 -0.30122109
   155.000 -0.34584296
   156.000 -0.31747183
   157.000 -0.32415063
   158.000 -0.32774124
   159.000 -0.32843727
   160.000 -0.30270237
   161.000 -0.37419677
   162.000 -0.33103700
   163.000 -0.34736266
   164.000 -0.33476156
   165.000 -0.33305681
   166.000 -0.33797373
   167.000 -0.39912988
   168.000 -0.34081595
   169.000 -0.35159354
   170.000 -0.40502980
   171.000 -0.33492869
   172.000 -0.36589614
   173.000 -0.33169840
   174.000 -0.31791937
   175.000 -0.33093498
   176.000 -0.33150591
   177.000 -0.31088384
   178.000 -0.28784572
   179.000 -0.34453167
   180.000 -0.33555224
   181.000 -0.28873079
   182.000 -0.35433572
   183.000 -0.35030344
   184.000 -0.36106527
   185.000 -0.32659546
   186.000 -0.32801540
   187.000 -0.36770424
   188.000 -0.31731037
   189.000 -0.34779798
   190.000 -0.37677288
   191.000 -0.28343392
   192.000 -0.30887873
   193.000 -0.36332404
   194.000 -0.39506156
   195.000 -0.33240939
   196.000 -0.28494969
   197.000 -0.36108070
   198.000 -0.35258458
   199.000 -0.33331790
   200.000 -0.32564895
   201.000 -0.35757542
   202.000 -0.32466995
   203.000 -0.35806811
   204.000 -0.33764775
   205.000 -0.35631470
   206.000 -0.36638418
   207.000 -0.33451661
   208.000 -0.36351710
   209.000 -0.34873481
   210.000 -0.36553922
   211.000 -0.32377925
   212.000 -0.31177642
   213.000 -0.35162235
   214.000 -0.38309257
   215.000 -0.35556431
   216.000 -0.35939830
   217.000 -0.34147637
   218.000 -0.33100835
   219.000 -0.31659309
   220.000 -0.34628767
   221.000 -0.30635031
   222.000 -0.31531590
   223.000 -0.37364932
   224.000 -0.31949116
   225.000 -0.33845744
   226.000 -0.35762615
   227.000 -0.31518885
   228.000 -0.37749916
   229.000 -0.39415869
   230.000 -0.37390404
   231.000 -0.34899392
   232.000 -0.37398085
   233.000 -0.37494508
   234.000 -0.33012491
   235.000 -0.37273097
   237.000 -0.36100737
   238.000 -0.36354969
   239.000 -0.35154181
   240.000 -0.37538872
   241.000 -0.31699835
   242.000 -0.32696270
   243.000 -0.28527651
   244.000 -0.35669157
   245.000 -0.35946190
   246.000 -0.32100209
   247.000 -0.34560104
   248.000 -0.32284201
   249.000 -0.35064670
   250.000 -0.34725017
   251.000 -0.30232383
   252.000 -0.33259201
   253.000 -0.36116830
   254.000 -0.36102271
   255.000 -0.33551828
   256.000 -0.32145175
   257.000 -0.41590458
   258.000 -0.34726237
   259.000 -0.35853137
   260.000 -0.29070733
   261.000 -0.34600085
   262.000 -0.31844213
   263.000 -0.37740247
   264.000 -0.36404332
   265.000 -0.33632180
   266.000 -0.33572425
   267.000 -0.33872834
   268.000 -0.24922181
   269.000 -0.35599616
   270.000 -0.29775970
   271.000 -0.36257111
   272.000 -0.36177516
   273.000 -0.34383480
   274.000 -0.36043413
   275.000 -0.36456534
   276.000 -0.31422609
   277.000 -0.39132348
   278.000 -0.33186535
   279.000 -0.32514840
   280.000 -0.36407695
   281.000 -0.36875655
   282.000 -0.35798806
   283.000 -0.32803443
   284.000 -0.33895938
   285.000 -0.38373937
   286.000 -0.35842936
   287.000 -0.32027613
   288.000 -0.35020757
   289.000 -0.35614263
   290.000 -0.35948663
   291.000 -0.34635088
   292.000 -0.35694510
   293.000 -0.33165857
   294.000 -0.32273156
   295.000 -0.33219726
   296.000 -0.33081143
   297.000 -0.33061069
   298.000 -0.34796167
   299.000 -0.39590568
   300.000 -0.34387685
   301.000 -0.33368278
   302.000 -0.31153410
   303.000 -0.34465099
   304.000 -0.32538645
   305.000 -0.34101815
   306.000 -0.34084960
   307.000 -0.33712919
   308.000 -0.41821494
   309.000 -0.31580230
   310.000 -0.34180266
   311.000 -0.33662871
   312.000 -0.30453672
   313.000 -0.38116460
   314.000 -0.31693253
   315.000 -0.32906385
   316.000 -0.39974523
   317.000 -0.31170983
   318.000 -0.34869280
   319.000 -0.33650154
   320.000 -0.34187050
   321.000 -0.31702741
   322.000 -0.36920374
   323.000 -0.35946397
   324.000 -0.36152895
   325.000 -0.35723849
   326.000 -0.30199714
   327.000 -0.37037128
   328.000 -0.33396755
   329.000 -0.37004124
   330.000 -0.34930712
   331.000 -0.37887946
   332.000 -0.35988972
   333.000 -0.35520718
   334.000 -0.33947408
   335.000 -0.30372567
   336.000 -0.34343016
   337.000 -0.28724378
   338.000 -0.37338792
   339.000 -0.31121100
   340.000 -0.36517286
   341.000 -0.33096597
   342.000 -0.37968933
   343.000 -0.37043223
   344.000 -0.31253918
   345.000 -0.36049591
   346.000 -0.35744029
   347.000 -0.36812614
   348.000 -0.37190164
   349.000 -0.33618209
   350.000 -0.35318160
   351.000 -0.31568274
   352.000 -0.34139188
   353.000 -0.38116243
   354.000 -0.34088101
   355.000 -0.34011550
   356.000 -0.36896383
   357.000 -0.36325341
   358.000 -0.35199177
   359.000 -0.33253675
   360.000 -0.34500626
   361.000 -0.30313480
   362.000 -0.36188128
   363.000 -0.38317011
   364.000 -0.33830787
   365.000 -0.36070934
   366.000 -0.34647337
   367.000 -0.32133261
   368.000 -0.36657137
   369.000 -0.35971707
   370.000 -0.33559453
   371.000 -0.37786261
   372.000 -0.33805574
   373.000 -0.34519018
   374.000 -0.30670117
   375.000 -0.28537851
   376.000 -0.35166498
   377.000 -0.36367038
   378.000 -0.37275475
   379.000 -0.40990589
   380.000 -0.32662890
   381.000 -0.33809217
   382.000 -0.37188670
   383.000 -0.39665792
   384.000 -0.32559167
   385.000 -0.34119302
   386.000 -0.35972324
   387.000 -0.34784578
   388.000 -0.36607027
   389.000 -0.34345294
   390.000 -0.34005602
   391.000 -0.30754377
   392.000 -0.29165182
   393.000 -0.32589216
   394.000 -0.33399621
   395.000 -0.31821919
   396.000 -0.34976800
   397.000 -0.33192272
   398.000 -0.32337711
   399.000 -0.34265053
   400.000 -0.39620996
   401.000 -0.33491285
   402.000 -0.32373676
   403.000 -0.36640248
   404.000 -0.35674374
   405.000 -0.33785914
   406.000 -0.33860194
   407.000 -0.34093242
   408.000 -0.35300943
   409.000 -0.28151910
   410.000 -0.32375264
   411.000 -0.37008594
   412.000 -0.35980941
   413.000 -0.33222335
   414.000 -0.36906683
   415.000 -0.31905013
   416.000 -0.35014739
   417.000 -0.33927053
   418.000 -0.36153881
   419.000 -0.30955356
   420.000 -0.32915883
   421.000 -0.38460237
   422.000 -0.33373918
   423.000 -0.36775739
   424.000 -0.37186315
   425.000 -0.32580429
   426.000 -0.35691989
   427.000 -0.36587320
   428.000 -0.40508643
   429.000 -0.35481904
   430.000 -0.39158930
   431.000 -0.34444578
   432.000 -0.35491050
   433.000 -0.35387764
   434.000 -0.33433182
   435.000 -0.33230996
   436.000 -0.35009540
   437.000 -0.26738580
   438.000 -0.34316115
   439.000 -0.29853775
   440.000 -0.34823795
   441.000 -0.39594518
   442.000 -0.38004125
   443.000 -0.36590855
   444.000 -0.33702366
   445.000 -0.42685149
   446.000 -0.33982873
   447.000 -0.33956730
   448.000 -0.34262749
   449.000 -0.30897766
   450.000 -0.35334414
   451.000 -0.33578290
   452.000 -0.33570032
   453.000 -0.34238100
   454.000 -0.35149416
   455.000 -0.37203396
   456.000 -0.35969973
   457.000 -0.35765410
   458.000 -0.33096498
   459.000 -0.38126801
   460.000 -0.36064915
   461.000 -0.40066149
   462.000 -0.34271042
   463.000 -0.33124310
   464.000 -0.35180878
   465.000 -0.35930093
   466.000 -0.31884784
   467.000 -0.38037746
   468.000 -0.35967553
   469.000 -0.34521956
   470.000 -0.39222769
   471.000 -0.35804184
   472.000 -0.34349944
   473.000 -0.34231062
   474.000 -0.33386439
   475.000 -0.30823458
   476.000 -0.33034266
   477.000 -0.34670197
   478.000 -0.34351172
   479.000 -0.33436575
   480.000 -0.37448838
   481.000 -0.29287375
   482.000 -0.27160618
   483.000 -0.33372679
   484.000 -0.34595931
   485.000 -0.32971609
   486.000 -0.31501819
   487.000 -0.27759877
   488.000 -0.37217381
   489.000 -0.37533409
   490.000 -0.36548385
   491.000 -0.35156174
   492.000 -0.30942513
   493.000 -0.34799143
   494.000 -0.32009759
   495.000 -0.35951213
   496.000 -0.36045643
   497.000 -0.29894985
   498.000 -0.36511691
   499.000 -0.33042837
   500.000 -0.36291202
   501.000 -0.34617172
   502.000 -0.33597343
   503.000 -0.32106913
   504.000 -0.27306536
   505.000 -0.32588705
   506.000 -0.32579800
   507.000 -0.36282629
   508.000 -0.35859750
   509.000 -0.35749275
   510.000 -0.35075206
   511.000 -0.32949092
   512.000 -0.31844326
   513.000 -0.32926608
   514.000 -0.31553787
   515.000 -0.35693640
   516.000 -0.26917746
   517.000 -0.38058640
   518.000 -0.33609568
   519.000 -0.31785867
   520.000 -0.28544041
   521.000 -0.30669263
   522.000 -0.33400134
   523.000 -0.35015805
   524.000 -0.31482937
   525.000 -0.36247008
   526.000 -0.29109354
   527.000 -0.32313520
   528.000 -0.32832561
   529.000 -0.33776882
   530.000 -0.33168686
   531.000 -0.34497435
   532.000 -0.27977749
   533.000 -0.39499722
   534.000 -0.34246909
   535.000 -0.34845121
   536.000 -0.37847979
   537.000 -0.32840432
   538.000 -0.39742587
   539.000 -0.35575603
   540.000 -0.30463624
   541.000 -0.34242692
   542.000 -0.34704459
   543.000 -0.35310454
   544.000 -0.34157170
   545.000 -0.36658767
   546.000 -0.35551919
   547.000 -0.33386624
   548.000 -0.34768595
   549.000 -0.32748263
   550.000 -0.32010340
   551.000 -0.33649929
   552.000 -0.31171188
   553.000 -0.32544220
   554.000 -0.33925864
   555.000 -0.35433524
   556.000 -0.35765080
   557.000 -0.30704185
   558.000 -0.35947042
   559.000 -0.34468369
   560.000 -0.36221997
   561.000 -0.32597323
   562.000 -0.35798673
   563.000 -0.33933338
   564.000 -0.32427840
   565.000 -0.33259108
   566.000 -0.37039501
   567.000 -0.32809197
   568.000 -0.31695439
   569.000 -0.36334362
   570.000 -0.35463195
   571.000 -0.35332347
   572.000 -0.37208862
   573.000 -0.29884036
   574.000 -0.33366440
   575.000 -0.36400136
   576.000 -0.32967527
   577.000 -0.35831267
   578.000 -0.36245539
   579.000 -0.30218956
   580.000 -0.36623078
   581.000 -0.30312292
   582.000 -0.27890522
   583.000 -0.36737209
   584.000 -0.33447001
   585.000 -0.39780962
   586.000 -0.35245920
   587.000 -0.32256929
   588.000 -0.31595359
   589.000 -0.37980847
   590.000 -0.32907058
   591.000 -0.32322094
   592.000 -0.36103876
   593.000 -0.30789435
   594.000 -0.33825857
   595.000 -0.37125178
   596.000 -0.37193670
   597.000 -0.33691676
   598.000 -0.33898599
   599.000 -0.30135430
   600.000 -0.36094193
   601.000 -0.31735078
   602.000 -0.34632161
   603.000 -0.30858330
   604.000 -0.35396696
   605.000 -0.37415637
   606.000 -0.33203738
   607.000 -0.31300295
   608.000 -0.33025280
   609.000 -0.34214466
   610.000 -0.32258248
   611.000 -0.35996934
   612.000 -0.32805266
   613.000 -0.32516405
   614.000 -0.31121516
   615.000 -0.36259490
   616.000 -0.35971614
   617.000 -0.32965572
   618.000 -0.31730317
   619.000 -0.35107226
   620.000 -0.35498096
   621.000 -0.38549981
   622.000 -0.30056038
   623.000 -0.33023114
   624.000 -0.30095770
   625.000 -0.35875950
   626.000 -0.31805445
   627.000 -0.36552754
   628.000 -0.35319841
   629.000 -0.32774149
   630.000 -0.32565578
   631.000 -0.37065863
   632.000 -0.37568170
   633.000 -0.34975934
   634.000 -0.29840309
   635.000 -0.33666750
   636.000 -0.34341585
   637.000 -0.32263047
   638.000 -0.32286984
   639.000 -0.32660530
   640.000 -0.35237838
   641.000 -0.33782684
   642.000 -0.28232986
   643.000 -0.36306584
   644.000 -0.29341092
   645.000 -0.38899680
   646.000 -0.33381392
   647.000 -0.31355525
   648.000 -0.38653702
   649.000 -0.35415826
   650.000 -0.32478010
   651.000 -0.37179126
   652.000 -0.34545959
   653.000 -0.37020300
   654.000 -0.36808926
   655.000 -0.35051291
   656.000 -0.33683879
   657.000 -0.35839921
   658.000 -0.34058775
   659.000 -0.36865372
   660.000 -0.32135708
   661.000 -0.34000884
   662.000 -0.26482673
   663.000 -0.33808582
   664.000 -0.36249191
   665.000 -0.35755697
   666.000 -0.34878828
   667.000 -0.33821627
   668.000 -0.31727506
   669.000 -0.36631691
   670.000 -0.36238638
   671.000 -0.32568477
   672.000 -0.32758799
   673.000 -0.37489976
   674.000 -0.33810013
   675.000 -0.36950534
   676.000 -0.32366539
   677.000 -0.37955467
   678.000 -0.36224193
   679.000 -0.32532741
   680.000 -0.39764290
   681.000 -0.34083691
   682.000 -0.30909413
   683.000 -0.31578166
   684.000 -0.31735967
   685.000 -0.32792753
   686.000 -0.32985144
   687.000 -0.31216861
   688.000 -0.39006119
   689.000 -0.34661442
   690.000 -0.33796568
   691.000 -0.36109287
   692.000 -0.33353152
   693.000 -0.38945652
   694.000 -0.36659988
   695.000 -0.32477368
   696.000 -0.37628386
   697.000 -0.37520625
   698.000 -0.29567574
   699.000 -0.34650292
   700.000 -0.33990801
   701.000 -0.36712759
   702.000 -0.31622196
   703.000 -0.36690341
   704.000 -0.39678446
   705.000 -0.34343404
   706.000 -0.36567656
   707.000 -0.37946616
   708.000 -0.28936256
   709.000 -0.39355023
   710.000 -0.31696609
   711.000 -0.30297165
   712.000 -0.36340838
   713.000 -0.34727604
   714.000 -0.32772059
   715.000 -0.40590240
   716.000 -0.34335368
   717.000 -0.33585913
   718.000 -0.34439218
   719.000 -0.33048393
   720.000 -0.36820526
   721.000 -0.30606551
   722.000 -0.35363213
   723.000 -0.35660037
   724.000 -0.32856793
   725.000 -0.37313145
   726.000 -0.34672217
   727.000 -0.33068978
   728.000 -0.37970337
   729.000 -0.33821984
   730.000 -0.33505591
   731.000 -0.28776534
   732.000 -0.35063315
   733.000 -0.34567433
   734.000 -0.31155274
   735.000 -0.35444213
   736.000 -0.36214099
   737.000 -0.34921628
   738.000 -0.33931647
   739.000 -0.35437653
   740.000 -0.34447784
   741.000 -0.35163834
   742.000 -0.34983351
   743.000 -0.32211157
   744.000 -0.33642331
   745.000 -0.34422763
   746.000 -0.35788745
   747.000 -0.36015167
   748.000 -0.37457102
   749.000 -0.39244673
   750.000 -0.31510261
   751.000 -0.32521365
   752.000 -0.34314521
   753.000 -0.32804307
   754.000 -0.36601469
   755.000 -0.32487517
   756.000 -0.32706304
   757.000 -0.33372658
   758.000 -0.32797194
   759.000 -0.33340348
   760.000 -0.30075527
   761.000 -0.35104964
   762.000 -0.32164758
   763.000 -0.35001442
   764.000 -0.30821685
   765.000 -0.37054715
   766.000 -0.33313016
   767.000 -0.30670328
   768.000 -0.31231938
   769.000 -0.35433195
   770.000 -0.32295273
   771.000 -0.34183209
   772.000 -0.29660067
   773.000 -0.36487514
   774.000 -0.31870857
   775.000 -0.35099591
   776.000 -0.35426418
   777.000 -0.39987933
   778.000 -0.34474940
   779.000 -0.37488719
   780.000 -0.30702501
   781.000 -0.34120142
   782.000 -0.35207352
   783.000 -0.32025302
   784.000 -0.34676227
   785.000 -0.37246024
   786.000 -0.39051525
   787.000 -0.37408316
   788.000 -0.30372295
   789.000 -0.36020123
   790.000 -0.34795588
   791.000 -0.37905447
   792.000 -0.34715798
   793.000 -0.32711712
   794.000 -0.33436264
   795.000 -0.34433978
   796.000 -0.34525980
   797.000 -0.38529352
   798.000 -0.38080283
   799.000 -0.34140533
   800.000 -0.37527730
   801.000 -0.34559085
   802.000 -0.33865268
   803.000 -0.31516114
   804.000 -0.31561002
   805.000 -0.29906270
   806.000 -0.37239688
   807.000 -0.31588604
   808.000 -0.31388008
   809.000 -0.36636780
   810.000 -0.33772187
   811.000 -0.35072229
   812.000 -0.34176718
   813.000 -0.34669887
   814.000 -0.37952612
   815.000 -0.34219548
   816.000 -0.32181796
   817.000 -0.35149820
   818.000 -0.36473611
   819.000 -0.35312463
   820.000 -0.30810939
   821.000 -0.29306010
   822.000 -0.37028951
   823.000 -0.30443285
   824.000 -0.37001252
   825.000 -0.32074982
   826.000 -0.32303926
   827.000 -0.40915583
   828.000 -0.34632184
   829.000 -0.35800025
   830.000 -0.35995368
   831.000 -0.35260972
   832.000 -0.33903804
   833.000 -0.35227709
   834.000 -0.33378411
   835.000 -0.35781547
   836.000 -0.34442057
   837.000 -0.32873565
   838.000 -0.35664190
   839.000 -0.37573064
   840.000 -0.37243321
   841.000 -0.33353882
   842.000 -0.38746599
   843.000 -0.34444413
   844.000 -0.35788944
   845.000 -0.30555283
   846.000 -0.33981890
   847.000 -0.35043378
   848.000 -0.36691948
   849.000 -0.37075325
   850.000 -0.34960762
   851.000 -0.27974289
   852.000 -0.33986142
   853.000 -0.34067173
   854.000 -0.35971433
   855.000 -0.36164149
   856.000 -0.36377435
   857.000 -0.31447549
   858.000 -0.32956881
   859.000 -0.33172568
   860.000 -0.31960572
   861.000 -0.36553884
   862.000 -0.40161117
   863.000 -0.31530111
   864.000 -0.33084834
   865.000 -0.32960093
   866.000 -0.35767908
   867.000 -0.37269264
   868.000 -0.36673688
   869.000 -0.32328430
   870.000 -0.34545515
   871.000 -0.34750009
   872.000 -0.34693773
   873.000 -0.32447799
   874.000 -0.34992521
   875.000 -0.36964427
   876.000 -0.38298515
   877.000 -0.39291717
   878.000 -0.31994760
   879.000 -0.36742445
   880.000 -0.34249424
   881.000 -0.33416007
   882.000 -0.33419100
   883.000 -0.37261496
   884.000 -0.34086786
   885.000 -0.36617841
   886.000 -0.38198786
   887.000 -0.34339929
   888.000 -0.36808565
   889.000 -0.36235784
   890.000 -0.33440148
   891.000 -0.37719063
   892.000 -0.34262301
   893.000 -0.36789469
   894.000 -0.34879167
   895.000 -0.30234074
   896.000 -0.32357460
   897.000 -0.32616634
   898.000 -0.29025369
   899.000 -0.34116255
   900.000 -0.32920564
   901.000 -0.32028619
   902.000 -0.34394283
   903.000 -0.30753000
   904.000 -0.36514921
   905.000 -0.34688603
   906.000 -0.30093397
   907.000 -0.33429946
   908.000 -0.32207958
   909.000 -0.33135445
   910.000 -0.36028988
   911.000 -0.31425132
   912.000 -0.34811331
   913.000 -0.33656344
   914.000 -0.34146447
   915.000 -0.33971830
   916.000 -0.32525713
   917.000 -0.34550326
   918.000 -0.32461252
   919.000 -0.35463594
   920.000 -0.36942400
   921.000 -0.30825176
   922.000 -0.35424014
   923.000 -0.35575706
   924.000 -0.33306296
   925.000 -0.36407373
   926.000 -0.33866851
   927.000 -0.36634648
   928.000 -0.37671730
   929.000 -0.31853036
   930.000 -0.36317059
   931.000 -0.35410989
   932.000 -0.36476578
   933.000 -0.37826982
   934.000 -0.33637142
   935.000 -0.33518900
   936.000 -0.38196935
   937.000 -0.29504906
   938.000 -0.33426595
   939.000 -0.38745736
   940.000 -0.30222312
   941.000 -0.32219872
   942.000 -0.30629204
   943.000 -0.31732249
   944.000 -0.35236345
   945.000 -0.32182741
   946.000 -0.27748263
   947.000 -0.34730971
   948.000 -0.35265810
   949.000 -0.30426986
   950.000 -0.27678709
   951.000 -0.31688077
   952.000 -0.33876398
   953.000 -0.34879354
   954.000 -0.37792126
   955.000 -0.36346576
   956.000 -0.33237566
   957.000 -0.28558450
   958.000 -0.34075010
   959.000 -0.32117336
   960.000 -0.33140683
   961.000 -0.31396865
   962.000 -0.36259371
   963.000 -0.36766043
   964.000 -0.32784578
   965.000 -0.36427395
   966.000 -0.37918322
   967.000 -0.34746538
   968.000 -0.34368244
   969.000 -0.31204748
   970.000 -0.29460615
   971.000 -0.37665757
   972.000 -0.29429774
   973.000 -0.36685221
   974.000 -0.36953191
   975.000 -0.34672797
   976.000 -0.37170164
   977.000 -0.34810964
   978.000 -0.31001742
   979.000 -0.35154985
   980.000 -0.31569972
   981.000 -0.33572867
   982.000 -0.31869868
   983.000 -0.35761674
   984.000 -0.31771499
   985.000 -0.33786163
   986.000 -0.35449474
   987.000 -0.34017173
   988.000 -0.31811911
   989.000 -0.31531909
   990.000 -0.31977260
   991.000 -0.34687678
   992.000 -0.30350729
   993.000 -0.30750192
   994.000 -0.33287092
   995.000 -0.34492765
   996.000 -0.33410339
   997.000 -0.34404342
   998.000 -0.37187539
   999.000 -0.35300487
  1000.000 -0.34339638
  1001.000 -0.34686855
  1002.000 -0.30222343
  1003.000 -0.34144970
  1004.000 -0.35780230
  1005.000 -0.33061376
  1006.000 -0.32086167
  1007.000 -0.33277395
  1008.000 -0.37095671
  1009.000 -0.38051922
  1010.000 -0.32253088
  1011.000 -0.30331285
  1012.000 -0.35051993
  1013.000 -0.33625822
  1014.000 -0.31014879
  1015.000 -0.32193435
  1016.000 -0.36611180
  1017.000 -0.36987237
  1018.000 -0.39194071
  1019.000 -0.36436616
  1020.000 -0.36719438
  1021.000 -0.32427640
  1022.000 -0.34660745
  1023.000 -0.31782588
  1024.000 -0.33845779
  1025.000 -0.35262094
  1026.000 -0.34853226
  1027.000 -0.29721418
  1028.000 -0.33467600
  1029.000 -0.30975718
  1030.000 -0.39788463
  1031.000 -0.31634237
  1032.000 -0.34894123
  1033.000 -0.34546144
  1034.000 -0.37629795
  1035.000 -0.34717700
  1036.000 -0.28701366
  1037.000 -0.33006582
  1038.000 -0.27502223
  1039.000 -0.37064342
  1040.000 -0.36042674
  1041.000 -0.37942555
  1042.000 -0.31914456
  1043.000 -0.30857230
  1044.000 -0.33502908
  1045.000 -0.34790124
  1046.000 -0.32373974
  1047.000 -0.32803711
  1048.000 -0.37528069
  1049.000 -0.32516425
  1050.000 -0.35242434
  1051.000 -0.32255532
  1052.000 -0.30690270
  1053.000 -0.33228266
  1054.000 -0.34086974
  1055.000 -0.36432037
  1056.000 -0.34260328
  1057.000 -0.33133238
  1058.000 -0.30579815
  1059.000 -0.33874347
  1060.000 -0.35835926
  1061.000 -0.35959576
  1062.000 -0.35923222
  1063.000 -0.34576656
  1064.000 -0.29912857
  1065.000 -0.35251499
  1066.000 -0.31525345
  1067.000 -0.39416904
  1068.000 -0.29389311
  1069.000 -0.33729753
  1070.000 -0.36076070
  1071.000 -0.32445400
  1072.000 -0.37733821
  1073.000 -0.30852136
  1074.000 -0.29461786
  1075.000 -0.33784030
  1076.000 -0.32490392
  1077.000 -0.33827232
  1078.000 -0.33403954
  1079.000 -0.33594325
  1080.000 -0.31189415
  1081.000 -0.34231899
  1082.000 -0.35775054
  1083.000 -0.31345384
  1084.000 -0.34809977
  1085.000 -0.37254770
  1086.000 -0.31042164
  1087.000 -0.31881956
  1088.000 -0.31914479
  1089.000 -0.33691587
  1090.000 -0.32921704
  1091.000 -0.33138155
  1092.000 -0.39182003
  1093.000 -0.32713776
  1094.000 -0.33355205
  1095.000 -0.35288840
  1096.000 -0.38883395
  1097.000 -0.37831344
  1098.000 -0.34745060
  1099.000 -0.32389287
  1100.000 -0.35387528
  1101.000 -0.30944337
  1102.000 -0.35925159
  1103.000 -0.35973116
  1104.000 -0.30420624
  1105.000 -0.36302845
  1106.000 -0.30740647
  1107.000 -0.36265774
  1108.000 -0.33050283
  1109.000 -0.33226863
  1110.000 -0.28512998
  1111.000 -0.34221866
  1112.000 -0.36269374
  1113.000 -0.36885189
  1114.000 -0.36556968
  1115.000 -0.32302003
  1116.000 -0.40606768
  1117.000 -0.34901690
  1118.000 -0.37254251
  1119.000 -0.31748774
  1120.000 -0.35637947
  1121.000 -0.35661849
  1122.000 -0.36195431
  1123.000 -0.32228957
  1124.000 -0.32967258
  1125.000 -0.27950723
  1126.000 -0.30935567
  1127.000 -0.31730627
  1128.000 -0.32426454
  1129.000 -0.34882305
  1130.000 -0.33992630
  1131.000 -0.36012567
  1132.000 -0.29677440
  1133.000 -0.33924760
  1134.000 -0.32056935
  1135.000 -0.40087348
  1136.000 -0.31094108
  1137.000 -0.36396740
  1138.000 -0.36022720
  1139.000 -0.42575765
  1140.000 -0.29790082
  1141.000 -0.35264591
  1142.000 -0.30596088
  1143.000 -0.31314793
  1144.000 -0.33204820
  1145.000 -0.29003599
  1146.000 -0.29662479
  1147.000 -0.35242587
  1148.000 -0.36005988
  1149.000 -0.35293557
  1150.000 -0.32281335
  1151.000 -0.35214181
  1152.000 -0.33614690
  1153.000 -0.32147675
  1154.000 -0.33814730
  1155.000 -0.33491560
  1156.000 -0.36334302
  1157.000 -0.35698555
  1158.000 -0.36004549
  1159.000 -0.35159779
  1160.000 -0.32472120
  1161.000 -0.35867699
  1162.000 -0.38864055
  1163.000 -0.33515322
  1164.000 -0.30888025
  1165.000 -0.36920922
  1166.000 -0.36063909
  1167.000 -0.35269988
  1168.000 -0.35337706
  1169.000 -0.32176184
  1170.000 -0.35689225
  1171.000 -0.34158202
  1172.000 -0.32307264
  1173.000 -0.36152639
  1174.000 -0.32153546
  1175.000 -0.33980143
  1176.000 -0.36488167
  1177.000 -0.31465806
  1178.000 -0.33895242
  1179.000 -0.34983671
  1180.000 -0.33838327
  1181.000 -0.31162090
  1182.000 -0.31385538
  1183.000 -0.34318354
  1184.000 -0.31417348
  1185.000 -0.32987683
  1186.000 -0.35622721
  1187.000 -0.37350918
  1188.000 -0.36888684
  1189.000 -0.34376586
  1190.000 -0.30286734
  1191.000 -0.37064264
  1192.000 -0.34631411
  1193.000 -0.33116191
  1194.000 -0.35732645
  1195.000 -0.31097257
  1196.000 -0.37174381
  1197.000 -0.31768610
  1198.000 -0.36856309
  1199.000 -0.37279697
  1200.000 -0.33781607
  1201.000 -0.35975911
  1202.000 -0.33083949
  1203.000 -0.34446867
  1204.000 -0.32308332
  1205.000 -0.36649876
  1206.000 -0.34095039
  1207.000 -0.32086672
  1208.000 -0.38109724
  1209.000 -0.35576748
  1210.000 -0.32671228
  1211.000 -0.33313500
  1212.000 -0.34894820
  1213.000 -0.28609719
  1214.000 -0.31326111
  1215.000 -0.33882090
  1216.000 -0.36617315
  1217.000 -0.29618698
  1218.000 -0.36892889
  1219.000 -0.31754178
  1220.000 -0.36654757
  1221.000 -0.31217304
  1222.000 -0.33425568
  1223.000 -0.34420100
  1224.000 -0.36062235
  1225.000 -0.33275236
  1226.000 -0.31759372
  1227.000 -0.30537100
  1228.000 -0.33944430
  1229.000 -0.36797902
  1230.000 -0.34361240
  1231.000 -0.36744218
  1232.000 -0.33153590
  1233.000 -0.38750609
  1234.000 -0.29765352
  1235.000 -0.34639149
  1236.000 -0.35897398
  1237.000 -0.33940542
  1238.000 -0.34025002
  1239.000 -0.34382671
  1240.000 -0.34433555
  1241.000 -0.31592002
  1242.000 -0.34940948
  1243.000 -0.29903261
  1244.000 -0.31686443
  1245.000 -0.36684787
  1246.000 -0.35191555
  1247.000 -0.37413873
  1248.000 -0.30707112
  1249.000 -0.35977440
  1250.000 -0.31760977
  1251.000 -0.32406048
  1252.000 -0.31071642
  1253.000 -0.33800644
  1254.000 -0.34899847
  1255.000 -0.37588651
  1256.000 -0.36923695
  1257.000 -0.31884913
  1258.000 -0.33144618
  1259.000 -0.34905581
  1260.000 -0.32744761
  1261.000 -0.35198026
  1262.000 -0.33818502
  1263.000 -0.32197945
  1264.000 -0.37014032
  1265.000 -0.36199354
  1266.000 -0.37552124
  1267.000 -0.33246305
  1268.000 -0.36083437
  1269.000 -0.30059063
  1270.000 -0.36323286
  1271.000 -0.30912050
  1272.000 -0.34570576
  1273.000 -0.31487810
  1274.000 -0.32970957
  1275.000 -0.35533823
  1276.000 -0.34650954
  1277.000 -0.31451708
  1278.000 -0.30266928
  1279.000 -0.35388420
  1280.000 -0.34263728
  1281.000 -0.34172420
  1282.000 -0.31524084
  1283.000 -0.33575224
  1284.000 -0.32361189
  1285.000 -0.32467514
  1286.000 -0.34179628
  1287.000 -0.35986732
  1288.000 -0.34330385
  1289.000 -0.33973622
  1290.000 -0.31416208
  1291.000 -0.31346496
  1292.000 -0.37284619
  1293.000 -0.35248599
  1294.000 -0.31245861
  1295.000 -0.36288647
  1296.000 -0.31884418
  1297.000 -0.34366273
  1298.000 -0.37189088
  1299.000 -0.36585862
  1300.000 -0.35631930
  1302.000 -0.30573708
  1303.000 -0.32952352
  1304.000 -0.30556375
  1305.000 -0.32636580
  1306.000 -0.34984662
  1307.000 -0.31361206
  1308.000 -0.30221921
  1309.000 -0.36232916
  1310.000 -0.34463343
  1311.000 -0.32494149
  1312.000 -0.35294981
  1313.000 -0.32785295
  1314.000 -0.35914109
  1315.000 -0.35378341
  1316.000 -0.36067323
  1317.000 -0.26928231
  1318.000 -0.30214560
  1319.000 -0.34954809
  1320.000 -0.33132314
  1321.000 -0.35343213
  1322.000 -0.33738798
  1323.000 -0.29404007
  1324.000 -0.37347675
  1325.000 -0.36286776
  1326.000 -0.31016866
  1327.000 -0.31299795
  1328.000 -0.32976822
  1329.000 -0.34354710
  1330.000 -0.32698394
  1331.000 -0.28047237
  1332.000 -0.34613782
  1333.000 -0.31154158
  1334.000 -0.36641546
  1335.000 -0.36915662
  1336.000 -0.34984732
  1337.000 -0.34133035
  1338.000 -0.30658556
  1339.000 -0.36635723
  1340.000 -0.34130778
  1341.000 -0.35204372
  1342.000 -0.30773080
  1343.000 -0.33791064
  1344.000 -0.28444052
  1345.000 -0.34264234
  1346.000 -0.33010694
  1347.000 -0.37017812
  1348.000 -0.33146405
  1349.000 -0.35975206
  1350.000 -0.35394542
  1351.000 -0.28847659
  1352.000 -0.35844805
  1353.000 -0.33687605
  1354.000 -0.32200080
  1355.000 -0.34032766
  1356.000 -0.30009639
  1357.000 -0.34384711
  1358.000 -0.32694703
  1359.000 -0.27716216
  1360.000 -0.35840946
  1361.000 -0.34093825
  1362.000 -0.35220483
  1363.000 -0.38267945
  1364.000 -0.30421673
  1365.000 -0.35697728
  1366.000 -0.34885391
  1367.000 -0.35902531
  1368.000 -0.34480773
  1369.000 -0.35208777
  1370.000 -0.36937546
  1371.000 -0.30886534
  1372.000 -0.34724809
  1373.000 -0.34223665
  1374.000 -0.34831641
  1375.000 -0.31560981
  1376.000 -0.31065045
  1377.000 -0.35694037
  1378.000 -0.35209786
  1379.000 -0.34429809
  1380.000 -0.31091786
  1381.000 -0.40735295
  1382.000 -0.36443528
  1383.000 -0.38164000
  1384.000 -0.31713226
  1385.000 -0.42175646
  1386.000 -0.32330824
  1387.000 -0.34538635
  1388.000 -0.30312246
  1389.000 -0.35657884
  1390.000 -0.33490449
  1391.000 -0.32525735
  1392.000 -0.36074602
  1393.000 -0.37867209
  1394.000 -0.30431940
  1395.000 -0.28842118
  1396.000 -0.35114745
  1397.000 -0.32759445
  1398.000 -0.34389260
  1399.000 -0.31105312
  1400.000 -0.35651135
  1401.000 -0.31537580
  1402.000 -0.32117737
  1403.000 -0.35098496
  1404.000 -0.32175761
  1405.000 -0.32188002
  1406.000 -0.35207940
  1407.000 -0.36497269
  1408.000 -0.32247363
  1409.000 -0.32571021
  1410.000 -0.33601545
  1411.000 -0.32442120
  1412.000 -0.33771647
  1413.000 -0.33743479
  1414.000 -0.34657004
  1415.000 -0.33522558
  1416.000 -0.32666977
  1417.000 -0.32972120
  1418.000 -0.36878390
  1419.000 -0.32747976
  1420.000 -0.35278487
  1421.000 -0.33957067
  1422.000 -0.32738456
  1423.000 -0.30423817
  1424.000 -0.36703626
  1425.000 -0.33583847
  1426.000 -0.35436190
  1427.000 -0.37381406
  1428.000 -0.34644301
  1429.000 -0.36244436
  1430.000 -0.29865220
  1431.000 -0.31748945
  1432.000 -0.32152005
  1433.000 -0.34970228
  1434.000 -0.33241647
  1435.000 -0.36887617
  1436.000 -0.30560663
  1437.000 -0.36851926
  1438.000 -0.37461478
  1439.000 -0.36834557
  1440.000 -0.29779142
  1441.000 -0.35034454
  1442.000 -0.36063082
  1443.000 -0.36888894
  1444.000 -0.33152609
  1445.000 -0.34104785
  1446.000 -0.33758541
  1447.000 -0.30682856
  1448.000 -0.34069506
  1449.000 -0.31436298
  1450.000 -0.34039358
  1451.000 -0.35340097
  1452.000 -0.35504112
  1453.000 -0.31663386
  1454.000 -0.31087735
  1455.000 -0.34346213
  1456.000 -0.33788672
  1457.000 -0.34908794
  1458.000 -0.37483565
  1459.000 -0.33990147
  1460.000 -0.31642474
  1461.000 -0.34026282
  1462.000 -0.32560910
  1463.000 -0.33313793
  1464.000 -0.31961655
  1465.000 -0.34387439
  1466.000 -0.33497473
  1467.000 -0.36690945
  1468.000 -0.38043739
  1469.000 -0.33516501
  1470.000 -0.32162842
  1471.000 -0.33415577
  1472.000 -0.36040909
  1473.000 -0.34221161
  1474.000 -0.30948912
  1475.000 -0.30195838
  1476.000 -0.35382639
  1477.000 -0.35118300
  1478.000 -0.31270190
  1479.000 -0.37045247
  1480.000 -0.31151505
  1481.000 -0.34965523
  1482.000 -0.34927521
  1483.000 -0.32915321
  1484.000 -0.35910998
  1485.000 -0.33287329
  1486.000 -0.33971830
  1487.000 -0.32151400
  1488.000 -0.34412713
  1489.000 -0.27893013
  1490.000 -0.35870461
  1491.000 -0.34467475
  1492.000 -0.33424485
  1493.000 -0.36231791
  1494.000 -0.34623526
  1495.000 -0.31295564
  1496.000 -0.31619636
  1497.000 -0.34171696
  1498.000 -0.33953054
  1499.000 -0.29146009
  1500.000 -0.32710675
  1501.000 -0.38141473
  1502.000 -0.37870122
  1503.000 -0.32619022
  1504.000 -0.34460555
  1505.000 -0.28016843
  1506.000 -0.30939189
  1507.000 -0.39734652
  1508.000 -0.35974129
  1509.000 -0.36453226
  1510.000 -0.29326708
  1511.000 -0.34093043
  1512.000 -0.31128456
  1513.000 -0.36178377
  1514.000 -0.29018808
  1515.000 -0.30656078
  1516.000 -0.28270998
  1517.000 -0.31414957
  1518.000 -0.36737722
  1519.000 -0.35468169
  1520.000 -0.36815027
  1521.000 -0.34522930
  1522.000 -0.38459157
  1523.000 -0.34199470
  1524.000 -0.35833932
  1525.000 -0.36235402
  1526.000 -0.32850561
  1527.000 -0.35692517
  1528.000 -0.33427359
  1529.000 -0.33562711
  1530.000 -0.29646038
  1531.000 -0.37078313
  1532.000 -0.35261241
  1533.000 -0.37166535
  1534.000 -0.34211236
  1535.000 -0.38079985
  1536.000 -0.33234681
  1537.000 -0.32786157
  1538.000 -0.32385148
  1539.000 -0.29928649
  1540.000 -0.35613911
  1541.000 -0.35986871
  1542.000 -0.38516972
  1543.000 -0.33642746
  1544.000 -0.33290322
  1545.000 -0.33191074
  1546.000 -0.32930919
  1547.000 -0.32133851
  1548.000 -0.31496494
  1549.000 -0.34294152
  1550.000 -0.31497155
  1551.000 -0.34309651
  1552.000 -0.32613635
  1553.000 -0.32486760
  1554.000 -0.39064349
  1555.000 -0.33071366
  1556.000 -0.29669658
  1557.000 -0.32466452
  1558.000 -0.34032823
  1559.000 -0.34473611
  1560.000 -0.36478996
  1561.000 -0.34216230
  1562.000 -0.30864284
  1563.000 -0.33721513
  1564.000 -0.34134641
  1565.000 -0.36766314
  1566.000 -0.29407111
  1567.000 -0.35253699
  1568.000 -0.37279091
  1569.000 -0.33445662
  1570.000 -0.35407783
  1571.000 -0.34810896
  1572.000 -0.34779336
  1573.000 -0.33347567
  1574.000 -0.38363162
  1575.000 -0.37587263
  1576.000 -0.28463072
  1577.000 -0.32015565
  1578.000 -0.32534206
  1579.000 -0.32502023
  1580.000 -0.31883803
  1581.000 -0.33097798
  1582.000 -0.34946921
  1583.000 -0.31540446
  1584.000 -0.33883846
  1585.000 -0.31382939
  1586.000 -0.34442997
  1587.000 -0.35892315
  1588.000 -0.35138793
  1589.000 -0.33852222
  1590.000 -0.33677516
  1591.000 -0.33578166
  1592.000 -0.36455872
  1593.000 -0.32969529
  1594.000 -0.32764603
  1595.000 -0.33279807
  1596.000 -0.29256146
  1597.000 -0.33938843
  1598.000 -0.33185455
  1599.000 -0.34028105
  1600.000 -0.34801322
  1601.000 -0.35863770
  1602.000 -0.35227308
  1603.000 -0.36295318
  1604.000 -0.38455028
  1605.000 -0.35678457
  1606.000 -0.30900454
  1607.000 -0.38791002
  1608.000 -0.32674681
  1609.000 -0.32264054
  1610.000 -0.33513555
  1611.000 -0.38732971
  1612.000 -0.36363850
  1613.000 -0.33674064
  1614.000 -0.33086378
  1615.000 -0.33492023
  1616.000 -0.33097912
  1617.000 -0.36722994
  1618.000 -0.32051438
  1619.000 -0.31943784
  1620.000 -0.32496171
  1621.000 -0.39894413
  1622.000 -0.29265068
  1623.000 -0.32265732
  1624.000 -0.36778078
  1625.000 -0.34015968
  1626.000 -0.37394748
  1627.000 -0.37467605
  1628.000 -0.30665743
  1629.000 -0.36140935
  1630.000 -0.33230734
  1631.000 -0.35179610
  1632.000 -0.36667391
  1633.000 -0.36407837
  1634.000 -0.34726670
  1635.000 -0.30563906
  1636.000 -0.31169357
  1637.000 -0.32101055
  1638.000 -0.31064480
  1639.000 -0.35953018
  1640.000 -0.30464631
  1641.000 -0.31420733
  1642.000 -0.30670675
  1643.000 -0.35232713
  1644.000 -0.31726358
  1645.000 -0.33349678
  1646.000 -0.31962637
  1647.000 -0.32000278
  1648.000 -0.31731498
  1649.000 -0.35420245
  1650.000 -0.36011011
  1651.000 -0.33242975
  1652.000 -0.35860350
  1653.000 -0.30937824
  1654.000 -0.35649914
  1655.000 -0.35703681
  1656.000 -0.34844596
  1657.000 -0.36596930
  1658.000 -0.33054281
  1659.000 -0.30097727
  1660.000 -0.32670295
  1661.000 -0.31903698
  1662.000 -0.35930604
  1663.000 -0.31667888
  1664.000 -0.36210282
  1665.000 -0.36527742
  1666.000 -0.36374207
  1667.000 -0.31956899
  1668.000 -0.36902137
  1669.000 -0.29152433
  1670.000 -0.33850103
  1671.000 -0.36906813
  1672.000 -0.30656553
  1673.000 -0.30065014
  1674.000 -0.34090202
  1675.000 -0.33991689
  1676.000 -0.30619365
  1677.000 -0.29444633
  1678.000 -0.39521016
  1679.000 -0.35497490
  1680.000 -0.35442605
  1681.000 -0.32463193
  1682.000 -0.32225605
  1683.000 -0.24157732
  1684.000 -0.33717691
  1685.000 -0.33026487
  1686.000 -0.31760117
  1687.000 -0.30028870
  1688.000 -0.34973771
  1689.000 -0.33845389
  1690.000 -0.32354260
  1691.000 -0.35813929
  1692.000 -0.35076044
  1693.000 -0.35478500
  1694.000 -0.32343920
  1695.000 -0.36757195
  1696.000 -0.33533894
  1697.000 -0.32785106
  1698.000 -0.31449131
  1699.000 -0.28436189
  1700.000 -0.30746258
  1701.000 -0.32625064
  1702.000 -0.34365489
  1703.000 -0.30220657
  1704.000 -0.34313936
  1705.000 -0.38369681
  1706.000 -0.33960681
  1707.000 -0.31231890
  1708.000 -0.33446585
  1709.000 -0.33557372
  1710.000 -0.38337603
  1711.000 -0.32559258
  1712.000 -0.34968666
  1713.000 -0.33274455
  1714.000 -0.33781074
  1715.000 -0.33918293
  1716.000 -0.32351079
  1717.000 -0.30712787
  1718.000 -0.31821020
  1719.000 -0.34478866
  1720.000 -0.31884251
  1721.000 -0.31685701
  1722.000 -0.32570862
  1723.000 -0.33649487
  1724.000 -0.31505336
  1725.000 -0.31608760
  1726.000 -0.37772265
  1727.000 -0.36654581
  1728.000 -0.33187498
  1729.000 -0.38090760
  1730.000 -0.34285002
  1731.000 -0.33720942
  1732.000 -0.34046546
  1733.000 -0.33128099
  1734.000 -0.33951959
  1735.000 -0.31592315
  1736.000 -0.35077252
  1737.000 -0.34796393
  1738.000 -0.30639798
  1739.000 -0.34008203
  1740.000 -0.35147887
  1741.000 -0.31257839
  1742.000 -0.30412862
  1743.000 -0.36213492
  1744.000 -0.31694497
  1745.000 -0.33128951
  1746.000 -0.31768706
  1747.000 -0.32591217
  1748.000 -0.37182609
  1749.000 -0.35043259
  1750.000 -0.31314318
  1751.000 -0.36956606
  1752.000 -0.36270993
  1753.000 -0.40151761
  1754.000 -0.32173294
  1755.000 -0.32628575
  1756.000 -0.36322614
  1757.000 -0.38350573
  1758.000 -0.28776078
  1759.000 -0.35871390
  1760.000 -0.30297957
  1761.000 -0.37680142
  1762.000 -0.34747678
  1763.000 -0.36711160
  1764.000 -0.32029760
  1765.000 -0.32932672
  1766.000 -0.27256157
  1767.000 -0.34673072
  1768.000 -0.37589742
  1769.000 -0.34070065
  1770.000 -0.31921192
  1771.000 -0.33930805
  1772.000 -0.38263893
  1773.000 -0.33372179
  1774.000 -0.27047115
  1775.000 -0.33808881
  1776.000 -0.35744049
  1777.000 -0.33560899
  1778.000 -0.36583157
  1779.000 -0.37983522
  1780.000 -0.32051990
  1781.000 -0.30423406
  1782.000 -0.33864906
  1783.000 -0.38027063
  1784.000 -0.33089284
  1785.000 -0.32144387
  1786.000 -0.30998575
  1787.000 -0.24876071
  1788.000 -0.32121946
  1789.000 -0.31763063
  1790.000 -0.37020727
  1791.000 -0.34324363
  1792.000 -0.31772626
  1793.000 -0.32008113
  1794.000 -0.32299100
  1795.000 -0.33748015
  1796.000 -0.31297954
  1797.000 -0.35565242
  1798.000 -0.35775631
  1799.000 -0.32088523
  1800.000 -0.32888122
  1801.000 -0.30952417
  1802.000 -0.32684646
  1803.000 -0.34311513
  1804.000 -0.34212051
  1805.000 -0.27928500
  1806.000 -0.33220754
  1807.000 -0.37289413
  1808.000 -0.36444912
  1809.000 -0.36330390
  1810.000 -0.33440165
  1811.000 -0.28670628
  1812.000 -0.32431544
  1813.000 -0.30469565
  1814.000 -0.34224940
  1815.000 -0.34877440
  1816.000 -0.32937404
  1817.000 -0.39664841
  1818.000 -0.34066708
  1819.000 -0.33045283
  1820.000 -0.34070564
  1821.000 -0.32183834
  1822.000 -0.31623685
  1823.000 -0.35751208
  1824.000 -0.31286870
  1825.000 -0.34644670
  1826.000 -0.33890716
  1827.000 -0.38002506
  1828.000 -0.32924605
  1829.000 -0.36871217
  1830.000 -0.25801343
  1831.000 -0.34334588
  1832.000 -0.36480457
  1833.000 -0.34438735
  1834.000 -0.27574705
  1835.000 -0.31459871
  1836.000 -0.30715555
  1837.000 -0.29882206
  1838.000 -0.33277784
  1839.000 -0.37335016
  1840.000 -0.31125661
  1841.000 -0.34221771
  1842.000 -0.29083432
  1843.000 -0.29966440
  1844.000 -0.35473982
  1845.000 -0.34981192
  1846.000 -0.34399184
  1847.000 -0.35348647
  1848.000 -0.33152609
  1849.000 -0.32554038
  1850.000 -0.35148720
  1851.000 -0.31475191
  1852.000 -0.29548183
  1853.000 -0.36046657
  1854.000 -0.37444798
  1855.000 -0.36402153
  1856.000 -0.34775901
  1857.000 -0.35444448
  1858.000 -0.41701928
  1859.000 -0.33897662
  1860.000 -0.35239342
  1861.000 -0.38981881
  1862.000 -0.36374342
  1863.000 -0.36539016
  1864.000 -0.33316837
  1865.000 -0.33890139
  1866.000 -0.33606460
  1867.000 -0.36901555
  1868.000 -0.31573937
  1869.000 -0.32393986
  1870.000 -0.36199537
  1871.000 -0.31577311
  1872.000 -0.28856091
  1873.000 -0.33042335
  1874.000 -0.32130367
  1875.000 -0.37813837
  1876.000 -0.34449973
  1877.000 -0.34407039
  1878.000 -0.31425335
  1879.000 -0.35250842
  1880.000 -0.38937242
  1881.000 -0.32512696
  1882.000 -0.33148067
  1883.000 -0.33249684
  1884.000 -0.33904518
  1885.000 -0.32214311
  1886.000 -0.33612638
  1887.000 -0.33061131
  1888.000 -0.28929105
  1889.000 -0.32562542
  1890.000 -0.31529915
  1891.000 -0.34068790
  1892.000 -0.33538918
  1893.000 -0.31075289
  1894.000 -0.34845670
  1895.000 -0.36097824
  1896.000 -0.30126566
  1897.000 -0.37016748
  1898.000 -0.36033981
  1899.000 -0.34095742
  1900.000 -0.31966906
  1901.000 -0.30761907
  1902.000 -0.30080186
  1903.000 -0.31254584
  1904.000 -0.32250831
  1905.000 -0.29952442
  1906.000 -0.34405737
  1907.000 -0.37271219
  1908.000 -0.33891667
  1909.000 -0.33585113
  1910.000 -0.33323467
  1911.000 -0.34372095
  1912.000 -0.29166723
  1913.000 -0.34138006
  1914.000 -0.37927843
  1915.000 -0.30647411
  1916.000 -0.36522653
  1917.000 -0.33138332
  1918.000 -0.31148613
  1919.000 -0.33316395
  1920.000 -0.35369817
  1921.000 -0.36642454
  1922.000 -0.33677027
  1923.000 -0.40073879
  1924.000 -0.38656787
  1925.000 -0.32879677
  1926.000 -0.35013057
  1927.000 -0.29997151
  1928.000 -0.35197839
  1929.000 -0.34248596
  1930.000 -0.31491873
  1931.000 -0.35614137
  1932.000 -0.36327815
  1933.000 -0.33064845
  1934.000 -0.29934005
  1935.000 -0.39633456
  1936.000 -0.34293142
  1937.000 -0.36416614
  1938.000 -0.34200626
  1939.000 -0.34803998
  1940.000 -0.32396933
  1941.000 -0.32541795
  1942.000 -0.31197981
  1943.000 -0.30384451
  1944.000 -0.31101349
  1945.000 -0.33970357
  1946.000 -0.37833905
  1947.000 -0.32408240
  1948.000 -0.34398727
  1949.000 -0.29024368
  1950.000 -0.36400465
  1951.000 -0.30590703
  1952.000 -0.39115180
  1953.000 -0.34011202
  1954.000 -0.34882399
  1955.000 -0.36339822
  1956.000 -0.34119410
  1957.000 -0.30773364
  1958.000 -0.32617692
  1959.000 -0.32243585
  1960.000 -0.34685210
  1961.000 -0.38160175
  1962.000 -0.35313137
  1963.000 -0.35706349
  1964.000 -0.29386828
  1965.000 -0.35432746
  1966.000 -0.33383098
  1967.000 -0.35469998
  1968.000 -0.33905635
  1969.000 -0.34630616
  1970.000 -0.33674781
  1971.000 -0.36485239
  1972.000 -0.37193472
  1973.000 -0.35314656
  1974.000 -0.31212185
  1975.000 -0.26682382
  1976.000 -0.36501202
  1977.000 -0.28018742
  1978.000 -0.31934786
  1979.000 -0.36999625
  1980.000 -0.31960074
  1981.000 -0.33860904
  1982.000 -0.35932005
  1983.000 -0.37342416
  1984.000 -0.31060817
  1985.000 -0.37586284
  1986.000 -0.31741239
  1987.000 -0.28645690
  1988.000 -0.36688365
  1989.000 -0.36343434
  1990.000 -0.28163763
  1991.000 -0.31803485
  1992.000 -0.35670353
  1993.000 -0.35219301
  1994.000 -0.33937085
  1995.000 -0.31368874
  1996.000 -0.34798004
  1997.000 -0.32143778
  1998.000 -0.36583975
  1999.000 -0.34495731
  2000.000 -0.32216447
  2001.000 -0.37651925
  2002.000 -0.38328776
  2003.000 -0.31942270
  2004.000 -0.32426756
  2005.000 -0.31197751
  2006.000 -0.30273928
  2007.000 -0.34886316
  2008.000 -0.27604915
  2009.000 -0.35985262
  2010.000 -0.32268568
  2011.000 -0.32776218
  2012.000 -0.30730632
  2013.000 -0.34149581
  2014.000 -0.38033814
  2015.000 -0.37671619
  2016.000 -0.35783761
  2017.000 -0.31664629
  2018.000 -0.30838688
  2019.000 -0.36139800
  2020.000 -0.31966056
  2021.000 -0.34426025
  2022.000 -0.35915160
  2023.000 -0.35306034
  2024.000 -0.25787514
  2025.000 -0.39418445
  2026.000 -0.32836030
  2027.000 -0.34893262
  2028.000 -0.34115778
  2029.000 -0.39333334
  2030.000 -0.30714019
  2031.000 -0.35673912
  2032.000 -0.26362690
  2033.000 -0.34134543
  2034.000 -0.33930556
  2035.000 -0.38257527
  2036.000 -0.34330007
  2037.000 -0.33970149
  2038.000 -0.28704509
  2039.000 -0.31846775
  2040.000 -0.36094175
  2041.000 -0.36265087
  2042.000 -0.32736368
  2043.000 -0.34330058
  2044.000 -0.35273842
  2045.000 -0.31662729
  2046.000 -0.33377057
  2047.000 -0.36880515
  2048.000 -0.32189669
  2049.000 -0.33168933
  2050.000 -0.27949090
  2051.000 -0.41229583
  2052.000 -0.32365772
  2053.000 -0.36296597
  2054.000 -0.33513020
  2055.000 -0.32230010
  2056.000 -0.33518977
  2057.000 -0.32209113
  2058.000 -0.35951449
  2059.000 -0.34637266
  2060.000 -0.30994774
  2061.000 -0.32449534
  2062.000 -0.33521410
  2063.000 -0.36046278
  2064.000 -0.32705581
  2065.000 -0.35317945
  2066.000 -0.37147721
  2067.000 -0.28179112
  2068.000 -0.35671989
  2069.000 -0.31012570
  2070.000 -0.38857114
  2071.000 -0.36420729
  2072.000 -0.33911417
  2073.000 -0.36666860
  2074.000 -0.32491066
  2075.000 -0.37510419
  2076.000 -0.31547292
  2077.000 -0.34749322
  2078.000 -0.30861654
  2079.000 -0.33307670
  2080.000 -0.37938427
  2081.000 -0.33770797
  2082.000 -0.36948469
  2083.000 -0.29970221
  2084.000 -0.31083579
  2085.000 -0.33623207
  2086.000 -0.36472706
  2087.000 -0.34238996
  2088.000 -0.34620320
  2089.000 -0.31315018
  2090.000 -0.29868163
  2091.000 -0.26769645
  2092.000 -0.33380863
  2093.000 -0.31089958
  2094.000 -0.37026383
  2095.000 -0.38052237
  2096.000 -0.30753411
  2097.000 -0.33731223
  2098.000 -0.33266431
  2099.000 -0.33528382
  2100.000 -0.36145956
  2101.000 -0.31817391
  2102.000 -0.34750419
  2103.000 -0.37892546
  2104.000 -0.37465680
  2105.000 -0.32298269
  2106.000 -0.34558758
  2107.000 -0.31308794
  2108.000 -0.33819073
  2109.000 -0.30232646
  2110.000 -0.33882861
  2111.000 -0.26972865
  2112.000 -0.30672903
  2113.000 -0.36279313
  2114.000 -0.33889215
  2115.000 -0.40347808
  2116.000 -0.35097190
  2117.000 -0.34390563
  2118.000 -0.37590994
  2119.000 -0.39232695
  2120.000 -0.32635608
  2121.000 -0.30726205
  2122.000 -0.33518246
  2123.000 -0.30653688
  2124.000 -0.35424532
  2125.000 -0.34083513
  2126.000 -0.36077508
  2127.000 -0.31434281
  2128.000 -0.36466552
  2129.000 -0.31802842
  2130.000 -0.32538208
  2131.000 -0.33257453
  2132.000 -0.28613589
  2133.000 -0.36327945
  2134.000 -0.30188639
  2135.000 -0.38936795
  2136.000 -0.36454803
  2137.000 -0.30501653
  2138.000 -0.28585801
  2139.000 -0.32487440
  2140.000 -0.36225533
  2141.000 -0.30889029
  2142.000 -0.32288115
  2143.000 -0.32020225
  2144.000 -0.29676577
  2145.000 -0.31703846
  2146.000 -0.35230320
  2147.000 -0.31618665
  2148.000 -0.35067038
  2149.000 -0.27105009
  2150.000 -0.35162040
  2151.000 -0.37403001
  2152.000 -0.34399631
  2153.000 -0.35137139
  2154.000 -0.30785826
  2155.000 -0.34088015
  2156.000 -0.31516436
  2157.000 -0.34793267
  2158.000 -0.37717078
  2159.000 -0.35742089
  2160.000 -0.33766275
  2161.000 -0.32089365
  2162.000 -0.33899191
  2163.000 -0.30686112
  2164.000 -0.35192516
  2165.000 -0.33893327
  2166.000 -0.35888526
  2167.000 -0.32235509
  2168.000 -0.30665493
  2169.000 -0.34038885
  2170.000 -0.35765427
  2171.000 -0.35778547
  2172.000 -0.27771345
  2173.000 -0.30826513
  2174.000 -0.33983882
  2175.000 -0.31751175
  2176.000 -0.32769531
  2177.000 -0.34672051
  2178.000 -0.33031383
  2179.000 -0.34177924
  2180.000 -0.34282951
  2181.000 -0.32697934
  2182.000 -0.32082706
  2183.000 -0.30230531
  2184.000 -0.31788933
  2185.000 -0.30082135
  2186.000 -0.31874795
  2187.000 -0.34009729
  2188.000 -0.36845845
  2189.000 -0.30065951
  2190.000 -0.31861143
  2191.000 -0.38438603
  2192.000 -0.34582527
  2193.000 -0.30757965
  2194.000 -0.33201784
  2195.000 -0.35054395
  2196.000 -0.33948364
  2197.000 -0.32763364
  2198.000 -0.29905235
  2199.000 -0.29376154
  2200.000 -0.31805574
  2201.000 -0.31877796
  2202.000 -0.33227862
  2203.000 -0.35406086
  2204.000 -0.29488918
  2205.000 -0.35987796
  2206.000 -0.32710671
  2207.000 -0.33447625
  2208.000 -0.33172428
  2209.000 -0.34418445
  2210.000 -0.36129516
  2211.000 -0.31706329
  2212.000 -0.33121485
  2213.000 -0.38064741
  2214.000 -0.29699196
  2215.000 -0.37539576
  2216.000 -0.33473423
  2217.000 -0.33479825
  2218.000 -0.34959933
  2219.000 -0.32517156
  2220.000 -0.35144544
  2221.000 -0.33529000
  2222.000 -0.33648565
  2223.000 -0.32922015
  2224.000 -0.33574350
  2225.000 -0.32896745
  2226.000 -0.31990624
  2227.000 -0.33541255
  2228.000 -0.31941608
  2229.000 -0.35019647
  2230.000 -0.35829065
  2231.000 -0.34442479
  2232.000 -0.29416678
  2233.000 -0.37519163
  2234.000 -0.34560959
  2235.000 -0.31901035
  2236.000 -0.36508507
  2237.000 -0.33492307
  2238.000 -0.39967122
  2239.000 -0.32040235
  2240.000 -0.35571488
  2241.000 -0.37616642
  2242.000 -0.29820750
  2243.000 -0.35063749
  2244.000 -0.33594924
  2245.000 -0.34674844
  2246.000 -0.30347095
  2247.000 -0.29995197
  2248.000 -0.37423460
  2249.000 -0.27241360
  2250.000 -0.34490734
  2251.000 -0.30250541
  2252.000 -0.35436268
  2253.000 -0.31116872
  2254.000 -0.33488995
  2255.000 -0.30929357
  2256.000 -0.32160234
  2257.000 -0.35989686
  2258.000 -0.34614820
  2259.000 -0.27978998
  2260.000 -0.30127845
  2261.000 -0.30870551
  2262.000 -0.31776227
  2263.000 -0.33120856
  2264.000 -0.35972741
  2265.000 -0.32407964
  2266.000 -0.35160247
  2267.000 -0.30516118
  2268.000 -0.33903183
  2269.000 -0.31620901
  2270.000 -0.33038008
  2271.000 -0.31625023
  2272.000 -0.30681536
  2273.000 -0.33809305
  2274.000 -0.33207144
  2275.000 -0.33554194
  2276.000 -0.35937234
  2277.000 -0.38618959
  2278.000 -0.37044529
  2279.000 -0.30512675
  2280.000 -0.32964510
  2281.000 -0.32359792
  2282.000 -0.30363171
  2283.000 -0.31890280
  2284.000 -0.37127038
  2285.000 -0.34875177
  2286.000 -0.34577068
  2287.000 -0.32351919
  2288.000 -0.34039052
  2289.000 -0.34054181
  2290.000 -0.32834389
  2291.000 -0.29799583
  2292.000 -0.34837034
  2293.000 -0.31008693
  2294.000 -0.32089208
  2295.000 -0.37794148
  2296.000 -0.32562449
  2297.000 -0.36532671
  2298.000 -0.38848335
  2299.000 -0.30103201
  2300.000 -0.40027455
  2301.000 -0.30125206
  2302.000 -0.34558365
  2303.000 -0.33390614
  2304.000 -0.34030427
  2305.000 -0.30435321
  2306.000 -0.28441257
  2307.000 -0.35300417
  2308.000 -0.29663351
  2309.000 -0.31209190
  2310.000 -0.33233884
  2311.000 -0.34568526
  2312.000 -0.35585779
  2313.000 -0.32566712
  2314.000 -0.34189770
  2315.000 -0.32313363
  2316.000 -0.32101300
  2317.000 -0.33693369
  2318.000 -0.34443942
  2319.000 -0.30643967
  2320.000 -0.32012708
  2321.000 -0.28117610
  2322.000 -0.29301785
  2323.000 -0.34753645
  2324.000 -0.29684700
  2325.000 -0.32457270
  2326.000 -0.38533320
  2327.000 -0.35246887
  2328.000 -0.29608003
  2329.000 -0.34156071
  2330.000 -0.35959268
  2331.000 -0.34957080
  2332.000 -0.35898536
  2333.000 -0.31476563
  2334.000 -0.36615202
  2335.000 -0.35856233
  2336.000 -0.31733695
  2337.000 -0.34408171
  2338.000 -0.35664479
  2339.000 -0.35501525
  2340.000 -0.32303431
  2341.000 -0.34363354
  2342.000 -0.31709586
  2343.000 -0.34168886
  2344.000 -0.37173354
  2345.000 -0.32894722
  2346.000 -0.32460961
  2347.000 -0.32261369
  2348.000 -0.37210062
  2349.000 -0.30178491
  2350.000 -0.33739420
  2351.000 -0.32834773
  2352.000 -0.29158768
  2353.000 -0.30677683
  2354.000 -0.32958362
  2355.000 -0.34885178
  2356.000 -0.33026078
  2357.000 -0.35281511
  2358.000 -0.33883262
  2359.000 -0.33987487
  2360.000 -0.32624778
  2361.000 -0.30095154
  2362.000 -0.30334005
  2363.000 -0.31300260
  2364.000 -0.35662233
  2365.000 -0.35443019
  2366.000 -0.32196461
  2367.000 -0.29247790
  2368.000 -0.27986115
  2369.000 -0.37260700
  2370.000 -0.38054252
  2371.000 -0.32767645
  2372.000 -0.31727020
  2373.000 -0.36967896
  2374.000 -0.34294258
  2375.000 -0.32684878
  2376.000 -0.31505133
  2377.000 -0.36465296
  2378.000 -0.33178472
  2379.000 -0.33872582
  2380.000 -0.38981657
  2381.000 -0.33420882
  2382.000 -0.32511780
  2383.000 -0.34698241
  2384.000 -0.33610186
  2385.000 -0.28371985
  2386.000 -0.33756435
  2387.000 -0.32112048
  2388.000 -0.33190313
  2389.000 -0.38951253
  2390.000 -0.30128911
  2391.000 -0.32342724
  2392.000 -0.31748000
  2393.000 -0.32891731
  2394.000 -0.34709318
  2395.000 -0.29542698
  2396.000 -0.33343625
  2397.000 -0.33192621
  2398.000 -0.35366532
  2399.000 -0.31795297
  2400.000 -0.30193309
  2401.000 -0.34478433
  2402.000 -0.35037256
  2403.000 -0.32192225
  2404.000 -0.32611528
  2405.000 -0.29095979
  2406.000 -0.35927219
  2407.000 -0.26625334
  2408.000 -0.33906196
  2409.000 -0.34632187
  2410.000 -0.30503983
  2411.000 -0.30811170
  2412.000 -0.30591230
  2413.000 -0.30655059
  2414.000 -0.28018926
  2415.000 -0.31307334
  2416.000 -0.29330896
  2417.000 -0.38262036
  2418.000 -0.31904359
  2419.000 -0.34579978
  2420.000 -0.35333956
  2421.000 -0.33407126
  2422.000 -0.34764187
  2423.000 -0.31903827
  2424.000 -0.36575476
  2425.000 -0.38024972
  2426.000 -0.33573725
  2427.000 -0.31860137
  2428.000 -0.35865964
  2429.000 -0.32641895
  2430.000 -0.30087647
  2431.000 -0.33186606
  2432.000 -0.32769829
  2433.000 -0.28808571
  2434.000 -0.32670133
  2435.000 -0.35866907
  2436.000 -0.33095218
  2437.000 -0.31706288
  2438.000 -0.30236557
  2439.000 -0.29290900
  2440.000 -0.31862604
  2441.000 -0.28964080
  2442.000 -0.33335768
  2443.000 -0.30731477
  2444.000 -0.31910706
  2445.000 -0.30955572
  2446.000 -0.35438642
  2447.000 -0.31809397
  2448.000 -0.34287437
  2449.000 -0.33923284
  2450.000 -0.37624287
  2451.000 -0.31180166
  2452.000 -0.30912479
  2453.000 -0.31893763
  2454.000 -0.36056881
  2455.000 -0.33518739
  2456.000 -0.35712255
  2457.000 -0.36277664
  2458.000 -0.37034357
  2459.000 -0.31500282
  2460.000 -0.30869638
  2461.000 -0.30891103
  2462.000 -0.29576411
  2463.000 -0.35295114
  2464.000 -0.29845689
  2465.000 -0.33468441
  2466.000 -0.26697638
  2467.000 -0.33769869
  2468.000 -0.33206647
  2469.000 -0.33044460
  2470.000 -0.32424112
  2471.000 -0.32062167
  2472.000 -0.35571565
  2473.000 -0.32042722
  2474.000 -0.37816491
  2475.000 -0.29989526
  2476.000 -0.33594953
  2477.000 -0.28751874
  2478.000 -0.29342073
  2479.000 -0.33785348
  2480.000 -0.36450339
  2481.000 -0.34168599
  2482.000 -0.33457462
  2483.000 -0.28422425
  2484.000 -0.34590442
  2485.000 -0.35634222
  2486.000 -0.32656941
  2487.000 -0.37768392
  2488.000 -0.33747085
  2489.000 -0.33244987
  2490.000 -0.30436732
  2491.000 -0.31270237
  2492.000 -0.40422887
  2493.000 -0.28444037
  2494.000 -0.35768677
  2495.000 -0.32125000
  2496.000 -0.35271711
  2497.000 -0.36579150
  2498.000 -0.31924258
  2499.000 -0.32491874
  2500.000 -0.31617647
  2501.000 -0.34263595
  2502.000 -0.31605077
  2503.000 -0.30511888
  2504.000 -0.31460251
  2505.000 -0.32517749
  2506.000 -0.37671355
  2507.000 -0.30621259
  2508.000 -0.33363580
  2509.000 -0.34953362
  2510.000 -0.31761707
  2511.000 -0.35872611
  2512.000 -0.29730620
  2513.000 -0.31978053
  2514.000 -0.35863227
  2515.000 -0.31968208
  2516.000 -0.32050866
  2517.000 -0.34671177
  2518.000 -0.33533846
  2519.000 -0.27696826
  2520.000 -0.32902843
  2521.000 -0.32133891
  2522.000 -0.32168169
  2523.000 -0.34423733
  2524.000 -0.38334636
  2525.000 -0.29651569
  2526.000 -0.31123622
  2527.000 -0.32344036
  2528.000 -0.30997123
  2529.000 -0.33015162
  2530.000 -0.31951186
  2531.000 -0.35918683
  2532.000 -0.29548179
  2533.000 -0.34890416
  2534.000 -0.36857304
  2535.000 -0.32942596
  2536.000 -0.34851983
  2537.000 -0.28216502
  2538.000 -0.32969204
  2539.000 -0.33450312
  2540.000 -0.32518987
  2541.000 -0.32627662
  2542.000 -0.39460769
  2543.000 -0.29124654
  2544.000 -0.31223412
  2545.000 -0.32087491
  2546.000 -0.32423015
  2547.000 -0.30299651
  2548.000 -0.31679491
  2549.000 -0.32390588
  2550.000 -0.35175948
  2551.000 -0.39646967
  2552.000 -0.33063091
  2553.000 -0.34125164
  2554.000 -0.33008271
  2555.000 -0.32213597
  2556.000 -0.32664266
  2557.000 -0.33623731
  2558.000 -0.33164214
  2559.000 -0.35085113
  2560.000 -0.34824369
  2561.000 -0.34668650
  2562.000 -0.33453881
  2563.000 -0.31964994
  2564.000 -0.36523906
  2565.000 -0.39760821
  2566.000 -0.38527147
  2567.000 -0.33038109
  2568.000 -0.33057745
  2569.000 -0.33930070
  2570.000 -0.36773611
  2571.000 -0.28822211
  2572.000 -0.35954180
  2573.000 -0.32326028
  2574.000 -0.33651132
  2575.000 -0.32379162
  2576.000 -0.29150869
  2577.000 -0.33418436
  2578.000 -0.35445375
  2579.000 -0.33208572
  2580.000 -0.33021915
  2581.000 -0.29857541
  2582.000 -0.34881122
  2583.000 -0.28736326
  2584.000 -0.31502790
  2585.000 -0.33360272
  2586.000 -0.32262598
  2587.000 -0.31438697
  2588.000 -0.27699721
  2589.000 -0.33441614
  2590.000 -0.30693863
  2591.000 -0.31370823
  2592.000 -0.33274838
  2593.000 -0.31574097
  2594.000 -0.33428803
  2595.000 -0.34088646
  2596.000 -0.28945477
  2597.000 -0.32672801
  2598.000 -0.30746432
  2599.000 -0.29669886
  2600.000 -0.32884774
  2601.000 -0.31143873
  2602.000 -0.32999950
  2603.000 -0.35674999
  2604.000 -0.29778373
  2605.000 -0.34159218
  2606.000 -0.29392830
  2607.000 -0.36348718
  2608.000 -0.33403640
  2609.000 -0.30114352
  2610.000 -0.35115269
  2611.000 -0.34170690
  2612.000 -0.36048818
  2613.000 -0.29129104
  2614.000 -0.32912434
  2615.000 -0.29892752
  2616.000 -0.31697147
  2617.000 -0.31811517
  2618.000 -0.31632421
  2619.000 -0.37482647
  2620.000 -0.36945943
  2621.000 -0.32771000
  2622.000 -0.36037885
  2623.000 -0.32010893
  2624.000 -0.26957459
  2625.000 -0.31575485
  2626.000 -0.33576005
  2627.000 -0.32132628
  2628.000 -0.38653319
  2629.000 -0.36144995
  2630.000 -0.34322818
  2631.000 -0.34225506
  2632.000 -0.31877229
  2633.000 -0.38668874
  2634.000 -0.37333861
  2635.000 -0.31891728
  2636.000 -0.34148084
  2637.000 -0.31345461
  2638.000 -0.30474742
  2639.000 -0.35369582
  2640.000 -0.34378774
  2641.000 -0.31727694
  2642.000 -0.35543675
  2643.000 -0.29128639
  2644.000 -0.34780947
  2645.000 -0.36445149
  2646.000 -0.36849714
  2647.000 -0.31190883
  2648.000 -0.32085163
  2649.000 -0.32557751
  2650.000 -0.33567758
  2651.000 -0.32505628
  2652.000 -0.35629802
  2653.000 -0.31123642
  2654.000 -0.32250936
  2655.000 -0.32340443
  2656.000 -0.29975339
  2657.000 -0.31758972
  2658.000 -0.36948579
  2659.000 -0.33163488
  2660.000 -0.31138090
  2661.000 -0.31770113
  2662.000 -0.32537552
  2663.000 -0.35296767
  2664.000 -0.34742579
  2665.000 -0.27970005
  2666.000 -0.34261865
  2667.000 -0.31353146
  2668.000 -0.33640743
  2669.000 -0.31708817
  2670.000 -0.35142315
  2671.000 -0.33132680
  2672.000 -0.32802836
  2673.000 -0.31001394
  2674.000 -0.32945878
  2675.000 -0.30416125
  2676.000 -0.34011283
  2677.000 -0.31273754
  2678.000 -0.33036230
  2679.000 -0.33314307
  2680.000 -0.31477324
  2681.000 -0.29591449
  2682.000 -0.33071454
  2683.000 -0.30726921
  2684.000 -0.32095862
  2685.000 -0.32689039
  2686.000 -0.33478047
  2687.000 -0.34957353
  2688.000 -0.34996578
  2689.000 -0.28037852
  2690.000 -0.28564622
  2691.000 -0.34182093
  2692.000 -0.32250042
  2693.000 -0.37504401
  2694.000 -0.36767214
  2695.000 -0.35404337
  2696.000 -0.33303352
  2697.000 -0.30848031
  2698.000 -0.32681189
  2699.000 -0.31918317
  2700.000 -0.29946147
  2701.000 -0.34877738
  2702.000 -0.28435542
  2703.000 -0.28753321
  2704.000 -0.32098173
  2705.000 -0.31057503
  2706.000 -0.30338849
  2707.000 -0.33557947
  2708.000 -0.32804044
  2709.000 -0.30015479
  2710.000 -0.32739291
  2711.000 -0.30117538
  2712.000 -0.32072703
  2713.000 -0.34516741
  2714.000 -0.33532918
  2715.000 -0.30885288
  2716.000 -0.34642790
  2717.000 -0.28924991
  2718.000 -0.26449400
  2719.000 -0.32191516
  2720.000 -0.33489699
  2721.000 -0.31634965
  2722.000 -0.26017196
  2723.000 -0.31971384
  2724.000 -0.29729917
  2725.000 -0.31238435
  2726.000 -0.32645986
  2727.000 -0.33199137
  2728.000 -0.34403712
  2729.000 -0.28855070
  2730.000 -0.31791926
  2731.000 -0.28603272
  2732.000 -0.32095858
  2733.000 -0.35005727
  2734.000 -0.32047601
  2735.000 -0.33935269
  2736.000 -0.38657023
  2737.000 -0.37867934
  2738.000 -0.33315481
  2739.000 -0.28472400
  2740.000 -0.34322518
  2741.000 -0.35167591
  2742.000 -0.34605919
  2743.000 -0.33489282
  2744.000 -0.30268268
  2745.000 -0.32001411
  2746.000 -0.30330901
  2747.000 -0.34139700
  2748.000 -0.35777473
  2749.000 -0.33715658
  2750.000 -0.33772748
  2751.000 -0.29479427
  2752.000 -0.34569812
  2753.000 -0.29844390
  2754.000 -0.34478258
  2755.000 -0.29614716
  2756.000 -0.28386644
  2757.000 -0.29737076
  2758.000 -0.30552717
  2759.000 -0.35470916
  2760.000 -0.33287469
  2761.000 -0.33332599
  2762.000 -0.29787119
  2763.000 -0.36044612
  2764.000 -0.32341021
  2765.000 -0.32875989
  2766.000 -0.34000116
  2767.000 -0.34867611
  2768.000 -0.29010573
  2769.000 -0.34184428
  2770.000 -0.32916494
  2771.000 -0.32276779
  2772.000 -0.35489979
  2773.000 -0.34312129
  2774.000 -0.37327867
  2775.000 -0.29289258
  2776.000 -0.31140279
  2777.000 -0.35242268
  2778.000 -0.31424555
  2779.000 -0.33011810
  2780.000 -0.32049980
  2781.000 -0.33682373
  2782.000 -0.35301658
  2783.000 -0.33698548
  2784.000 -0.35262584
  2785.000 -0.31929538
  2786.000 -0.29754429
  2787.000 -0.35552297
  2788.000 -0.31527263
  2789.000 -0.31832126
  2790.000 -0.30718642
  2791.000 -0.32553807
  2792.000 -0.30039943
  2793.000 -0.32514381
  2794.000 -0.34325929
  2795.000 -0.30604855
  2796.000 -0.28680353
  2797.000 -0.30217824
  2798.000 -0.29211138
  2799.000 -0.28296221
  2800.000 -0.35926435
  2801.000 -0.32603912
  2802.000 -0.35827366
  2803.000 -0.29653119
  2804.000 -0.37408066
  2805.000 -0.34951001
  2806.000 -0.33390250
  2807.000 -0.32708017
  2808.000 -0.37814313
  2809.000 -0.25158833
  2810.000 -0.27702385
  2811.000 -0.32954272
  2812.000 -0.33051413
  2813.000 -0.29930592
  2814.000 -0.31638096
  2815.000 -0.32369889
  2816.000 -0.30257066
  2817.000 -0.31694566
  2818.000 -0.32755082
  2819.000 -0.34501159
  2820.000 -0.35002512
  2821.000 -0.31612174
  2822.000 -0.32715750
  2823.000 -0.32968173
  2824.000 -0.38238160
  2825.000 -0.32886760
  2826.000 -0.31284586
  2827.000 -0.30086441
  2828.000 -0.28835282
  2829.000 -0.29764674
  2830.000 -0.34934858
  2831.000 -0.31111875
  2832.000 -0.36107335
  2833.000 -0.36509415
  2834.000 -0.30035260
  2835.000 -0.32676073
  2836.000 -0.33174540
  2837.000 -0.35325267
  2838.000 -0.34488753
  2839.000 -0.35403093
  2840.000 -0.25203483
  2841.000 -0.30794640
  2842.000 -0.33952950
  2843.000 -0.34439887
  2844.000 -0.32444526
  2845.000 -0.31633022
  2846.000 -0.33555587
  2847.000 -0.29670659
  2848.000 -0.35074912
  2849.000 -0.29330205
  2850.000 -0.34784810
  2851.000 -0.35946326
  2852.000 -0.31044257
  2853.000 -0.29555748
  2854.000 -0.35764230
  2855.000 -0.36658641
  2856.000 -0.32308509
  2857.000 -0.30529453
  2858.000 -0.33015261
  2859.000 -0.29202436
  2860.000 -0.35687708
  2861.000 -0.28466531
  2862.000 -0.36851117
  2863.000 -0.28426131
  2864.000 -0.33849728
  2865.000 -0.30818107
  2866.000 -0.31762528
  2867.000 -0.32875075
  2868.000 -0.36272092
  2869.000 -0.36570131
  2870.000 -0.32486774
  2871.000 -0.35687317
  2872.000 -0.32106493
  2873.000 -0.33090048
  2874.000 -0.37880346
  2875.000 -0.34495391
  2876.000 -0.34316103
  2877.000 -0.34604602
  2878.000 -0.32117811
  2879.000 -0.29893076
  2880.000 -0.31818599
  2881.000 -0.32959904
  2882.000 -0.34312893
  2883.000 -0.34955292
  2884.000 -0.33610584
  2885.000 -0.33736264
  2886.000 -0.33998933
  2887.000 -0.34192005
  2888.000 -0.31461265
  2889.000 -0.29272039
  2890.000 -0.30226955
  2891.000 -0.32574901
  2892.000 -0.30121050
  2893.000 -0.32915167
  2894.000 -0.36449848
  2895.000 -0.34372236
  2896.000 -0.33673945
  2897.000 -0.30426941
  2898.000 -0.32286876
  2899.000 -0.33072778
  2900.000 -0.33814685
  2901.000 -0.29801705
  2902.000 -0.37739089
  2903.000 -0.29915836
  2904.000 -0.31250546
  2905.000 -0.37072664
  2906.000 -0.29565020
  2907.000 -0.31261320
  2908.000 -0.32740886
  2909.000 -0.31311204
  2910.000 -0.33350223
  2911.000 -0.35263554
  2912.000 -0.32816820
  2913.000 -0.31576336
  2914.000 -0.35512080
  2915.000 -0.32373134
  2916.000 -0.33804045
  2917.000 -0.33103354
  2918.000 -0.30863765
  2919.000 -0.32681733
  2920.000 -0.36064706
  2921.000 -0.36608107
  2922.000 -0.33345827
  2923.000 -0.29433034
  2924.000 -0.34020316
  2925.000 -0.29176254
  2926.000 -0.30961978
  2927.000 -0.28239708
  2928.000 -0.31548888
  2929.000 -0.33723256
  2930.000 -0.30502115
  2931.000 -0.32823805
  2932.000 -0.29537997
  2933.000 -0.30267921
  2934.000 -0.30926778
  2935.000 -0.33992054
  2936.000 -0.35779191
  2937.000 -0.31068428
  2938.000 -0.31535236
  2939.000 -0.33605076
  2940.000 -0.35496560
  2941.000 -0.33738191
  2942.000 -0.32055168
  2943.000 -0.35521771
  2944.000 -0.34680452
  2945.000 -0.31439177
  2946.000 -0.28284286
  2947.000 -0.34082631
  2948.000 -0.34710847
  2949.000 -0.31108238
  2950.000 -0.30126380
  2951.000 -0.32357751
  2952.000 -0.33937597
  2953.000 -0.30660293
  2954.000 -0.31144266
  2955.000 -0.33864426
  2956.000 -0.30722966
  2957.000 -0.31376106
  2958.000 -0.32946529
  2959.000 -0.28859627
  2960.000 -0.33636181
  2961.000 -0.32241041
  2962.000 -0.34783622
  2963.000 -0.32299742
  2964.000 -0.31244294
  2965.000 -0.28823418
  2966.000 -0.34201035
  2967.000 -0.32890717
  2968.000 -0.30621259
  2969.000 -0.35458625
  2970.000 -0.29217103
  2971.000 -0.35688961
  2972.000 -0.32046232
  2973.000 -0.32405828
  2974.000 -0.32378624
  2975.000 -0.33771959
  2976.000 -0.31653549
  2977.000 -0.32992899
  2978.000 -0.31950509
  2979.000 -0.36003793
  2980.000 -0.33393574
  2981.000 -0.33527795
  2982.000 -0.32611003
  2983.000 -0.28985989
  2984.000 -0.32461103
  2985.000 -0.34370707
  2986.000 -0.33928872
  2987.000 -0.28145314
  2988.000 -0.26379862
  2989.000 -0.34054534
  2990.000 -0.31897398
  2991.000 -0.32380456
  2992.000 -0.34784500
  2993.000 -0.33342732
  2994.000 -0.30085905
  2995.000 -0.35259087
  2996.000 -0.32108497
  2997.000 -0.31568382
  2998.000 -0.39798000
  2999.000 -0.29613304
  3000.000 -0.32232134
  3001.000 -0.33240906
  3002.000 -0.35512420
  3003.000 -0.33171164
  3004.000 -0.31762750
  3005.000 -0.31083978
  3006.000 -0.29485881
  3007.000 -0.30818783
  3008.000 -0.29440660
  3009.000 -0.30902586
  3010.000 -0.32795757
  3011.000 -0.36540036
  3012.000 -0.34378823
  3013.000 -0.34975993
  3014.000 -0.35049860
  3015.000 -0.29538445
  3016.000 -0.29109930
  3017.000 -0.28793546
  3018.000 -0.30432067
  3019.000 -0.33414258
  3020.000 -0.32006709
  3021.000 -0.31556901
  3022.000 -0.33067826
  3023.000 -0.35308496
  3024.000 -0.31109750
  3025.000 -0.31556868
  3026.000 -0.25085433
  3027.000 -0.29892193
  3028.000 -0.32164625
  3029.000 -0.26487699
  3030.000 -0.35242370
  3031.000 -0.36504488
  3032.000 -0.32755926
  3033.000 -0.31318291
  3034.000 -0.35153184
  3035.000 -0.32200631
  3036.000 -0.34790683
  3037.000 -0.30508499
  3038.000 -0.30816019
  3039.000 -0.34064589
  3040.000 -0.35271091
  3041.000 -0.32600093
  3042.000 -0.34241950
  3043.000 -0.32826171
  3044.000 -0.31280310
  3045.000 -0.31928129
  3046.000 -0.32936234
  3047.000 -0.33371024
  3048.000 -0.36667391
  3049.000 -0.32905190
  3050.000 -0.30412336
  3051.000 -0.32703890
  3052.000 -0.30410673
  3053.000 -0.31910471
  3054.000 -0.30367066
  3055.000 -0.28851765
  3056.000 -0.37871861
  3057.000 -0.29529039
  3058.000 -0.33533059
  3059.000 -0.30063713
  3060.000 -0.36796344
  3061.000 -0.34125328
  3062.000 -0.34721271
  3063.000 -0.34294317
  3064.000 -0.29726596
  3065.000 -0.30721180
  3066.000 -0.33338238
  3067.000 -0.28887881
  3068.000 -0.28825562
  3069.000 -0.31479800
  3070.000 -0.27983865
  3071.000 -0.30929799
  3072.000 -0.31900957
  3073.000 -0.31372285
  3074.000 -0.32098108
  3075.000 -0.34566928
  3076.000 -0.28377622
  3077.000 -0.32879943
  3078.000 -0.32137603
  3079.000 -0.30163961
  3080.000 -0.30386526
  3081.000 -0.33528701
  3082.000 -0.31947941
  3083.000 -0.33287045
  3084.000 -0.30800039
  3085.000 -0.33316390
  3086.000 -0.28906024
  3087.000 -0.32431317
  3088.000 -0.33076898
  3089.000 -0.34462833
  3090.000 -0.31417854
  3091.000 -0.32929428
  3092.000 -0.32455155
  3093.000 -0.30930884
  3094.000 -0.35805226
  3095.000 -0.29131842
  3096.000 -0.32249296
  3097.000 -0.34464117
  3098.000 -0.31255693
  3099.000 -0.31957214
  3100.000 -0.29376673
  3101.000 -0.29832453
  3102.000 -0.30933552
  3103.000 -0.32461827
  3104.000 -0.31794419
  3105.000 -0.28226872
  3106.000 -0.33522379
  3107.000 -0.31792207
  3108.000 -0.34757277
  3109.000 -0.32040012
  3110.000 -0.31137910
  3111.000 -0.30756130
  3112.000 -0.27248055
  3113.000 -0.33367666
  3114.000 -0.31489600
  3115.000 -0.30432556
  3116.000 -0.29974715
  3117.000 -0.31359503
  3118.000 -0.35615465
  3119.000 -0.31571218
  3120.000 -0.32724890
  3121.000 -0.34176212
  3122.000 -0.33673507
  3123.000 -0.36686365
  3124.000 -0.30499857
  3125.000 -0.33441613
  3126.000 -0.26821312
  3127.000 -0.35007245
  3128.000 -0.32310340
  3129.000 -0.37550844
  3130.000 -0.33267059
  3131.000 -0.36034010
  3132.000 -0.33093818
  3133.000 -0.30155141
  3134.000 -0.36819839
  3135.000 -0.30699712
  3136.000 -0.32279866
  3137.000 -0.28645626
  3138.000 -0.34163644
  3139.000 -0.33645943
  3140.000 -0.32470892
  3141.000 -0.32711261
  3142.000 -0.32640472
  3143.000 -0.29161755
  3144.000 -0.28511239
  3145.000 -0.31398923
  3146.000 -0.32664979
  3147.000 -0.28633489
  3148.000 -0.27093952
  3149.000 -0.33354704
  3150.000 -0.32679921
  3151.000 -0.33754676
  3152.000 -0.33874390
  3153.000 -0.30604728
  3154.000 -0.36707861
  3155.000 -0.30957089
  3156.000 -0.34575537
  3157.000 -0.30177858
  3158.000 -0.35638640
  3159.000 -0.34135135
  3160.000 -0.32777648
  3161.000 -0.33104980
  3162.000 -0.36276534
  3163.000 -0.29058771
  3164.000 -0.28534716
  3165.000 -0.31052371
  3166.000 -0.35820602
  3167.000 -0.29106713
  3168.000 -0.28419479
  3169.000 -0.32485461
  3170.000 -0.29032249
  3171.000 -0.31876794
  3172.000 -0.33339351
  3173.000 -0.33304333
  3174.000 -0.31764188
  3175.000 -0.31542933
  3176.000 -0.27582762
  3177.000 -0.33474777
  3178.000 -0.36337470
  3179.000 -0.34166399
  3180.000 -0.35479955
  3181.000 -0.29075689
  3182.000 -0.31600362
  3183.000 -0.32102014
  3184.000 -0.34291128
  3185.000 -0.32087190
  3186.000 -0.34532557
  3187.000 -0.31828729
  3188.000 -0.32266672
  3189.000 -0.28205032
  3190.000 -0.33129784
  3191.000 -0.32180633
  3192.000 -0.29433560
  3193.000 -0.32428313
  3194.000 -0.32030489
  3195.000 -0.35326925
  3196.000 -0.30653598
  3197.000 -0.32497553
  3198.000 -0.30294181
  3199.000 -0.30000183
  3200.000 -0.36631466
  3201.000 -0.34784865
  3202.000 -0.33587399
  3203.000 -0.30844432
  3204.000 -0.32838241
  3205.000 -0.30100099
  3206.000 -0.38508186
  3207.000 -0.32098409
  3208.000 -0.30540949
  3209.000 -0.29563201
  3210.000 -0.32791015
  3211.000 -0.35047604
  3212.000 -0.29074029
  3213.000 -0.33312953
  3214.000 -0.30652456
  3215.000 -0.33594909
  3216.000 -0.29185860
  3217.000 -0.34391003
  3218.000 -0.32826298
  3219.000 -0.30890865
  3220.000 -0.34997756
  3221.000 -0.31976868
  3222.000 -0.31394419
  3223.000 -0.30524873
  3224.000 -0.35475651
  3225.000 -0.29737751
  3226.000 -0.30573668
  3227.000 -0.30554436
  3228.000 -0.33646552
  3229.000 -0.31815714
  3230.000 -0.32124136
  3231.000 -0.29244745
  3232.000 -0.31300759
  3233.000 -0.33878031
  3234.000 -0.28911528
  3235.000 -0.30224998
  3236.000 -0.32412227
  3237.000 -0.28786918
  3238.000 -0.29723164
  3239.000 -0.33688564
  3240.000 -0.32121963
  3241.000 -0.32476844
  3242.000 -0.31767737
  3243.000 -0.31226670
  3244.000 -0.32442037
  3245.000 -0.30747083
  3246.000 -0.29478584
  3247.000 -0.31184145
  3248.000 -0.35613797
  3249.000 -0.29993014
  3250.000 -0.30235558
  3251.000 -0.32650812
  3252.000 -0.34358937
  3253.000 -0.32087248
  3254.000 -0.30248780
  3255.000 -0.37348766
  3256.000 -0.31153010
  3257.000 -0.31899454
  3258.000 -0.27232031
  3259.000 -0.32905216
  3260.000 -0.28397253
  3261.000 -0.33755007
  3262.000 -0.31741030
  3263.000 -0.31848022
  3264.000 -0.32673670
  3265.000 -0.35441284
  3266.000 -0.32520261
  3267.000 -0.32263477
  3268.000 -0.33833750
  3269.000 -0.32268737
  3270.000 -0.31806195
  3271.000 -0.29672903
  3272.000 -0.32877972
  3273.000 -0.27333409
  3274.000 -0.26948852
  3275.000 -0.31104668
  3276.000 -0.31311896
  3277.000 -0.32932999
  3278.000 -0.33920672
  3279.000 -0.32593507
  3280.000 -0.30197495
  3281.000 -0.31826531
  3282.000 -0.33374902
  3283.000 -0.34756649
  3284.000 -0.33364674
  3285.000 -0.33434090
  3286.000 -0.32101408
  3287.000 -0.32776231
  3288.000 -0.29637555
  3289.000 -0.28114843
  3290.000 -0.29062569
  3291.000 -0.31204591
  3292.000 -0.33047037
  3293.000 -0.30041298
  3294.000 -0.28114896
  3295.000 -0.28183294
  3296.000 -0.30470990
  3297.000 -0.24702273
  3298.000 -0.34593136
  3299.000 -0.28723692
  3300.000 -0.33450641
  3301.000 -0.30582632
  3302.000 -0.29715256
  3303.000 -0.34471123
  3304.000 -0.28702451
  3305.000 -0.33058712
  3306.000 -0.31457690
  3307.000 -0.31835422
  3308.000 -0.31892946
  3309.000 -0.29996874
  3310.000 -0.32502837
  3311.000 -0.33764964
  3312.000 -0.34575818
  3313.000 -0.32162338
  3314.000 -0.33138448
  3315.000 -0.34816633
  3316.000 -0.34421752
  3317.000 -0.33288211
  3318.000 -0.34440514
  3319.000 -0.31824692
  3320.000 -0.32751007
  3321.000 -0.33289186
  3322.000 -0.29895750
  3323.000 -0.28767290
  3324.000 -0.33501113
  3325.000 -0.30083002
  3326.000 -0.35900473
  3327.000 -0.34402102
  3328.000 -0.31148283
  3329.000 -0.29092594
  3330.000 -0.29213529
  3331.000 -0.31341379
  3332.000 -0.28075404
  3333.000 -0.31728510
  3334.000 -0.29557774
  3335.000 -0.30375224
  3336.000 -0.32851045
  3337.000 -0.29147397
  3338.000 -0.31729996
  3339.000 -0.33682947
  3340.000 -0.32295291
  3341.000 -0.31138544
  3342.000 -0.32689650
  3343.000 -0.31059883
  3344.000 -0.32364369
  3345.000 -0.35009028
  3346.000 -0.33339246
  3347.000 -0.32562574
  3348.000 -0.27624706
  3349.000 -0.32500289
  3350.000 -0.32680928
  3351.000 -0.34733867
  3352.000 -0.25507352
  3353.000 -0.33805860
  3354.000 -0.25641317
  3355.000 -0.32060456
  3356.000 -0.36359389
  3357.000 -0.34551032
  3358.000 -0.29091457
  3359.000 -0.30407875
  3360.000 -0.31157679
  3361.000 -0.27386178
  3362.000 -0.30669703
  3363.000 -0.31635413
  3364.000 -0.32276877
  3365.000 -0.30919303
  3366.000 -0.33150174
  3367.000 -0.26681709
  3368.000 -0.31588193
  3369.000 -0.30195946
  3370.000 -0.29866619
  3371.000 -0.31199932
  3372.000 -0.29097827
  3373.000 -0.31723925
  3374.000 -0.32959384
  3375.000 -0.30747398
  3376.000 -0.33264898
  3377.000 -0.32858302
  3378.000 -0.32551599
  3379.000 -0.29998559
  3380.000 -0.30812888
  3381.000 -0.31861241
  3382.000 -0.34475748
  3383.000 -0.31677030
  3384.000 -0.33401697
  3385.000 -0.28929595
  3386.000 -0.30630141
  3387.000 -0.33360502
  3388.000 -0.28612626
  3389.000 -0.28193541
  3390.000 -0.29620505
  3391.000 -0.31615258
  3392.000 -0.34424112
  3393.000 -0.33707135
  3394.000 -0.30548444
  3395.000 -0.28281943
  3396.000 -0.31373390
  3397.000 -0.31901933
  3398.000 -0.37684991
  3399.000 -0.35998690
  3400.000 -0.31829874
  3401.000 -0.26388473
  3402.000 -0.26888081
  3403.000 -0.31663386
  3404.000 -0.34653433
  3405.000 -0.28328869
  3406.000 -0.31691678
  3407.000 -0.27555960
  3408.000 -0.34166799
  3409.000 -0.33738300
  3410.000 -0.26429242
  3411.000 -0.33136298
  3412.000 -0.28365604
  3413.000 -0.36650967
  3414.000 -0.36727158
  3415.000 -0.35050941
  3416.000 -0.29939167
  3417.000 -0.32114533
  3418.000 -0.29550822
  3419.000 -0.32462246
  3420.000 -0.35113770
  3421.000 -0.32041083
  3422.000 -0.35766871
  3423.000 -0.29311383
  3424.000 -0.31488031
  3425.000 -0.29672029
  3426.000 -0.30480585
  3427.000 -0.32747887
  3428.000 -0.33402373
  3429.000 -0.32385285
  3430.000 -0.29420455
  3431.000 -0.26153031
  3432.000 -0.28301006
  3433.000 -0.29022968
  3434.000 -0.34931159
  3435.000 -0.32249791
  3436.000 -0.32522009
  3437.000 -0.37506101
  3438.000 -0.32569715
  3439.000 -0.31429459
  3440.000 -0.29195701
  3441.000 -0.34448353
  3442.000 -0.30346386
  3443.000 -0.29849735
  3444.000 -0.31636824
  3445.000 -0.31717180
  3446.000 -0.32308376
  3447.000 -0.36826057
  3448.000 -0.33351385
  3449.000 -0.39257979
  3450.000 -0.30293524
  3451.000 -0.33082419
  3452.000 -0.22426646
  3453.000 -0.28198383
  3454.000 -0.27941180
  3455.000 -0.33381299
  3456.000 -0.30768340
  3457.000 -0.28127658
  3458.000 -0.32935690
  3459.000 -0.30249130
  3460.000 -0.31020238
  3461.000 -0.36403215
  3462.000 -0.34569221
  3463.000 -0.34722623
  3464.000 -0.32033556
  3465.000 -0.31312211
  3466.000 -0.32007794
  3467.000 -0.25766007
  3468.000 -0.30404381
  3469.000 -0.30758306
  3470.000 -0.32812043
  3471.000 -0.29493599
  3472.000 -0.34186361
  3473.000 -0.32642831
  3474.000 -0.31212874
  3475.000 -0.31509678
  3476.000 -0.29465271
  3477.000 -0.27606620
  3478.000 -0.34868475
  3479.000 -0.33280807
  3480.000 -0.25924809
  3481.000 -0.31933280
  3482.000 -0.29116452
  3483.000 -0.32706597
  3484.000 -0.29517291
  3485.000 -0.31792461
  3486.000 -0.30548556
  3487.000 -0.33847698
  3488.000 -0.31744554
  3489.000 -0.36052390
  3490.000 -0.32451669
  3491.000 -0.32917760
  3492.000 -0.32251176
  3493.000 -0.28502619
  3494.000 -0.31532344
  3495.000 -0.34988873
  3496.000 -0.34729588
  3497.000 -0.31388325
  3498.000 -0.35064029
  3499.000 -0.30111475
  3500.000 -0.28352171
  3501.000 -0.29619894
  3502.000 -0.29963226
  3503.000 -0.25882322
  3504.000 -0.30824212
  3505.000 -0.30650248
  3506.000 -0.32233619
  3507.000 -0.32905855
  3508.000 -0.35633411
  3509.000 -0.28789196
  3510.000 -0.31533699
  3511.000 -0.24750477
  3512.000 -0.32898221
  3513.000 -0.33799651
  3514.000 -0.29246007
  3515.000 -0.29892418
  3516.000 -0.29703406
  3517.000 -0.32485312
  3518.000 -0.31604856
  3519.000 -0.34858770
  3520.000 -0.30377666
  3521.000 -0.26807383
  3522.000 -0.36099333
  3523.000 -0.36182070
  3524.000 -0.30395170
  3525.000 -0.30457859
  3526.000 -0.34650901
  3527.000 -0.32616633
  3528.000 -0.29883020
  3529.000 -0.30962478
  3530.000 -0.31915215
  3531.000 -0.34390014
  3532.000 -0.27285234
  3533.000 -0.34649442
  3534.000 -0.32716147
  3535.000 -0.30181145
  3536.000 -0.30984362
  3537.000 -0.31999253
  3538.000 -0.32614308
  3539.000 -0.32406981
  3540.000 -0.31794600
  3541.000 -0.30090918
  3542.000 -0.33599400
  3543.000 -0.30798691
  3544.000 -0.35867285
  3545.000 -0.28726039
  3546.000 -0.36218581
  3547.000 -0.30964640
  3548.000 -0.32106082
  3549.000 -0.32960926
  3550.000 -0.31664349
  3551.000 -0.32049982
  3552.000 -0.31681327
  3553.000 -0.32102259
  3554.000 -0.27820909
  3555.000 -0.33358696
  3556.000 -0.33126365
  3557.000 -0.33753421
  3558.000 -0.32324497
  3559.000 -0.28140630
  3560.000 -0.29243560
  3561.000 -0.32689566
  3562.000 -0.34993840
  3563.000 -0.30595291
  3564.000 -0.31348767
  3565.000 -0.28041643
  3566.000 -0.32922841
  3567.000 -0.30934529
  3568.000 -0.29332115
  3569.000 -0.32728578
  3570.000 -0.31856007
  3571.000 -0.32495394
  3572.000 -0.31550394
  3573.000 -0.31141920
  3574.000 -0.30994143
  3575.000 -0.32221001
  3576.000 -0.34455776
  3577.000 -0.36634382
  3578.000 -0.29786675
  3579.000 -0.27565118
  3580.000 -0.30778193
  3581.000 -0.34378529
  3582.000 -0.31288244
  3583.000 -0.31216591
  3584.000 -0.30748711
  3585.000 -0.29149131
  3586.000 -0.35569657
  3587.000 -0.32474052
  3588.000 -0.30449879
  3589.000 -0.30662277
  3590.000 -0.29803674
  3591.000 -0.32560197
  3592.000 -0.32559447
  3593.000 -0.31739933
  3594.000 -0.32834472
  3595.000 -0.28950154
  3596.000 -0.31392035
  3597.000 -0.31646230
  3598.000 -0.35594607
  3599.000 -0.31067843
  3600.000 -0.28700342
  3601.000 -0.29833245
  3602.000 -0.31945722
  3603.000 -0.29450994
  3604.000 -0.35190276
  3605.000 -0.31241034
  3606.000 -0.31867047
  3607.000 -0.29838911
  3608.000 -0.32453536
  3609.000 -0.27249311
  3610.000 -0.33590259
  3611.000 -0.35171878
  3612.000 -0.35264102
  3613.000 -0.28145998
  3614.000 -0.32880252
  3615.000 -0.36833101
  3616.000 -0.33207633
  3617.000 -0.28030397
  3618.000 -0.27230715
  3619.000 -0.35261275
  3620.000 -0.31588056
  3621.000 -0.34984711
  3622.000 -0.32454472
  3623.000 -0.27476862
  3624.000 -0.31112772
  3625.000 -0.33910694
  3626.000 -0.29821277
  3627.000 -0.27797382
  3628.000 -0.32215983
  3629.000 -0.32751441
  3630.000 -0.30286122
  3631.000 -0.27106620
  3632.000 -0.34006448
  3633.000 -0.31402113
  3634.000 -0.32475002
  3635.000 -0.29866551
  3636.000 -0.34755446
  3637.000 -0.35701489
  3638.000 -0.30383418
  3639.000 -0.31012100
  3640.000 -0.29615676
  3641.000 -0.32662772
  3642.000 -0.33230340
  3643.000 -0.30319154
  3644.000 -0.31257800
  3645.000 -0.28494166
  3646.000 -0.33389831
  3647.000 -0.33036555
  3648.000 -0.30161403
  3649.000 -0.28245905
  3650.000 -0.30537052
  3651.000 -0.35375661
  3652.000 -0.29788213
  3653.000 -0.33198021
  3654.000 -0.28086508
  3655.000 -0.29539979
  3656.000 -0.35299229
  3657.000 -0.29523264
  3658.000 -0.32147861
  3659.000 -0.36414743
  3660.000 -0.27259394
  3661.000 -0.30231109
  3662.000 -0.33722110
  3663.000 -0.32700166
  3664.000 -0.34527620
  3665.000 -0.33887363
  3666.000 -0.28814253
  3667.000 -0.29027060
  3668.000 -0.32730852
  3669.000 -0.29194373
  3670.000 -0.35072254
  3671.000 -0.33625493
  3672.000 -0.32540085
  3673.000 -0.25901966
  3674.000 -0.35087665
  3675.000 -0.33986587
  3676.000 -0.33760374
  3677.000 -0.33117313
  3678.000 -0.31724804
  3679.000 -0.33669462
  3680.000 -0.29494933
  3681.000 -0.30581326
  3682.000 -0.30092238
  3683.000 -0.30039073
  3684.000 -0.33350107
  3685.000 -0.27095188
  3686.000 -0.28147374
  3687.000 -0.27879089
  3688.000 -0.26917025
  3689.000 -0.25351220
  3690.000 -0.28624662
  3691.000 -0.31316567
  3692.000 -0.33306066
  3693.000 -0.33008079
  3694.000 -0.27549567
  3695.000 -0.34476671
  3696.000 -0.32943176
  3697.000 -0.33313346
  3698.000 -0.33708670
  3699.000 -0.34443399
  3700.000 -0.36438190
  3701.000 -0.31729906
  3702.000 -0.33618985
  3703.000 -0.29756855
  3704.000 -0.33054516
  3705.000 -0.30673901
  3706.000 -0.32126113
  3707.000 -0.33476519
  3708.000 -0.28619947
  3709.000 -0.30250454
  3710.000 -0.28028342
  3711.000 -0.33140947
  3712.000 -0.30967239
  3713.000 -0.30923002
  3714.000 -0.32309527
  3715.000 -0.33522448
  3716.000 -0.30688280
  3717.000 -0.34269219
  3718.000 -0.35495032
  3719.000 -0.27865270
  3720.000 -0.28937352
  3721.000 -0.28200056
  3722.000 -0.35525644
  3723.000 -0.28463295
  3724.000 -0.31300044
  3725.000 -0.34496346
  3726.000 -0.34008874
  3727.000 -0.23716241
  3728.000 -0.30831931
  3729.000 -0.32265664
  3730.000 -0.31575255
  3731.000 -0.29433034
  3732.000 -0.30958671
  3733.000 -0.26303380
  3734.000 -0.26892029
  3735.000 -0.31443021
  3736.000 -0.27728883
  3737.000 -0.33036534
  3738.000 -0.32266284
  3739.000 -0.23272427
  3740.000 -0.28841487
  3741.000 -0.32075029
  3742.000 -0.30176841
  3743.000 -0.31716061
  3744.000 -0.33070752
  3745.000 -0.30625195
  3746.000 -0.32381830
  3747.000 -0.33701916
  3748.000 -0.31457790
  3749.000 -0.26275013
  3750.000 -0.27228377
  3751.000 -0.32303500
  3752.000 -0.36063819
  3753.000 -0.33606583
  3754.000 -0.31469796
  3755.000 -0.33238689
  3756.000 -0.30404066
  3757.000 -0.32820045
  3758.000 -0.35940271
  3759.000 -0.30075600
  3760.000 -0.31863266
  3761.000 -0.36022428
  3762.000 -0.29153782
  3763.000 -0.33596939
  3764.000 -0.36468834
  3765.000 -0.29291787
  3766.000 -0.33993372
  3767.000 -0.33147359
  3768.000 -0.31158257
  3769.000 -0.33008047
  3770.000 -0.34983641
  3771.000 -0.33179538
  3772.000 -0.29190519
  3773.000 -0.35666609
  3774.000 -0.31628242
  3775.000 -0.29193604
  3776.000 -0.28390337
  3777.000 -0.30127555
  3778.000 -0.28975514
  3779.000 -0.29073783
  3780.000 -0.31798137
  3781.000 -0.31419420
  3782.000 -0.32993830
  3783.000 -0.33064215
  3784.000 -0.29186914
  3785.000 -0.32564537
  3786.000 -0.31252729
  3787.000 -0.32501953
  3788.000 -0.30143049
  3789.000 -0.31195757
  3790.000 -0.29173983
  3791.000 -0.33181832
  3792.000 -0.29801763
  3793.000 -0.33673397
  3794.000 -0.32458641
  3795.000 -0.34615257
  3796.000 -0.31280699
  3797.000 -0.32386703
  3798.000 -0.32697221
  3799.000 -0.28627362
  3800.000 -0.34639376
  3801.000 -0.32266865
  3802.000 -0.33574437
  3803.000 -0.35246732
  3804.000 -0.34178226
  3805.000 -0.36816738
  3806.000 -0.29249255
  3807.000 -0.30351469
  3808.000 -0.30104621
  3809.000 -0.31450854
  3810.000 -0.32523890
  3811.000 -0.31336661
  3812.000 -0.28807063
  3813.000 -0.29808396
  3814.000 -0.34510448
  3815.000 -0.30927055
  3816.000 -0.34488368
  3817.000 -0.31453163
  3818.000 -0.33641885
  3819.000 -0.35848076
  3820.000 -0.33992608
  3821.000 -0.34283745
  3822.000 -0.30626256
  3823.000 -0.32208102
  3824.000 -0.29852613
  3825.000 -0.29139210
  3826.000 -0.31459123
  3827.000 -0.35432470
  3828.000 -0.30229744
  3829.000 -0.31382916
  3830.000 -0.32215083
  3831.000 -0.32429616
  3832.000 -0.30596810
  3833.000 -0.31849782
  3834.000 -0.27785481
  3835.000 -0.30250132
  3836.000 -0.33377079
  3837.000 -0.35100641
  3838.000 -0.31990241
  3839.000 -0.35088549
  3840.000 -0.29835680
  3841.000 -0.32587627
  3842.000 -0.34338012
  3843.000 -0.31809636
  3844.000 -0.31818769
  3845.000 -0.28101157
  3846.000 -0.29430387
  3847.000 -0.29835478
  3848.000 -0.33245871
  3849.000 -0.32840766
  3850.000 -0.29831477
  3851.000 -0.29222931
  3852.000 -0.30725172
  3853.000 -0.31663542
  3854.000 -0.34403234
  3855.000 -0.31054598
  3856.000 -0.32656048
  3857.000 -0.35995414
  3858.000 -0.29689375
  3859.000 -0.32208432
  3860.000 -0.30493867
  3861.000 -0.28382952
  3862.000 -0.33609903
  3863.000 -0.28858530
  3864.000 -0.31096083
  3865.000 -0.33179403
  3866.000 -0.33129900
  3867.000 -0.30956335
  3868.000 -0.27625678
  3869.000 -0.31324542
  3870.000 -0.28617100
  3871.000 -0.29267737
  3872.000 -0.30357286
  3873.000 -0.31851264
  3874.000 -0.29949720
  3875.000 -0.30795568
  3876.000 -0.30918261
  3877.000 -0.31885583
  3878.000 -0.29346025
  3879.000 -0.31154461
  3880.000 -0.27470473
  3881.000 -0.35282507
  3882.000 -0.29899990
  3883.000 -0.27742612
  3884.000 -0.26693399
  3885.000 -0.30540507
  3886.000 -0.28692012
  3887.000 -0.31501933
  3888.000 -0.35041073
  3889.000 -0.31287562
  3890.000 -0.32893952
  3891.000 -0.30926526
  3892.000 -0.32860102
  3893.000 -0.33364520
  3894.000 -0.31526336
  3895.000 -0.27690894
  3896.000 -0.28789903
  3897.000 -0.34446818
  3898.000 -0.29982346
  3899.000 -0.32200343
  3900.000 -0.26648346
  3901.000 -0.32714256
  3902.000 -0.30594943
  3903.000 -0.31287288
  3904.000 -0.31352720
  3905.000 -0.33510690
  3906.000 -0.31115588
  3907.000 -0.29689236
  3908.000 -0.30515129
  3909.000 -0.32872700
  3910.000 -0.31203463
  3911.000 -0.30145640
  3912.000 -0.30300624
  3913.000 -0.34017871
  3914.000 -0.32263825
  3915.000 -0.32933406
  3916.000 -0.32584163
  3917.000 -0.26735482
  3918.000 -0.29526995
  3919.000 -0.34693125
  3920.000 -0.29417091
  3921.000 -0.30605383
  3922.000 -0.31322684
  3923.000 -0.35313805
  3924.000 -0.32464892
  3925.000 -0.29039400
  3926.000 -0.27244746
  3927.000 -0.30990792
  3928.000 -0.31445000
  3929.000 -0.27687810
  3930.000 -0.29580803
  3931.000 -0.28631207
  3932.000 -0.31783319
  3933.000 -0.32602698
  3934.000 -0.31993714
  3935.000 -0.30617194
  3936.000 -0.29264347
  3937.000 -0.27988577
  3938.000 -0.25667594
  3939.000 -0.34566548
  3940.000 -0.34017361
  3941.000 -0.29613404
  3942.000 -0.36012595
  3943.000 -0.30147290
  3944.000 -0.31859069
  3945.000 -0.33572851
  3946.000 -0.29615795
  3947.000 -0.32862488
  3948.000 -0.33181732
  3949.000 -0.33589343
  3950.000 -0.31184369
  3951.000 -0.30972411
  3952.000 -0.33139425
  3953.000 -0.27630217
  3954.000 -0.30693306
  3955.000 -0.27094134
  3956.000 -0.27091685
  3957.000 -0.30139417
  3958.000 -0.30064967
  3959.000 -0.31861640
  3960.000 -0.34658879
  3961.000 -0.30334561
  3962.000 -0.34591688
  3963.000 -0.31527671
  3964.000 -0.33263543
  3965.000 -0.29681536
  3966.000 -0.31785760
  3967.000 -0.32179921
  3968.000 -0.31718334
  3969.000 -0.31124141
  3970.000 -0.29488150
  3971.000 -0.31223045
  3972.000 -0.34447078
  3973.000 -0.30405498
  3974.000 -0.28829904
  3975.000 -0.30414926
  3976.000 -0.30823372
  3977.000 -0.30384074
  3978.000 -0.33699750
  3979.000 -0.32138689
  3980.000 -0.28099797
  3981.000 -0.29473849
  3982.000 -0.28774480
  3983.000 -0.30240045
  3984.000 -0.35057949
  3985.000 -0.34202256
  3986.000 -0.30018989
  3987.000 -0.31154124
  3988.000 -0.30428327
  3989.000 -0.34425687
  3990.000 -0.30944552
  3991.000 -0.31339777
  3992.000 -0.32847055
  3993.000 -0.32978950
  3994.000 -0.31464271
  3995.000 -0.35671859
  3996.000 -0.32425800
  3997.000 -0.33900215
  3998.000 -0.28986520
  3999.000 -0.32094908
  4000.000 -0.31221333
  4001.000 -0.28783709
  4002.000 -0.31096866
  4003.000 -0.33381018
  4004.000 -0.30326544
  4005.000 -0.32662321
  4006.000 -0.29094582
  4007.000 -0.29886219
  4008.000 -0.35173123
  4009.000 -0.30818958
  4010.000 -0.31717874
  4011.000 -0.27625916
  4012.000 -0.34004256
  4013.000 -0.29448214
  4014.000 -0.29054312
  4015.000 -0.30167263
  4016.000 -0.32712192
  4017.000 -0.29419852
  4018.000 -0.32693288
  4019.000 -0.28983647
  4020.000 -0.26369045
  4021.000 -0.27481233
  4022.000 -0.25155135
  4023.000 -0.34795582
  4024.000 -0.32430933
  4025.000 -0.29159392
  4026.000 -0.29807344
  4027.000 -0.30420567
  4028.000 -0.29527601
  4029.000 -0.32191470
  4030.000 -0.33202011
  4031.000 -0.29952514
  4032.000 -0.29441878
  4033.000 -0.29184055
  4034.000 -0.29016980
  4035.000 -0.27420331
  4036.000 -0.34404656
  4037.000 -0.27538298
  4038.000 -0.31004224
  4039.000 -0.31834619
  4040.000 -0.33058616
  4041.000 -0.28241099
  4042.000 -0.27423234
  4043.000 -0.35096322
  4044.000 -0.26963361
  4045.000 -0.34538099
  4046.000 -0.30041877
  4047.000 -0.33119911
  4048.000 -0.26676680
  4049.000 -0.27871317
  4050.000 -0.33229952
  4051.000 -0.31637411
  4052.000 -0.27738285
  4053.000 -0.28926581
  4054.000 -0.35232712
  4055.000 -0.28571544
  4056.000 -0.28495640
  4057.000 -0.33789691
  4058.000 -0.28737617
  4059.000 -0.30263520
  4060.000 -0.29705382
  4061.000 -0.29826949
  4062.000 -0.30221144
  4063.000 -0.31001320
  4064.000 -0.30704037
  4065.000 -0.27457825
  4066.000 -0.32177002
  4067.000 -0.31945238
  4068.000 -0.31666158
  4069.000 -0.29413948
  4070.000 -0.31770275
  4071.000 -0.29077291
  4072.000 -0.32177420
  4073.000 -0.29518745
  4074.000 -0.35029566
  4075.000 -0.31696716
  4076.000 -0.35335478
  4077.000 -0.31986252
  4078.000 -0.31282403
  4079.000 -0.27960898
  4080.000 -0.30655187
  4081.000 -0.30012131
  4082.000 -0.28165476
  4083.000 -0.31561085
  4084.000 -0.32106270
  4085.000 -0.30088272
  4086.000 -0.31517789
  4087.000 -0.33084577
  4088.000 -0.30321076
  4089.000 -0.31114639
  4090.000 -0.32708810
  4091.000 -0.31007803
  4092.000 -0.28666875
  4093.000 -0.29626436
  4094.000 -0.32193931
  4095.000 -0.29767620
  4096.000 -0.34098825
  4097.000 -0.28138277
  4098.000 -0.36178027
  4099.000 -0.31663698
  4100.000 -0.32061924
  4101.000 -0.33604243
  4102.000 -0.34160144
  4103.000 -0.27011222
  4104.000 -0.31990737
  4105.000 -0.32288708
  4106.000 -0.23631974
  4107.000 -0.31208160
  4108.000 -0.32347028
  4109.000 -0.35491414
  4110.000 -0.33945819
  4111.000 -0.32165771
  4112.000 -0.33578896
  4113.000 -0.31017490
  4114.000 -0.34288963
  4115.000 -0.30354057
  4116.000 -0.31485654
  4117.000 -0.26510107
  4118.000 -0.30392657
  4119.000 -0.29493271
  4120.000 -0.29273816
  4121.000 -0.34455023
  4122.000 -0.29664555
  4123.000 -0.28096329
  4124.000 -0.31283227
  4125.000 -0.31995450
  4126.000 -0.27806254
  4127.000 -0.32333233
  4128.000 -0.28311135
  4129.000 -0.30714107
  4130.000 -0.30858367
  4131.000 -0.30449875
  4132.000 -0.32903186
  4133.000 -0.32365148
  4134.000 -0.31164380
  4135.000 -0.30206871
  4136.000 -0.26321743
  4137.000 -0.30095880
  4138.000 -0.28968498
  4139.000 -0.27048988
  4140.000 -0.31636941
  4141.000 -0.31492221
  4142.000 -0.26768748
  4143.000 -0.33962823
  4144.000 -0.33350837
  4145.000 -0.31535789
  4146.000 -0.32635066
  4147.000 -0.32894318
  4148.000 -0.33454707
  4149.000 -0.28727532
  4150.000 -0.34030387
  4151.000 -0.31706999
  4152.000 -0.30745241
  4153.000 -0.30648678
  4154.000 -0.32118461
  4155.000 -0.32821617
  4156.000 -0.35328276
  4157.000 -0.29486192
  4158.000 -0.34446109
  4159.000 -0.30399976
  4160.000 -0.29813471
  4161.000 -0.31883868
  4162.000 -0.33586557
  4163.000 -0.31739708
  4164.000 -0.36514975
  4165.000 -0.27981245
  4166.000 -0.33556956
  4167.000 -0.32302042
  4168.000 -0.33098981
  4169.000 -0.29961341
  4170.000 -0.31125741
  4171.000 -0.28370554
  4172.000 -0.32175145
  4173.000 -0.27321042
  4174.000 -0.29600148
  4175.000 -0.33489593
  4176.000 -0.29351174
  4177.000 -0.32229028
  4178.000 -0.30355834
  4179.000 -0.32219181
  4180.000 -0.29116380
  4181.000 -0.29239567
  4182.000 -0.28257409
  4183.000 -0.30612199
  4184.000 -0.29427601
  4185.000 -0.35553295
  4186.000 -0.29962263
  4187.000 -0.30820456
  4188.000 -0.31723179
  4189.000 -0.35401961
  4190.000 -0.29730020
  4191.000 -0.29096762
  4192.000 -0.32148339
  4193.000 -0.31666023
  4194.000 -0.34716765
  4195.000 -0.30717758
  4196.000 -0.31212761
  4197.000 -0.31631986
  4198.000 -0.29800648
  4199.000 -0.32812161
  4200.000 -0.32943260
  4201.000 -0.29591336
  4202.000 -0.30292575
  4203.000 -0.32512643
  4204.000 -0.33580056
  4205.000 -0.31409883
  4206.000 -0.33023252
  4207.000 -0.30823657
  4208.000 -0.26540302
  4209.000 -0.29987233
  4210.000 -0.33197104
  4211.000 -0.31782836
  4212.000 -0.32171336
  4213.000 -0.30311944
  4214.000 -0.33050204
  4215.000 -0.31440293
  4216.000 -0.33611124
  4217.000 -0.32563012
  4218.000 -0.32737180
  4219.000 -0.28635917
  4220.000 -0.33581721
  4221.000 -0.31788437
  4222.000 -0.25329976
  4223.000 -0.31951985
  4224.000 -0.35342456
  4225.000 -0.31356842
  4226.000 -0.33689965
  4227.000 -0.32883813
  4228.000 -0.30886921
  4229.000 -0.29783031
  4230.000 -0.31826481
  4231.000 -0.30712826
  4232.000 -0.32665829
  4233.000 -0.35705065
  4234.000 -0.30253581
  4235.000 -0.32082642
  4236.000 -0.31308141
  4237.000 -0.29951030
  4238.000 -0.30699834
  4239.000 -0.34264266
  4240.000 -0.30648171
  4241.000 -0.26608764
  4242.000 -0.31141802
  4243.000 -0.32657924
  4244.000 -0.29076941
  4245.000 -0.29991458
  4246.000 -0.32287472
  4247.000 -0.27899336
  4248.000 -0.31597237
  4249.000 -0.31621623
  4250.000 -0.28309797
  4251.000 -0.32539382
  4252.000 -0.31426759
  4253.000 -0.28913174
  4254.000 -0.29255318
  4255.000 -0.34334747
  4256.000 -0.30726056
  4257.000 -0.35128053
  4258.000 -0.32405488
  4259.000 -0.29266119
  4260.000 -0.27840710
  4261.000 -0.26508560
  4262.000 -0.27986833
  4263.000 -0.36126127
  4264.000 -0.33573257
  4265.000 -0.36508444
  4266.000 -0.32459967
  4267.000 -0.34636314
  4268.000 -0.33296979
  4269.000 -0.34374990
  4270.000 -0.27916315
  4271.000 -0.29453734
  4272.000 -0.31541490
  4273.000 -0.31118101
  4274.000 -0.31838585
  4275.000 -0.32391161
  4276.000 -0.32667144
  4277.000 -0.28146668
  4278.000 -0.27884940
  4279.000 -0.31024916
  4280.000 -0.38874374
  4281.000 -0.32491057
  4282.000 -0.30537289
  4283.000 -0.31898519
  4284.000 -0.24845215
  4285.000 -0.30569195
  4286.000 -0.23089319
  4287.000 -0.32618399
  4288.000 -0.31739475
  4289.000 -0.32364510
  4290.000 -0.32593370
  4291.000 -0.30076127
  4292.000 -0.34274610
  4293.000 -0.30387391
  4294.000 -0.32598751
  4295.000 -0.26958650
  4296.000 -0.35726271
  4297.000 -0.32799448
  4298.000 -0.24564155
  4299.000 -0.30218809
  4300.000 -0.29003047
  4301.000 -0.29712766
  4302.000 -0.27949707
  4303.000 -0.33370952
  4304.000 -0.31691219
  4305.000 -0.36276972
  4306.000 -0.31480735
  4307.000 -0.34760941
  4308.000 -0.29800194
  4309.000 -0.28821470
  4310.000 -0.32999088
  4311.000 -0.34897285
  4312.000 -0.30300137
  4313.000 -0.29848229
  4314.000 -0.32004574
  4315.000 -0.31327234
  4316.000 -0.33199761
  4317.000 -0.33194159
  4318.000 -0.36901982
  4319.000 -0.27374619
  4320.000 -0.35631235
  4321.000 -0.30037916
  4322.000 -0.25581981
  4323.000 -0.30690291
  4324.000 -0.31473753
  4325.000 -0.31367609
  4326.000 -0.33691365
  4327.000 -0.31450482
  4328.000 -0.27945467
  4329.000 -0.29067259
  4330.000 -0.31314767
  4331.000 -0.32361671
  4332.000 -0.33476043
  4333.000 -0.25708002
  4334.000 -0.27254364
  4335.000 -0.29306202
  4336.000 -0.32471514
  4337.000 -0.29787620
  4338.000 -0.27197914
  4339.000 -0.32413712
  4340.000 -0.30033005
  4341.000 -0.31520068
  4342.000 -0.34522677
  4343.000 -0.31232849
  4344.000 -0.28995056
  4345.000 -0.31772141
  4346.000 -0.26840201
  4347.000 -0.28238801
  4348.000 -0.28421111
  4349.000 -0.27230808
  4350.000 -0.29602860
  4351.000 -0.29525963
  4352.000 -0.30846914
  4353.000 -0.28574836
  4354.000 -0.30648338
  4355.000 -0.30667035
  4356.000 -0.34355871
  4357.000 -0.28495786
  4358.000 -0.27374955
  4359.000 -0.32292046
  4360.000 -0.30282255
  4361.000 -0.30516068
  4362.000 -0.30043031
  4363.000 -0.29959119
  4364.000 -0.34989795
  4365.000 -0.30299163
  4366.000 -0.32333669
  4367.000 -0.30178878
  4368.000 -0.35728058
  4369.000 -0.28902340
  4370.000 -0.34395364
  4371.000 -0.34046143
  4372.000 -0.29593436
  4373.000 -0.29207154
  4374.000 -0.31492704
  4375.000 -0.28881437
  4376.000 -0.30147846
  4377.000 -0.31521178
  4378.000 -0.29303538
  4379.000 -0.29007779
  4380.000 -0.33412928
  4381.000 -0.33256096
  4382.000 -0.32642194
  4383.000 -0.29360644
  4384.000 -0.31917207
  4385.000 -0.33973743
  4386.000 -0.30733386
  4387.000 -0.31988098
  4388.000 -0.32545983
  4389.000 -0.34690128
  4390.000 -0.27574912
  4391.000 -0.30061752
  4392.000 -0.31937027
  4393.000 -0.31925365
  4394.000 -0.32866158
  4395.000 -0.35973506
  4396.000 -0.31174237
  4397.000 -0.34451226
  4398.000 -0.30381891
  4399.000 -0.33711651
  4400.000 -0.32576447
  4401.000 -0.26692114
  4402.000 -0.36302493
  4403.000 -0.31268294
  4404.000 -0.27839135
  4405.000 -0.29924781
  4406.000 -0.33610323
  4407.000 -0.30248789
  4408.000 -0.27611906
  4409.000 -0.25837221
  4410.000 -0.27737284
  4411.000 -0.29388559
  4412.000 -0.28958466
  4413.000 -0.36204733
  4414.000 -0.31774741
  4415.000 -0.30129145
  4416.000 -0.35356035
  4417.000 -0.33523917
  4418.000 -0.29247568
  4419.000 -0.33118001
  4420.000 -0.30824165
  4421.000 -0.32578186
  4422.000 -0.30927846
  4423.000 -0.30864758
  4424.000 -0.35178967
  4425.000 -0.28731322
  4426.000 -0.31907169
  4427.000 -0.30797782
  4428.000 -0.29740308
  4429.000 -0.30129842
  4430.000 -0.30075670
  4431.000 -0.33951941
  4432.000 -0.30170644
  4433.000 -0.29731778
  4434.000 -0.32043066
  4435.000 -0.27650199
  4436.000 -0.27536392
  4437.000 -0.31148351
  4438.000 -0.29978909
  4439.000 -0.28101117
  4440.000 -0.30301741
  4441.000 -0.32531753
  4442.000 -0.32763613
  4443.000 -0.29816483
  4444.000 -0.30937862
  4445.000 -0.32595541
  4446.000 -0.31798790
  4447.000 -0.32230954
  4448.000 -0.30599210
  4449.000 -0.34057337
  4450.000 -0.31285690
  4451.000 -0.31263042
  4452.000 -0.30448187
  4453.000 -0.27001154
  4454.000 -0.30801128
  4455.000 -0.28358978
  4456.000 -0.29010608
  4457.000 -0.31141949
  4458.000 -0.30169045
  4459.000 -0.29571433
  4460.000 -0.27979734
  4461.000 -0.30027631
  4462.000 -0.33603439
  4463.000 -0.29700241
  4464.000 -0.30339693
  4465.000 -0.28229805
  4466.000 -0.29637335
  4467.000 -0.31024249
  4468.000 -0.28808173
  4469.000 -0.28896502
  4470.000 -0.29385690
  4471.000 -0.27066064
  4472.000 -0.31036606
  4473.000 -0.30651046
  4474.000 -0.30154287
  4475.000 -0.28869585
  4476.000 -0.27050609
  4477.000 -0.28681057
  4478.000 -0.26779068
  4479.000 -0.28227446
  4480.000 -0.25221940
  4481.000 -0.32183374
  4482.000 -0.30960554
  4483.000 -0.27801568
  4484.000 -0.31450105
  4485.000 -0.29342795
  4486.000 -0.29084145
  4487.000 -0.30706587
  4488.000 -0.33823326
  4489.000 -0.27507279
  4490.000 -0.33478466
  4491.000 -0.30041230
  4492.000 -0.33494434
  4493.000 -0.27442119
  4494.000 -0.33194903
  4495.000 -0.31673677
  4496.000 -0.30120727
  4497.000 -0.27474424
  4498.000 -0.30103550
  4499.000 -0.29828003
  4500.000 -0.30313599
  4501.000 -0.31239933
  4502.000 -0.33067239
  4503.000 -0.33281191
  4504.000 -0.32500779
  4505.000 -0.28077145
  4506.000 -0.33764550
  4507.000 -0.33705843
  4508.000 -0.29800194
  4509.000 -0.33570296
  4510.000 -0.30946922
  4511.000 -0.28162383
  4512.000 -0.30394972
  4513.000 -0.33488667
  4514.000 -0.32365766
  4515.000 -0.33719309
  4516.000 -0.29888761
  4517.000 -0.30066437
  4518.000 -0.32824785
  4519.000 -0.35739601
  4520.000 -0.30782698
  4521.000 -0.30306236
  4522.000 -0.29158776
  4523.000 -0.34574929
  4524.000 -0.32781997
  4525.000 -0.29918833
  4526.000 -0.31010947
  4527.000 -0.30302427
  4528.000 -0.29168145
  4529.000 -0.29353034
  4530.000 -0.33506321
  4531.000 -0.30449671
  4532.000 -0.32556374
  4533.000 -0.31114430
  4534.000 -0.33757105
  4535.000 -0.32531329
  4536.000 -0.32472696
  4537.000 -0.30445298
  4538.000 -0.32616466
  4539.000 -0.33444878
  4540.000 -0.27504498
  4541.000 -0.33145112
  4542.000 -0.32259993
  4543.000 -0.33305059
  4544.000 -0.29355612
  4545.000 -0.33162659
  4546.000 -0.27257988
  4547.000 -0.29150759
  4548.000 -0.29549725
  4549.000 -0.24981467
  4550.000 -0.29368490
  4551.000 -0.30788821
  4552.000 -0.27767637
  4553.000 -0.32260927
  4554.000 -0.32361185
  4555.000 -0.30439427
  4556.000 -0.31908467
  4557.000 -0.33148509
  4558.000 -0.28886867
  4559.000 -0.35163642
  4560.000 -0.30570391
  4561.000 -0.27757750
  4562.000 -0.33190599
  4563.000 -0.31621412
  4564.000 -0.29956548
  4565.000 -0.29181271
  4566.000 -0.33378121
  4567.000 -0.31367456
  4568.000 -0.30556533
  4569.000 -0.32385625
  4570.000 -0.33711065
  4571.000 -0.29216443
  4572.000 -0.30667495
  4573.000 -0.35120097
  4574.000 -0.28336376
  4575.000 -0.28646516
  4576.000 -0.32857231
  4577.000 -0.27841477
  4578.000 -0.27893138
  4579.000 -0.30285756
  4580.000 -0.30802322
  4581.000 -0.30636529
  4582.000 -0.26543851
  4583.000 -0.32659288
  4584.000 -0.30808949
  4585.000 -0.30493208
  4586.000 -0.31441958
  4587.000 -0.30651260
  4588.000 -0.33162617
  4589.000 -0.32380295
  4590.000 -0.30927485
  4591.000 -0.30211961
  4592.000 -0.30978322
  4593.000 -0.28523793
  4594.000 -0.30646706
  4595.000 -0.29635660
  4596.000 -0.30335850
  4597.000 -0.30200298
  4598.000 -0.29781688
  4599.000 -0.29520021
  4600.000 -0.33996449
  4601.000 -0.29515991
  4602.000 -0.32414834
  4603.000 -0.32003144
  4604.000 -0.31176285
  4605.000 -0.30875683
  4606.000 -0.36298788
  4607.000 -0.31415628
  4608.000 -0.30780403
  4609.000 -0.34972813
  4610.000 -0.31378929
  4611.000 -0.33183096
  4612.000 -0.31002513
  4613.000 -0.29513824
  4614.000 -0.30429724
  4615.000 -0.30079492
  4616.000 -0.29740811
  4617.000 -0.30534812
  4618.000 -0.31685784
  4619.000 -0.33054904
  4620.000 -0.28691931
  4621.000 -0.35286680
  4622.000 -0.30779050
  4623.000 -0.35011819
  4624.000 -0.30154770
  4625.000 -0.30802188
  4626.000 -0.25373126
  4627.000 -0.25925742
  4628.000 -0.29627239
  4629.000 -0.29620378
  4630.000 -0.30108471
  4631.000 -0.30913465
  4632.000 -0.30963089
  4633.000 -0.31488804
  4634.000 -0.34319680
  4635.000 -0.30216011
  4636.000 -0.30623127
  4637.000 -0.23512572
  4638.000 -0.32438054
  4639.000 -0.31007864
  4640.000 -0.32845103
  4641.000 -0.28902421
  4642.000 -0.27733328
  4643.000 -0.31426345
  4644.000 -0.32501808
  4645.000 -0.29549745
  4646.000 -0.37209021
  4647.000 -0.30730758
  4648.000 -0.32406032
  4649.000 -0.29783257
  4650.000 -0.28000365
  4651.000 -0.32576111
  4652.000 -0.29167739
  4653.000 -0.29714434
  4654.000 -0.27631607
  4655.000 -0.30448306
  4656.000 -0.34029372
  4657.000 -0.32835883
  4658.000 -0.32818520
  4659.000 -0.26726188
  4660.000 -0.31331162
  4661.000 -0.31670244
  4662.000 -0.26651436
  4663.000 -0.30864088
  4664.000 -0.27345968
  4665.000 -0.30894663
  4666.000 -0.31104125
  4667.000 -0.28129489
  4668.000 -0.27843479
  4669.000 -0.28455857
  4670.000 -0.31837474
  4671.000 -0.32654635
  4672.000 -0.29785337
  4673.000 -0.27664564
  4674.000 -0.31881917
  4675.000 -0.31406892
  4676.000 -0.26330982
  4677.000 -0.32628899
  4678.000 -0.33708828
  4679.000 -0.31471959
  4680.000 -0.30992799
  4681.000 -0.28342287
  4682.000 -0.31916004
  4683.000 -0.32805727
  4684.000 -0.26546735
  4685.000 -0.29501184
  4686.000 -0.31177363
  4687.000 -0.34160021
  4688.000 -0.30996311
  4689.000 -0.31424692
  4690.000 -0.32286034
  4691.000 -0.31339202
  4692.000 -0.33939327
  4693.000 -0.32137261
  4694.000 -0.30712938
  4695.000 -0.30396679
  4696.000 -0.28000433
  4697.000 -0.32602999
  4698.000 -0.30794582
  4699.000 -0.33895988
  4700.000 -0.31115392
  4701.000 -0.28014671
  4702.000 -0.25754871
  4703.000 -0.31416583
  4704.000 -0.31052260
  4705.000 -0.32012751
  4706.000 -0.27552984
  4707.000 -0.31637913
  4708.000 -0.30715936
  4709.000 -0.31175088
  4710.000 -0.34584760
  4711.000 -0.30823084
  4712.000 -0.28982239
  4713.000 -0.30919930
  4714.000 -0.29144496
  4715.000 -0.29963496
  4716.000 -0.35749712
  4717.000 -0.30859040
  4718.000 -0.31190351
  4719.000 -0.31383641
  4720.000 -0.29696309
  4721.000 -0.31864192
  4722.000 -0.32408186
  4723.000 -0.27968788
  4724.000 -0.32054275
  4725.000 -0.30418662
  4726.000 -0.32572164
  4727.000 -0.31911307
  4728.000 -0.32785306
  4729.000 -0.32714484
  4730.000 -0.29802800
  4731.000 -0.32041264
  4732.000 -0.30640404
  4733.000 -0.26025915
  4734.000 -0.30095316
  4735.000 -0.32384528
  4736.000 -0.33331605
  4737.000 -0.27591964
  4738.000 -0.33061167
  4739.000 -0.27703490
  4740.000 -0.30711260
  4741.000 -0.31280904
  4742.000 -0.37054862
  4743.000 -0.27864185
  4744.000 -0.29069529
  4745.000 -0.25772876
  4746.000 -0.31956463
  4747.000 -0.30674190
  4748.000 -0.29111537
  4749.000 -0.27766825
  4750.000 -0.30250252
  4751.000 -0.31303936
  4752.000 -0.31942742
  4753.000 -0.28406657
  4754.000 -0.28163588
  4755.000 -0.30345778
  4756.000 -0.33837470
  4757.000 -0.30401844
  4758.000 -0.30297079
  4759.000 -0.32314940
  4760.000 -0.29825471
  4761.000 -0.32339568
  4762.000 -0.30585570
  4763.000 -0.31143831
  4764.000 -0.32123658
  4765.000 -0.32342324
  4766.000 -0.29979807
  4767.000 -0.31564439
  4768.000 -0.27497283
  4769.000 -0.33341154
  4770.000 -0.35930739
  4771.000 -0.31935271
  4772.000 -0.28198608
  4773.000 -0.28424829
  4774.000 -0.34048338
  4775.000 -0.33116968
  4776.000 -0.28298216
  4777.000 -0.30654966
  4778.000 -0.30216690
  4779.000 -0.31149034
  4780.000 -0.30309527
  4781.000 -0.30996105
  4782.000 -0.29382469
  4783.000 -0.30941359
  4784.000 -0.22846043
  4785.000 -0.33859999
  4786.000 -0.28076526
  4787.000 -0.30366158
  4788.000 -0.30576357
  4789.000 -0.30668121
  4790.000 -0.28660462
  4791.000 -0.35138714
  4792.000 -0.26128695
  4793.000 -0.35380899
  4794.000 -0.28542309
  4795.000 -0.34244884
  4796.000 -0.32243891
  4797.000 -0.27636145
  4798.000 -0.33409146
  4799.000 -0.29425168
  4800.000 -0.30267838
  4801.000 -0.32433982
  4802.000 -0.33959409
  4803.000 -0.28471162
  4804.000 -0.33958593
  4805.000 -0.29996075
  4806.000 -0.31580743
  4807.000 -0.24722954
  4808.000 -0.27531386
  4809.000 -0.30052582
  4810.000 -0.28124679
  4811.000 -0.27525770
  4812.000 -0.34739454
  4813.000 -0.31280788
  4814.000 -0.30298881
  4815.000 -0.32625777
  4816.000 -0.29347922
  4817.000 -0.27754555
  4818.000 -0.27364875
  4819.000 -0.35253210
  4820.000 -0.30044742
  4821.000 -0.29056175
  4822.000 -0.30850515
  4823.000 -0.30613595
  4824.000 -0.32725197
  4825.000 -0.32347598
  4826.000 -0.26056479
  4827.000 -0.30801059
  4828.000 -0.33644694
  4829.000 -0.28898336
  4830.000 -0.28858400
  4831.000 -0.33046330
  4832.000 -0.23484062
  4833.000 -0.31090015
  4834.000 -0.28217113
  4835.000 -0.28313064
  4836.000 -0.29637295
  4837.000 -0.28186089
  4838.000 -0.27433212
  4839.000 -0.35641608
  4840.000 -0.30230987
  4841.000 -0.31211123
  4842.000 -0.32642176
  4843.000 -0.29682740
  4844.000 -0.29202954
  4845.000 -0.32345400
  4846.000 -0.34714367
  4847.000 -0.28800833
  4848.000 -0.30305011
  4849.000 -0.29297913
  4850.000 -0.35537606
  4851.000 -0.29775602
  4852.000 -0.30857649
  4853.000 -0.27277710
  4854.000 -0.31616471
  4855.000 -0.27801847
  4856.000 -0.27811987
  4857.000 -0.32253327
  4858.000 -0.32797415
  4859.000 -0.28182428
  4860.000 -0.31165167
  4861.000 -0.28971502
  4862.000 -0.33842251
  4863.000 -0.32684138
  4864.000 -0.31174419
  4865.000 -0.31202091
  4866.000 -0.32037105
  4867.000 -0.31081503
  4868.000 -0.31177728
  4869.000 -0.23417112
  4870.000 -0.30846611
  4871.000 -0.34365350
  4872.000 -0.29692466
  4873.000 -0.32819589
  4874.000 -0.32804957
  4875.000 -0.30077218
  4876.000 -0.28590252
  4877.000 -0.30705625
  4878.000 -0.33961340
  4879.000 -0.36367464
  4880.000 -0.30196018
  4881.000 -0.35578201
  4882.000 -0.35590331
  4883.000 -0.29644510
  4884.000 -0.34127635
  4885.000 -0.31867560
  4886.000 -0.30368839
  4887.000 -0.29658548
  4888.000 -0.31953270
  4889.000 -0.33623207
  4890.000 -0.34469654
  4891.000 -0.31217935
  4892.000 -0.34968804
  4893.000 -0.33698869
  4894.000 -0.31986480
  4895.000 -0.28062010
  4896.000 -0.31578619
  4897.000 -0.27773316
  4898.000 -0.29993933
  4899.000 -0.26948477
  4900.000 -0.27867953
  4901.000 -0.32924487
  4902.000 -0.34909443
  4903.000 -0.31945279
  4904.000 -0.28232553
  4905.000 -0.32308697
  4906.000 -0.30862924
  4907.000 -0.25995220
  4908.000 -0.31403365
  4909.000 -0.29764296
  4910.000 -0.30927055
  4911.000 -0.32761914
  4912.000 -0.30835726
  4913.000 -0.28691792
  4914.000 -0.29269664
  4915.000 -0.31604588
  4916.000 -0.29733171
  4917.000 -0.32548969
  4918.000 -0.30633908
  4919.000 -0.33957189
  4920.000 -0.29038494
  4921.000 -0.29671563
  4922.000 -0.33928309
  4923.000 -0.29097563
  4924.000 -0.27401333
  4925.000 -0.31939528
  4926.000 -0.28228169
  4927.000 -0.31150632
  4928.000 -0.33082475
  4929.000 -0.35074996
  4930.000 -0.28177348
  4931.000 -0.29044572
  4932.000 -0.27338597
  4933.000 -0.32054281
  4934.000 -0.32925371
  4935.000 -0.25499091
  4936.000 -0.25705339
  4937.000 -0.28653586
  4938.000 -0.28779658
  4939.000 -0.30267728
  4940.000 -0.29478063
  4941.000 -0.27565257
  4942.000 -0.31326812
  4943.000 -0.29509537
  4944.000 -0.30967397
  4945.000 -0.27281826
  4946.000 -0.27905144
  4947.000 -0.29229024
  4948.000 -0.29904574
  4949.000 -0.28430183
  4950.000 -0.33755725
  4951.000 -0.31723169
  4952.000 -0.31344037
  4953.000 -0.33800635
  4954.000 -0.31651518
  4955.000 -0.29339415
  4956.000 -0.30238572
  4957.000 -0.30215484
  4958.000 -0.29604219
  4959.000 -0.35473532
  4960.000 -0.31029505
  4961.000 -0.27055097
  4962.000 -0.28989455
  4963.000 -0.27786274
  4964.000 -0.28998130
  4965.000 -0.34901414
  4966.000 -0.26419689
  4967.000 -0.25734903
  4968.000 -0.31008404
  4969.000 -0.33546086
  4970.000 -0.30131594
  4971.000 -0.30257658
  4972.000 -0.35381443
  4973.000 -0.32340226
  4974.000 -0.31555978
  4975.000 -0.31854836
  4976.000 -0.32757592
  4977.000 -0.29547082
  4978.000 -0.34196300
  4979.000 -0.31582527
  4980.000 -0.33375662
  4981.000 -0.30642242
  4982.000 -0.29843532
  4983.000 -0.29857650
  4984.000 -0.30040923
  4985.000 -0.35814682
  4986.000 -0.31765846
  4987.000 -0.31265363
  4988.000 -0.30380653
  4989.000 -0.33989077
  4990.000 -0.30578116
  4991.000 -0.32692067
  4992.000 -0.31084633
  4993.000 -0.34907055
  4994.000 -0.33162006
  4995.000 -0.30024540
  4996.000 -0.28637733
  4997.000 -0.32814105
  4998.000 -0.29128056
  4999.000 -0.35504696
  5000.000 -0.29067855
  5001.000 -0.29422838
  5002.000 -0.29985625
  5003.000 -0.29372327
  5004.000 -0.32722880
  5005.000 -0.32011062
  5006.000 -0.29712811
  5007.000 -0.34544871
  5008.000 -0.33874477
  5009.000 -0.33802156
  5010.000 -0.27115150
  5011.000 -0.30410888
  5012.000 -0.33683636
  5013.000 -0.33970905
  5014.000 -0.34255884
  5015.000 -0.32812130
  5016.000 -0.30707954
  5017.000 -0.32294557
  5018.000 -0.30785507
  5019.000 -0.27875313
  5020.000 -0.31585533
  5021.000 -0.31794515
  5022.000 -0.29580487
  5023.000 -0.31476261
  5024.000 -0.32954276
  5025.000 -0.29893056
  5026.000 -0.28492753
  5027.000 -0.29012529
  5028.000 -0.27262247
  5029.000 -0.28621238
  5030.000 -0.31511370
  5031.000 -0.29049564
  5032.000 -0.34985012
  5033.000 -0.30344632
  5034.000 -0.29375167
  5035.000 -0.28162435
  5036.000 -0.28984187
  5037.000 -0.32156165
  5038.000 -0.31930380
  5039.000 -0.32081051
  5040.000 -0.28595482
  5041.000 -0.26729334
  5042.000 -0.31503303
  5043.000 -0.28422018
  5044.000 -0.29500084
  5045.000 -0.29819220
  5046.000 -0.26993356
  5047.000 -0.30261363
  5048.000 -0.31501633
  5049.000 -0.28823883
  5050.000 -0.32041948
  5051.000 -0.32506193
  5052.000 -0.27926371
  5053.000 -0.34317487
  5054.000 -0.29477486
  5055.000 -0.29578165
  5056.000 -0.29135384
  5057.000 -0.30941842
  5058.000 -0.28247123
  5059.000 -0.33622202
  5060.000 -0.27017929
  5061.000 -0.28389032
  5062.000 -0.30067670
  5063.000 -0.32227319
  5064.000 -0.29721361
  5065.000 -0.34417554
  5066.000 -0.26646598
  5067.000 -0.32891482
  5068.000 -0.34341425
  5069.000 -0.29156389
  5070.000 -0.30584851
  5071.000 -0.28992756
  5072.000 -0.31616805
  5073.000 -0.29171093
  5074.000 -0.30408589
  5075.000 -0.28050507
  5076.000 -0.27679288
  5077.000 -0.31938353
  5078.000 -0.26582419
  5079.000 -0.31980995
  5080.000 -0.28136795
  5081.000 -0.26968916
  5082.000 -0.30724336
  5083.000 -0.32589390
  5084.000 -0.27268862
  5085.000 -0.30156148
  5086.000 -0.30896294
  5087.000 -0.27894135
  5088.000 -0.31867790
  5089.000 -0.35223053
  5090.000 -0.30001119
  5091.000 -0.29947311
  5092.000 -0.30721301
  5093.000 -0.34279395
  5094.000 -0.29615613
  5095.000 -0.30430260
  5096.000 -0.30555192
  5097.000 -0.28485377
  5098.000 -0.26881979
  5099.000 -0.33905922
  5100.000 -0.30215570
  5101.000 -0.33552763
  5102.000 -0.28003152
  5103.000 -0.28668599
  5104.000 -0.33700589
  5105.000 -0.30882326
  5106.000 -0.29619655
  5107.000 -0.28473675
  5108.000 -0.28849931
  5109.000 -0.31527870
  5110.000 -0.29255537
  5111.000 -0.30520043
  5112.000 -0.24069493
  5113.000 -0.29872341
  5114.000 -0.27824112
  5115.000 -0.34264125
  5116.000 -0.31469502
  5117.000 -0.30381087
  5118.000 -0.26470264
  5119.000 -0.30308395
  5120.000 -0.32144875
  5121.000 -0.31392373
  5122.000 -0.29668084
  5123.000 -0.32408498
  5124.000 -0.34442880
  5125.000 -0.28563326
  5126.000 -0.27841278
  5127.000 -0.34722171
  5128.000 -0.32039314
  5129.000 -0.27163941
  5130.000 -0.28377492
  5131.000 -0.30801445
  5132.000 -0.33604671
  5133.000 -0.27705840
  5134.000 -0.30205035
  5135.000 -0.24380821
  5136.000 -0.32111702
  5137.000 -0.33845819
  5138.000 -0.29824357
  5139.000 -0.31412436
  5140.000 -0.28155539
  5141.000 -0.32705598
  5142.000 -0.29289418
  5143.000 -0.29381399
  5144.000 -0.29184175
  5145.000 -0.30194455
  5146.000 -0.32491680
  5147.000 -0.31727837
  5148.000 -0.28024951
  5149.000 -0.29513977
  5150.000 -0.28739416
  5151.000 -0.29063796
  5152.000 -0.30337261
  5153.000 -0.31032266
  5154.000 -0.27347020
  5155.000 -0.29301129
  5156.000 -0.30557287
  5157.000 -0.31307986
  5158.000 -0.30038155
  5159.000 -0.29969475
  5160.000 -0.25473113
  5161.000 -0.30949093
  5162.000 -0.34224940
  5163.000 -0.32808454
  5164.000 -0.29624924
  5165.000 -0.32098994
  5166.000 -0.29586313
  5167.000 -0.28044688
  5168.000 -0.27912852
  5169.000 -0.27364726
  5170.000 -0.28552146
  5171.000 -0.36742548
  5172.000 -0.33885627
  5173.000 -0.28639983
  5174.000 -0.32923098
  5175.000 -0.28604325
  5176.000 -0.33405629
  5177.000 -0.29855196
  5178.000 -0.28885971
  5179.000 -0.31143645
  5180.000 -0.27935604
  5181.000 -0.30197956
  5182.000 -0.32068656
  5183.000 -0.30647210
  5184.000 -0.28595376
  5185.000 -0.27942816
  5186.000 -0.32157225
  5187.000 -0.26849902
  5188.000 -0.30026597
  5189.000 -0.35610535
  5190.000 -0.29824891
  5191.000 -0.33726349
  5192.000 -0.34056979
  5193.000 -0.33197775
  5194.000 -0.25811983
  5195.000 -0.30346224
  5196.000 -0.32155288
  5197.000 -0.36078380
  5198.000 -0.29504380
  5199.000 -0.30396044
  5200.000 -0.30427141
  5201.000 -0.29097465
  5202.000 -0.28010857
  5203.000 -0.30005473
  5204.000 -0.28677017
  5205.000 -0.30472377
  5206.000 -0.29952033
  5207.000 -0.33098226
  5208.000 -0.28769111
  5209.000 -0.30914930
  5210.000 -0.34687402
  5211.000 -0.31669225
  5212.000 -0.29716504
  5213.000 -0.30585572
  5214.000 -0.32311902
  5215.000 -0.31933129
  5216.000 -0.29460101
  5217.000 -0.34380019
  5218.000 -0.27056210
  5219.000 -0.29087275
  5220.000 -0.32674090
  5221.000 -0.26715428
  5222.000 -0.30271379
  5223.000 -0.31825298
  5224.000 -0.31760329
  5225.000 -0.31600400
  5226.000 -0.28477563
  5227.000 -0.30466033
  5228.000 -0.36003311
  5229.000 -0.31032626
  5230.000 -0.32497812
  5231.000 -0.33406621
  5232.000 -0.31378685
  5233.000 -0.29616446
  5234.000 -0.32738678
  5235.000 -0.29115623
  5236.000 -0.28854898
  5237.000 -0.30248650
  5238.000 -0.29170736
  5239.000 -0.27989256
  5240.000 -0.33842531
  5241.000 -0.30131247
  5242.000 -0.29262739
  5243.000 -0.33665940
  5244.000 -0.29380880
  5245.000 -0.29844122
  5246.000 -0.28868409
  5247.000 -0.26561604
  5248.000 -0.29595040
  5249.000 -0.28368223
  5250.000 -0.32249025
  5251.000 -0.31868167
  5252.000 -0.28794320
  5253.000 -0.30611879
  5254.000 -0.29810204
  5255.000 -0.28326120
  5256.000 -0.28981402
  5257.000 -0.35361212
  5258.000 -0.31903162
  5259.000 -0.29457645
  5260.000 -0.31308731
  5261.000 -0.30060235
  5262.000 -0.28874502
  5263.000 -0.27254241
  5264.000 -0.33671424
  5265.000 -0.24997131
  5266.000 -0.30408111
  5267.000 -0.31027946
  5268.000 -0.26027503
  5269.000 -0.31693034
  5270.000 -0.32354734
  5271.000 -0.31023564
  5272.000 -0.30613083
  5273.000 -0.29956096
  5274.000 -0.31890869
  5275.000 -0.31132391
  5276.000 -0.29717804
  5277.000 -0.26779867
  5278.000 -0.30835131
  5279.000 -0.28912651
  5280.000 -0.27934740
  5281.000 -0.28583149
  5282.000 -0.29255714
  5283.000 -0.30094734
  5284.000 -0.30087995
  5285.000 -0.32155072
  5286.000 -0.27613338
  5287.000 -0.28301191
  5288.000 -0.31927497
  5289.000 -0.30998290
  5290.000 -0.28802948
  5291.000 -0.30587132
  5292.000 -0.27620932
  5293.000 -0.27942936
  5294.000 -0.29977575
  5295.000 -0.29729589
  5296.000 -0.29681216
  5297.000 -0.30991265
  5298.000 -0.32494561
  5299.000 -0.31803024
  5300.000 -0.28261000
  5301.000 -0.29426442
  5302.000 -0.27902891
  5303.000 -0.29417293
  5304.000 -0.30463512
  5305.000 -0.28059757
  5306.000 -0.32782253
  5307.000 -0.28905960
  5308.000 -0.31309301
  5309.000 -0.30395330
  5310.000 -0.27650022
  5311.000 -0.32995787
  5312.000 -0.35961532
  5313.000 -0.30528497
  5314.000 -0.34605667
  5315.000 -0.35286536
  5316.000 -0.28135610
  5317.000 -0.30540351
  5318.000 -0.27148823
  5319.000 -0.29843181
  5320.000 -0.29667710
  5321.000 -0.32954156
  5322.000 -0.32842662
  5323.000 -0.31850979
  5324.000 -0.27885029
  5325.000 -0.25976483
  5326.000 -0.29445764
  5327.000 -0.27243355
  5328.000 -0.31099380
  5329.000 -0.30392329
  5330.000 -0.30196662
  5331.000 -0.30531254
  5332.000 -0.34081835
  5333.000 -0.28907919
  5334.000 -0.34058838
  5335.000 -0.28610002
  5336.000 -0.29642750
  5337.000 -0.26597391
  5338.000 -0.31056095
  5339.000 -0.32263387
  5340.000 -0.34259822
  5341.000 -0.31824649
  5342.000 -0.32251271
  5343.000 -0.34257381
  5344.000 -0.33388102
  5345.000 -0.31460034
  5346.000 -0.29864574
  5347.000 -0.32660563
  5348.000 -0.28986606
  5349.000 -0.26324254
  5350.000 -0.29873511
  5351.000 -0.31348746
  5352.000 -0.30865913
  5353.000 -0.31455594
  5354.000 -0.32971682
  5355.000 -0.31266903
  5356.000 -0.34125728
  5357.000 -0.29085825
  5358.000 -0.33236621
  5359.000 -0.33789193
  5360.000 -0.28446138
  5361.000 -0.31105679
  5362.000 -0.31486709
  5363.000 -0.34786482
  5364.000 -0.28596242
  5365.000 -0.32277529
  5366.000 -0.27848767
  5367.000 -0.28085586
  5368.000 -0.25461349
  5369.000 -0.33243909
  5370.000 -0.29083919
  5371.000 -0.31571951
  5372.000 -0.31619724
  5373.000 -0.33288091
  5374.000 -0.30762823
  5375.000 -0.31279788
  5376.000 -0.31329138
  5377.000 -0.30635680
  5378.000 -0.29927330
  5379.000 -0.30452041
  5380.000 -0.36454281
  5381.000 -0.22833680
  5382.000 -0.25104510
  5383.000 -0.26481696
  5384.000 -0.27239811
  5385.000 -0.26076570
  5386.000 -0.28685745
  5387.000 -0.27402491
  5388.000 -0.26928633
  5389.000 -0.24910939
  5390.000 -0.24824332
  5391.000 -0.33760047
  5392.000 -0.30081844
  5393.000 -0.28273904
  5394.000 -0.29745175
  5395.000 -0.27699366
  5396.000 -0.29313678
  5397.000 -0.31014111
  5398.000 -0.30054808
  5399.000 -0.31151355
  5400.000 -0.30883830
  5401.000 -0.26305356
  5402.000 -0.31610124
  5403.000 -0.32356144
  5404.000 -0.30118175
  5405.000 -0.33196547
  5406.000 -0.26890627
  5407.000 -0.30963562
  5408.000 -0.30024487
  5409.000 -0.28577586
  5410.000 -0.23589084
  5411.000 -0.30477687
  5412.000 -0.30458314
  5413.000 -0.33799856
  5414.000 -0.31600992
  5415.000 -0.31128112
  5416.000 -0.30947699
  5417.000 -0.28380147
  5418.000 -0.30594936
  5419.000 -0.28571619
  5420.000 -0.33635507
  5421.000 -0.30202733
  5422.000 -0.33931952
  5423.000 -0.27165633
  5424.000 -0.28798592
  5425.000 -0.27295783
  5426.000 -0.33591518
  5427.000 -0.32288041
  5428.000 -0.30278940
  5429.000 -0.32524185
  5430.000 -0.30164907
  5431.000 -0.33425665
  5432.000 -0.30679049
  5433.000 -0.28362980
  5434.000 -0.31829787
  5435.000 -0.34142219
  5436.000 -0.31637369
  5437.000 -0.33486333
  5438.000 -0.32332773
  5439.000 -0.25922303
  5440.000 -0.30301031
  5441.000 -0.25112581
  5442.000 -0.29540063
  5443.000 -0.30602760
  5444.000 -0.33637372
  5445.000 -0.30746446
  5446.000 -0.33574310
  5447.000 -0.25124427
  5448.000 -0.32154906
  5449.000 -0.33827839
  5450.000 -0.31036827
  5451.000 -0.35736703
  5452.000 -0.28764688
  5453.000 -0.33209003
  5454.000 -0.33474735
  5455.000 -0.29788970
  5456.000 -0.29419053
  5457.000 -0.29338303
  5458.000 -0.30509202
  5459.000 -0.29598492
  5460.000 -0.34070414
  5461.000 -0.29160597
  5462.000 -0.30184367
  5463.000 -0.32592150
  5464.000 -0.29072664
  5465.000 -0.33027804
  5466.000 -0.35060520
  5467.000 -0.31961880
  5468.000 -0.31263418
  5469.000 -0.24527369
  5470.000 -0.33687354
  5471.000 -0.34790607
  5472.000 -0.29291011
  5473.000 -0.28877789
  5474.000 -0.30123586
  5475.000 -0.29353424
  5476.000 -0.31209523
  5477.000 -0.31518678
  5478.000 -0.33884944
  5479.000 -0.30727673
  5480.000 -0.32502316
  5481.000 -0.34483829
  5482.000 -0.31083390
  5483.000 -0.30724267
  5484.000 -0.29951596
  5485.000 -0.32486142
  5486.000 -0.29140547
  5487.000 -0.32696633
  5488.000 -0.32346430
  5489.000 -0.32715559
  5490.000 -0.31008534
  5491.000 -0.28897175
  5492.000 -0.25749120
  5493.000 -0.32183675
  5494.000 -0.30167587
  5495.000 -0.31326191
  5496.000 -0.31951525
  5497.000 -0.30860253
  5498.000 -0.30175930
  5499.000 -0.32888548
  5500.000 -0.29978992
  5501.000 -0.31250721
  5502.000 -0.31296352
  5503.000 -0.31845415
  5504.000 -0.31816352
  5505.000 -0.28261097
  5506.000 -0.33013718
  5507.000 -0.32785123
  5508.000 -0.33054247
  5509.000 -0.27927191
  5510.000 -0.31483657
  5511.000 -0.29835200
  5512.000 -0.33435543
  5513.000 -0.29703531
  5514.000 -0.30025811
  5515.000 -0.26930311
  5516.000 -0.31836039
  5517.000 -0.31661122
  5518.000 -0.28640027
  5519.000 -0.28613038
  5520.000 -0.31720639
  5521.000 -0.27452222
  5522.000 -0.34189281
  5523.000 -0.33088626
  5524.000 -0.36452497
  5525.000 -0.33338654
  5526.000 -0.30787566
  5527.000 -0.31191056
  5528.000 -0.31823351
  5529.000 -0.31102198
  5530.000 -0.31481694
  5531.000 -0.33621620
  5532.000 -0.26622610
  5533.000 -0.32509234
  5534.000 -0.28304748
  5535.000 -0.30474253
  5536.000 -0.29977107
  5537.000 -0.29404346
  5538.000 -0.30329731
  5539.000 -0.28839479
  5540.000 -0.29598216
  5541.000 -0.31302934
  5542.000 -0.29871719
  5543.000 -0.26826407
  5544.000 -0.32263383
  5545.000 -0.34576905
  5546.000 -0.25543344
  5547.000 -0.27084545
  5548.000 -0.30222823
  5549.000 -0.32333279
  5550.000 -0.29670118
  5551.000 -0.31268460
  5552.000 -0.30016402
  5553.000 -0.26662252
  5554.000 -0.28385426
  5555.000 -0.27689597
  5556.000 -0.25395930
  5557.000 -0.24453157
  5558.000 -0.32360845
  5559.000 -0.31848692
  5560.000 -0.28683620
  5561.000 -0.30244450
  5562.000 -0.30856925
  5563.000 -0.26650631
  5564.000 -0.35210879
  5565.000 -0.28640694
  5566.000 -0.31324689
  5567.000 -0.29739873
  5568.000 -0.32608061
  5569.000 -0.33009915
  5570.000 -0.30237115
  5571.000 -0.29895989
  5572.000 -0.24922737
  5573.000 -0.30438834
  5574.000 -0.30868903
  5575.000 -0.28651074
  5576.000 -0.33375263
  5577.000 -0.28488699
  5578.000 -0.30217850
  5579.000 -0.31548515
  5580.000 -0.28044900
  5581.000 -0.33719153
  5582.000 -0.28587509
  5583.000 -0.32747706
  5584.000 -0.29101563
  5585.000 -0.28391946
  5586.000 -0.33355982
  5587.000 -0.28879459
  5588.000 -0.32283911
  5589.000 -0.31283412
  5590.000 -0.30994221
  5591.000 -0.30886418
  5592.000 -0.30228311
  5593.000 -0.29135583
  5594.000 -0.25742936
  5595.000 -0.31945864
  5596.000 -0.32719736
  5597.000 -0.32846096
  5598.000 -0.29012842
  5599.000 -0.28657581
  5600.000 -0.30271520
  5601.000 -0.31538900
  5602.000 -0.25182493
  5603.000 -0.29616981
  5604.000 -0.30014274
  5605.000 -0.28786373
  5606.000 -0.26836534
  5607.000 -0.33922582
  5608.000 -0.32169200
  5609.000 -0.34936603
  5610.000 -0.30185177
  5611.000 -0.26216976
  5612.000 -0.27333431
  5613.000 -0.28143023
  5614.000 -0.30303003
  5615.000 -0.31222803
  5616.000 -0.30866641
  5617.000 -0.29675980
  5618.000 -0.34036932
  5619.000 -0.27153998
  5620.000 -0.30609147
  5621.000 -0.34533503
  5622.000 -0.30866844
  5623.000 -0.29622349
  5624.000 -0.30412484
  5625.000 -0.32854664
  5626.000 -0.28834210
  5627.000 -0.28296606
  5628.000 -0.33919578
  5629.000 -0.28158104
  5630.000 -0.33483526
  5631.000 -0.29144820
  5632.000 -0.31220198
  5633.000 -0.31256667
  5634.000 -0.30604656
  5635.000 -0.27762956
  5636.000 -0.33793810
  5637.000 -0.26585937
  5638.000 -0.28591984
  5639.000 -0.31590470
  5640.000 -0.30783608
  5641.000 -0.26113208
  5642.000 -0.30588008
  5643.000 -0.27317297
  5644.000 -0.28801142
  5645.000 -0.25884187
  5646.000 -0.32581832
  5647.000 -0.28755202
  5648.000 -0.32026106
  5649.000 -0.34318644
  5650.000 -0.28993613
  5651.000 -0.30996754
  5652.000 -0.29921416
  5653.000 -0.29968359
  5654.000 -0.26350405
  5655.000 -0.27005033
  5656.000 -0.30740641
  5657.000 -0.33804147
  5658.000 -0.28830468
  5659.000 -0.30568478
  5660.000 -0.31198695
  5661.000 -0.27564203
  5662.000 -0.32690580
  5663.000 -0.30799379
  5664.000 -0.30273523
  5665.000 -0.29434419
  5666.000 -0.27634766
  5667.000 -0.25296732
  5668.000 -0.34406885
  5669.000 -0.32634192
  5670.000 -0.27926080
  5671.000 -0.33801118
  5672.000 -0.33548747
  5673.000 -0.28079810
  5674.000 -0.25940942
  5675.000 -0.30745662
  5676.000 -0.33696377
  5677.000 -0.38034647
  5678.000 -0.32008920
  5679.000 -0.26576575
  5680.000 -0.33861765
  5681.000 -0.31011407
  5682.000 -0.27451989
  5683.000 -0.32909055
  5684.000 -0.31724981
  5685.000 -0.27668976
  5686.000 -0.30842887
  5687.000 -0.29977354
  5688.000 -0.27313944
  5689.000 -0.27827760
  5690.000 -0.34182446
  5691.000 -0.30662180
  5692.000 -0.33466195
  5693.000 -0.28114328
  5694.000 -0.30047433
  5695.000 -0.30742990
  5696.000 -0.30817493
  5697.000 -0.28452492
  5698.000 -0.30363567
  5699.000 -0.30086714
  5700.000 -0.29315153
  5701.000 -0.27868039
  5702.000 -0.31585053
  5703.000 -0.32189446
  5704.000 -0.32416668
  5705.000 -0.30819489
  5706.000 -0.33928455
  5707.000 -0.30866789
  5708.000 -0.25911350
  5709.000 -0.30121265
  5710.000 -0.31453055
  5711.000 -0.33160654
  5712.000 -0.31547048
  5713.000 -0.32687718
  5714.000 -0.31154742
  5715.000 -0.28876636
  5716.000 -0.31462278
  5717.000 -0.35054966
  5718.000 -0.33535103
  5719.000 -0.34572181
  5720.000 -0.31669867
  5721.000 -0.34555459
  5722.000 -0.30499770
  5723.000 -0.31805161
  5724.000 -0.29858949
  5725.000 -0.31160562
  5726.000 -0.31742684
  5727.000 -0.28087301
  5728.000 -0.30895664
  5729.000 -0.31622868
  5730.000 -0.26665027
  5731.000 -0.33972360
  5732.000 -0.33718734
  5733.000 -0.30904535
  5734.000 -0.34627618
  5735.000 -0.32455974
  5736.000 -0.29192474
  5737.000 -0.28005248
  5738.000 -0.31844572
  5739.000 -0.33375074
  5740.000 -0.29482092
  5741.000 -0.35429331
  5742.000 -0.28817509
  5743.000 -0.34383329
  5744.000 -0.30225269
  5745.000 -0.29267693
  5746.000 -0.28995666
  5747.000 -0.33220154
  5748.000 -0.31939340
  5749.000 -0.32191375
  5750.000 -0.29986507
  5751.000 -0.32594804
  5752.000 -0.28006455
  5753.000 -0.32262260
  5754.000 -0.29478533
  5755.000 -0.30013502
  5756.000 -0.30605555
  5757.000 -0.30019384
  5758.000 -0.27731291
  5759.000 -0.29480731
  5760.000 -0.25244276
  5761.000 -0.37159844
  5762.000 -0.31063824
  5763.000 -0.24696289
  5764.000 -0.28903842
  5765.000 -0.28012298
  5766.000 -0.32122033
  5767.000 -0.31554472
  5768.000 -0.30517548
  5769.000 -0.27224620
  5770.000 -0.32593765
  5771.000 -0.29491672
  5772.000 -0.27404611
  5773.000 -0.32517697
  5774.000 -0.31544341
  5775.000 -0.28760957
  5776.000 -0.29290240
  5777.000 -0.28653578
  5778.000 -0.27253399
  5779.000 -0.30895647
  5780.000 -0.32953177
  5781.000 -0.32432982
  5782.000 -0.25421642
  5783.000 -0.30786739
  5784.000 -0.32680021
  5785.000 -0.28355426
  5786.000 -0.36961199
  5787.000 -0.28840027
  5788.000 -0.31587696
  5789.000 -0.27963582
  5790.000 -0.27541633
  5791.000 -0.26825945
  5792.000 -0.31242690
  5793.000 -0.33710356
  5794.000 -0.26068173
  5795.000 -0.28685330
  5796.000 -0.27642245
  5797.000 -0.35576329
  5798.000 -0.31671966
  5799.000 -0.33783094
  5800.000 -0.30503573
  5801.000 -0.32454153
  5802.000 -0.28409900
  5803.000 -0.28261377
  5804.000 -0.31499020
  5805.000 -0.35017406
  5806.000 -0.33588314
  5807.000 -0.29783941
  5808.000 -0.28452334
  5809.000 -0.30531521
  5810.000 -0.32246413
  5811.000 -0.30765684
  5812.000 -0.33300728
  5813.000 -0.29691881
  5814.000 -0.31022494
  5815.000 -0.31577294
  5816.000 -0.29145796
  5817.000 -0.29633028
  5818.000 -0.32524345
  5819.000 -0.29398872
  5820.000 -0.29241518
  5821.000 -0.33767732
  5822.000 -0.28613181
  5823.000 -0.31181557
  5824.000 -0.33422825
  5825.000 -0.32302494
  5826.000 -0.28969823
  5827.000 -0.30792762
  5828.000 -0.31877456
  5829.000 -0.29498812
  5830.000 -0.34053535
  5831.000 -0.28418530
  5832.000 -0.29816904
  5833.000 -0.27895127
  5834.000 -0.28272795
  5835.000 -0.29524432
  5836.000 -0.31754650
  5837.000 -0.28749199
  5838.000 -0.31326883
  5839.000 -0.34952895
  5840.000 -0.34714158
  5841.000 -0.31963355
  5842.000 -0.34858383
  5843.000 -0.30795067
  5844.000 -0.30346562
  5845.000 -0.29961206
  5846.000 -0.30822036
  5847.000 -0.30736302
  5848.000 -0.33478101
  5849.000 -0.28224198
  5850.000 -0.32420174
  5851.000 -0.32631903
  5852.000 -0.33931981
  5853.000 -0.32434289
  5854.000 -0.38791844
  5855.000 -0.32718066
  5856.000 -0.30115813
  5857.000 -0.30650664
  5858.000 -0.32911868
  5859.000 -0.34600062
  5860.000 -0.30060077
  5861.000 -0.26124098
  5862.000 -0.31311389
  5863.000 -0.29560179
  5864.000 -0.25252447
  5865.000 -0.27379043
  5866.000 -0.29229948
  5867.000 -0.27760014
  5868.000 -0.26901465
  5869.000 -0.32409565
  5870.000 -0.28622769
  5871.000 -0.34659783
  5872.000 -0.31038825
  5873.000 -0.30458388
  5874.000 -0.31184638
  5875.000 -0.31461450
  5876.000 -0.32484690
  5877.000 -0.31541701
  5878.000 -0.36924739
  5879.000 -0.31321518
  5880.000 -0.30342452
  5881.000 -0.30123457
  5882.000 -0.25522939
  5883.000 -0.32614635
  5884.000 -0.27100103
  5885.000 -0.27982791
  5886.000 -0.29776121
  5887.000 -0.30359408
  5888.000 -0.32282276
  5889.000 -0.30946049
  5890.000 -0.32363613
  5891.000 -0.26529568
  5892.000 -0.28620108
  5893.000 -0.28862412
  5894.000 -0.30988926
  5895.000 -0.32587724
  5896.000 -0.31647894
  5897.000 -0.33643986
  5898.000 -0.26307745
  5899.000 -0.28891005
  5900.000 -0.30172296
  5901.000 -0.31478834
  5902.000 -0.32453106
  5903.000 -0.30273436
  5904.000 -0.28406353
  5905.000 -0.26863257
  5906.000 -0.32082171
  5907.000 -0.30777095
  5908.000 -0.31344086
  5909.000 -0.33205235
  5910.000 -0.29820239
  5911.000 -0.29996249
  5912.000 -0.30770657
  5913.000 -0.33012920
  5914.000 -0.28052836
  5915.000 -0.29269292
  5916.000 -0.29822806
  5917.000 -0.30121702
  5918.000 -0.33394759
  5919.000 -0.29926554
  5920.000 -0.34945197
  5921.000 -0.32615804
  5922.000 -0.30364240
  5923.000 -0.32555643
  5924.000 -0.30997891
  5925.000 -0.28900152
  5926.000 -0.33287238
  5927.000 -0.33671259
  5928.000 -0.30137838
  5929.000 -0.30954299
  5930.000 -0.30214121
  5931.000 -0.26396017
  5932.000 -0.31998591
  5933.000 -0.27983581
  5934.000 -0.31426644
  5935.000 -0.28133157
  5936.000 -0.30980996
  5937.000 -0.29809258
  5938.000 -0.31883155
  5939.000 -0.32631364
  5940.000 -0.30567373
  5941.000 -0.35181822
  5942.000 -0.29137654
  5943.000 -0.26404834
  5944.000 -0.32511842
  5945.000 -0.30019657
  5946.000 -0.29632106
  5947.000 -0.30220341
  5948.000 -0.27549695
  5949.000 -0.32432827
  5950.000 -0.29817674
  5951.000 -0.33864754
  5952.000 -0.32744774
  5953.000 -0.23878414
  5954.000 -0.28390092
  5955.000 -0.31342742
  5956.000 -0.29966698
  5957.000 -0.33728151
  5958.000 -0.34246936
  5959.000 -0.26475917
  5960.000 -0.34684574
  5961.000 -0.29874421
  5962.000 -0.31506625
  5963.000 -0.29422335
  5964.000 -0.27431350
  5965.000 -0.28919042
  5966.000 -0.26362360
  5967.000 -0.28725685
  5968.000 -0.33973453
  5969.000 -0.34223802
  5970.000 -0.31923509
  5971.000 -0.32863758
  5972.000 -0.30746880
  5973.000 -0.31760488
  5974.000 -0.36259058
  5975.000 -0.29316884
  5976.000 -0.27514319
  5977.000 -0.31322064
  5978.000 -0.28008359
  5979.000 -0.37291223
  5980.000 -0.33232170
  5981.000 -0.37652683
  5982.000 -0.24318298
  5983.000 -0.27376173
  5984.000 -0.30183019
  5985.000 -0.30872090
  5986.000 -0.31512238
  5987.000 -0.30226311
  5988.000 -0.29377714
  5989.000 -0.36384354
  5990.000 -0.32239274
  5991.000 -0.32906142
  5992.000 -0.29933969
  5993.000 -0.31170270
  5994.000 -0.30278287
  5995.000 -0.28052875
  5996.000 -0.31692273
  5997.000 -0.30947725
  5998.000 -0.30300567
  5999.000 -0.28676827
  6000.000 -0.37757830
  6001.000 -0.31382202
  6002.000 -0.33470791
  6003.000 -0.32304290
  6004.000 -0.30284761
  6005.000 -0.31215950
  6006.000 -0.30151425
  6007.000 -0.31133274
  6008.000 -0.31136048
  6009.000 -0.36091071
  6010.000 -0.28940829
  6011.000 -0.30504959
  6012.000 -0.33699581
  6013.000 -0.28558295
  6014.000 -0.30893568
  6015.000 -0.30561195
  6016.000 -0.29277429
  6017.000 -0.30210851
  6018.000 -0.34310078
  6019.000 -0.34775009
  6020.000 -0.29982281
  6021.000 -0.32735254
  6022.000 -0.31791108
  6023.000 -0.31646409
  6024.000 -0.30200961
  6025.000 -0.27872039
  6026.000 -0.28972435
  6027.000 -0.33238699
  6028.000 -0.26051008
  6029.000 -0.27785403
  6030.000 -0.25493830
  6031.000 -0.30342263
  6032.000 -0.27544276
  6033.000 -0.30702235
  6034.000 -0.31290973
  6035.000 -0.27153082
  6036.000 -0.31629809
  6037.000 -0.28227055
  6038.000 -0.30808722
  6039.000 -0.36126834
  6040.000 -0.29200748
  6041.000 -0.34228275
  6042.000 -0.34263473
  6043.000 -0.28155257
  6044.000 -0.36395115
  6045.000 -0.33433242
  6046.000 -0.29442087
  6047.000 -0.31478675
  6048.000 -0.29528307
  6049.000 -0.32626622
  6050.000 -0.28336684
  6051.000 -0.31774272
  6052.000 -0.28193909
  6053.000 -0.30965644
  6054.000 -0.32282255
  6055.000 -0.29702933
  6056.000 -0.28397788
  6057.000 -0.30510455
  6058.000 -0.26406991
  6059.000 -0.26775877
  6060.000 -0.28889855
  6061.000 -0.31380718
  6062.000 -0.31470865
  6063.000 -0.28923083
  6064.000 -0.22927173
  6065.000 -0.28466145
  6066.000 -0.28065894
  6067.000 -0.32122416
  6068.000 -0.30287587
  6069.000 -0.24148617
  6070.000 -0.33664790
  6071.000 -0.24555614
  6072.000 -0.29177426
  6073.000 -0.28409921
  6074.000 -0.30441359
  6075.000 -0.38174181
  6076.000 -0.35724913
  6077.000 -0.34896829
  6078.000 -0.31673371
  6079.000 -0.31146956
  6080.000 -0.30427093
  6081.000 -0.28749578
  6082.000 -0.33157067
  6083.000 -0.29383818
  6084.000 -0.32841809
  6085.000 -0.30070104
  6086.000 -0.31293951
  6087.000 -0.30935308
  6088.000 -0.29711389
  6089.000 -0.30384820
  6090.000 -0.33480053
  6091.000 -0.28773052
  6092.000 -0.26444965
  6093.000 -0.32634211
  6094.000 -0.31442933
  6095.000 -0.31255822
  6096.000 -0.32038386
  6097.000 -0.25610602
  6098.000 -0.32679435
  6099.000 -0.29396314
  6100.000 -0.28801183
  6101.000 -0.33883135
  6102.000 -0.28494238
  6103.000 -0.29488050
  6104.000 -0.30244525
  6105.000 -0.27403932
  6106.000 -0.29853454
  6107.000 -0.36722707
  6108.000 -0.27303116
  6109.000 -0.33773413
  6110.000 -0.29775838
  6111.000 -0.33611127
  6112.000 -0.33044784
  6113.000 -0.33028115
  6114.000 -0.32012233
  6115.000 -0.30668358
  6116.000 -0.35065324
  6117.000 -0.31266221
  6118.000 -0.33441935
  6119.000 -0.32247638
  6120.000 -0.28087062
  6121.000 -0.30992081
  6122.000 -0.31153669
  6123.000 -0.32489683
  6124.000 -0.31361801
  6125.000 -0.34142024
  6126.000 -0.28181199
  6127.000 -0.27050774
  6128.000 -0.30848416
  6129.000 -0.31842104
  6130.000 -0.30038095
  6131.000 -0.30477528
  6132.000 -0.30611676
  6133.000 -0.30550350
  6134.000 -0.31443131
  6135.000 -0.36716169
  6136.000 -0.31962372
  6137.000 -0.32164625
  6138.000 -0.29434048
  6139.000 -0.28457185
  6140.000 -0.32009323
  6141.000 -0.29741775
  6142.000 -0.31364758
  6143.000 -0.31561770
  6144.000 -0.31187506
  6145.000 -0.30522246
  6146.000 -0.28472231
  6147.000 -0.30387834
  6148.000 -0.30535698
  6149.000 -0.29890415
  6150.000 -0.26401565
  6151.000 -0.31194528
  6152.000 -0.33021222
  6153.000 -0.27040362
  6154.000 -0.26972136
  6155.000 -0.27968990
  6156.000 -0.29558759
  6157.000 -0.33466726
  6158.000 -0.29220006
  6159.000 -0.30827931
  6160.000 -0.30422745
  6161.000 -0.28103078
  6162.000 -0.24949144
  6163.000 -0.26961098
  6164.000 -0.35773371
  6165.000 -0.30845194
  6166.000 -0.29208550
  6167.000 -0.28658056
  6168.000 -0.28315907
  6169.000 -0.27442935
  6170.000 -0.30163527
  6171.000 -0.29548086
  6172.000 -0.26414172
  6173.000 -0.31612427
  6174.000 -0.31366809
  6175.000 -0.31868422
  6176.000 -0.34315827
  6177.000 -0.30735523
  6178.000 -0.29577240
  6179.000 -0.28921630
  6180.000 -0.33098090
  6181.000 -0.27643780
  6182.000 -0.30849137
  6183.000 -0.27767786
  6184.000 -0.35633524
  6185.000 -0.30798184
  6186.000 -0.30681785
  6187.000 -0.33132213
  6188.000 -0.30499079
  6189.000 -0.29608497
  6190.000 -0.29377929
  6191.000 -0.34095285
  6192.000 -0.30878043
  6193.000 -0.31089376
  6194.000 -0.30360785
  6195.000 -0.29258644
  6196.000 -0.31449740
  6197.000 -0.29132941
  6198.000 -0.29101978
  6199.000 -0.31095691
  6200.000 -0.34625468
  6201.000 -0.32481795
  6202.000 -0.29360205
  6203.000 -0.34377001
  6204.000 -0.28747308
  6205.000 -0.33093089
  6206.000 -0.29022716
  6207.000 -0.30105820
  6208.000 -0.30088510
  6209.000 -0.30272447
  6210.000 -0.33816120
  6211.000 -0.28253673
  6212.000 -0.31177238
  6213.000 -0.31499429
  6214.000 -0.29952939
  6215.000 -0.31498170
  6216.000 -0.36136076
  6217.000 -0.28131512
  6218.000 -0.33062107
  6219.000 -0.34081887
  6220.000 -0.33694016
  6221.000 -0.33650454
  6222.000 -0.28215166
  6223.000 -0.28839484
  6224.000 -0.35583962
  6225.000 -0.31299484
  6226.000 -0.32640337
  6227.000 -0.29719933
  6228.000 -0.32263701
  6229.000 -0.28303255
  6230.000 -0.29631597
  6231.000 -0.28336538
  6232.000 -0.28220309
  6233.000 -0.30957339
  6234.000 -0.24438744
  6235.000 -0.29207615
  6236.000 -0.28656246
  6237.000 -0.31250086
  6238.000 -0.26990742
  6239.000 -0.30467021
  6240.000 -0.28473470
  6241.000 -0.32216937
  6242.000 -0.30926171
  6243.000 -0.30006171
  6244.000 -0.30364370
  6245.000 -0.30587730
  6246.000 -0.31693753
  6247.000 -0.34515951
  6248.000 -0.32266644
  6249.000 -0.34326612
  6250.000 -0.27385930
  6251.000 -0.25749633
  6252.000 -0.34467041
  6253.000 -0.27137295
  6254.000 -0.34773396
  6255.000 -0.31613189
  6256.000 -0.25920659
  6257.000 -0.29969338
  6258.000 -0.26797606
  6259.000 -0.33127086
  6260.000 -0.29205194
  6261.000 -0.33793362
  6262.000 -0.32483898
  6263.000 -0.25837108
  6264.000 -0.29087363
  6265.000 -0.32396015
  6266.000 -0.30467030
  6267.000 -0.29924040
  6268.000 -0.31195640
  6269.000 -0.32280165
  6270.000 -0.27220637
  6271.000 -0.32054611
  6272.000 -0.30443634
  6273.000 -0.29086837
  6274.000 -0.25444435
  6275.000 -0.28700790
  6276.000 -0.33972646
  6277.000 -0.31961312
  6278.000 -0.33321329
  6279.000 -0.32683234
  6280.000 -0.30315703
  6281.000 -0.27434598
  6282.000 -0.34499359
  6283.000 -0.29910669
  6284.000 -0.30462719
  6285.000 -0.32011167
  6286.000 -0.30450368
  6287.000 -0.29699532
  6288.000 -0.30882577
  6289.000 -0.30935866
  6290.000 -0.30965969
  6291.000 -0.31129503
  6292.000 -0.32217459
  6293.000 -0.30618894
  6294.000 -0.30598257
  6295.000 -0.30114638
  6296.000 -0.32833587
  6297.000 -0.29177204
  6298.000 -0.27519626
  6299.000 -0.27245981
  6300.000 -0.31312695
  6301.000 -0.36188972
  6302.000 -0.34853752
  6303.000 -0.31347478
  6304.000 -0.27438599
  6305.000 -0.32795274
  6306.000 -0.31842197
  6307.000 -0.27496221
  6308.000 -0.34472446
  6309.000 -0.35150891
  6310.000 -0.35760846
  6311.000 -0.28525588
  6312.000 -0.31900912
  6313.000 -0.31851437
  6314.000 -0.28929438
  6315.000 -0.33245762
  6316.000 -0.29045079
  6317.000 -0.31884692
  6318.000 -0.31630255
  6319.000 -0.31759025
  6320.000 -0.26282870
  6321.000 -0.33487474
  6322.000 -0.27914732
  6323.000 -0.26957133
  6324.000 -0.30097634
  6325.000 -0.30827941
  6326.000 -0.28049517
  6327.000 -0.30040567
  6328.000 -0.31807839
  6329.000 -0.32759886
  6330.000 -0.29284659
  6331.000 -0.27741482
  6332.000 -0.30369907
  6333.000 -0.29307682
  6334.000 -0.31101597
  6335.000 -0.31037158
  6336.000 -0.32742725
  6337.000 -0.33083736
  6338.000 -0.29877730
  6339.000 -0.30248959
  6340.000 -0.26883540
  6341.000 -0.27498702
  6342.000 -0.31057482
  6343.000 -0.28045679
  6344.000 -0.31935384
  6345.000 -0.30252120
  6346.000 -0.31786365
  6347.000 -0.27267679
  6348.000 -0.31550150
  6349.000 -0.32796987
  6350.000 -0.33072175
  6351.000 -0.29390545
  6352.000 -0.34377528
  6353.000 -0.28331634
  6354.000 -0.31590268
  6355.000 -0.32750194
  6356.000 -0.34358413
  6357.000 -0.34713185
  6358.000 -0.29910298
  6359.000 -0.34169659
  6360.000 -0.33922899
  6361.000 -0.33721806
  6362.000 -0.34820576
  6363.000 -0.28444222
  6364.000 -0.34450406
  6365.000 -0.29329279
  6366.000 -0.24326021
  6367.000 -0.28424385
  6368.000 -0.32512189
  6369.000 -0.28552963
  6370.000 -0.28478643
  6371.000 -0.33428972
  6372.000 -0.29035128
  6373.000 -0.35198890
  6374.000 -0.28136113
  6375.000 -0.28233672
  6376.000 -0.29907767
  6377.000 -0.33536110
  6378.000 -0.29751765
  6379.000 -0.28668276
  6380.000 -0.30158054
  6381.000 -0.30935910
  6382.000 -0.26546463
  6383.000 -0.35523162
  6384.000 -0.35124769
  6385.000 -0.31636170
  6386.000 -0.34846837
  6387.000 -0.28275927
  6388.000 -0.25787039
  6389.000 -0.30371986
  6390.000 -0.27655270
  6391.000 -0.30512470
  6392.000 -0.28478589
  6393.000 -0.31596146
  6394.000 -0.30817397
  6395.000 -0.31318125
  6396.000 -0.32212688
  6397.000 -0.32625933
  6398.000 -0.32668997
  6399.000 -0.31441666
  6400.000 -0.32063748
  6401.000 -0.27914466
  6402.000 -0.28864952
  6403.000 -0.34063291
  6404.000 -0.32085753
  6405.000 -0.31430004
  6406.000 -0.33765836
  6407.000 -0.32320660
  6408.000 -0.29522901
  6409.000 -0.33369233
  6410.000 -0.28780252
  6411.000 -0.30376548
  6412.000 -0.29195832
  6413.000 -0.31346091
  6414.000 -0.28178337
  6415.000 -0.32289003
  6416.000 -0.30361839
  6417.000 -0.29237655
  6418.000 -0.28062292
  6419.000 -0.30079645
  6420.000 -0.28426119
  6421.000 -0.34118744
  6422.000 -0.29176016
  6423.000 -0.25904410
  6424.000 -0.30464322
  6425.000 -0.33869545
  6426.000 -0.27950699
  6427.000 -0.32997866
  6428.000 -0.30306189
  6429.000 -0.33595116
  6430.000 -0.31806821
  6431.000 -0.31839900
  6432.000 -0.30230659
  6433.000 -0.32491196
  6434.000 -0.27852764
  6435.000 -0.32367274
  6436.000 -0.31992288
  6437.000 -0.27780960
  6438.000 -0.33432878
  6439.000 -0.32733712
  6440.000 -0.32782673
  6441.000 -0.34038991
  6442.000 -0.30714760
  6443.000 -0.35678205
  6444.000 -0.30686025
  6445.000 -0.27446962
  6446.000 -0.28761454
  6447.000 -0.33078788
  6448.000 -0.32126183
  6449.000 -0.31929681
  6450.000 -0.27536244
  6451.000 -0.29225430
  6452.000 -0.26949408
  6453.000 -0.28144833
  6454.000 -0.31363809
  6455.000 -0.29447091
  6456.000 -0.25704103
  6457.000 -0.33590663
  6458.000 -0.33163225
  6459.000 -0.31526580
  6460.000 -0.29007732
  6461.000 -0.34013438
  6462.000 -0.28087015
  6463.000 -0.30841821
  6464.000 -0.31222961
  6465.000 -0.28245526
  6466.000 -0.30060186
  6467.000 -0.26425307
  6468.000 -0.31582035
  6469.000 -0.31208503
  6470.000 -0.29878858
  6471.000 -0.30973427
  6472.000 -0.32136093
  6473.000 -0.32062506
  6474.000 -0.31751590
  6475.000 -0.27924588
  6476.000 -0.33002532
  6477.000 -0.30964545
  6478.000 -0.29046198
  6479.000 -0.36201997
  6480.000 -0.32665298
  6481.000 -0.35556042
  6482.000 -0.28461105
  6483.000 -0.28275572
  6484.000 -0.30112690
  6485.000 -0.33032095
  6486.000 -0.33291791
  6487.000 -0.23727115
  6488.000 -0.30608476
  6489.000 -0.28959405
  6490.000 -0.31155889
  6491.000 -0.29491756
  6492.000 -0.29968275
  6493.000 -0.32438499
  6494.000 -0.28653598
  6495.000 -0.31565892
  6496.000 -0.29507369
  6497.000 -0.27951083
  6498.000 -0.27327745
  6499.000 -0.25151335
  6500.000 -0.27157636
  6501.000 -0.30967597
  6502.000 -0.29668609
  6503.000 -0.31054161
  6504.000 -0.31175628
  6505.000 -0.27762374
  6506.000 -0.27085983
  6507.000 -0.33737676
  6508.000 -0.30569088
  6509.000 -0.32931525
  6510.000 -0.31387065
  6511.000 -0.29075602
  6512.000 -0.29149618
  6513.000 -0.32628008
  6514.000 -0.33197389
  6515.000 -0.33160201
  6516.000 -0.33532743
  6517.000 -0.29836679
  6518.000 -0.28313840
  6519.000 -0.34794535
  6520.000 -0.30282896
  6521.000 -0.30430929
  6522.000 -0.25065585
  6523.000 -0.31937975
  6524.000 -0.30162740
  6525.000 -0.30686959
  6526.000 -0.26431397
  6527.000 -0.36661800
  6528.000 -0.33290004
  6529.000 -0.31128589
  6530.000 -0.30932055
  6531.000 -0.28569339
  6532.000 -0.31139415
  6533.000 -0.34490841
  6534.000 -0.32257183
  6535.000 -0.33449199
  6536.000 -0.27342551
  6537.000 -0.31066717
  6538.000 -0.32213298
  6539.000 -0.29954316
  6540.000 -0.30937800
  6541.000 -0.33635303
  6542.000 -0.29056562
  6543.000 -0.33534956
  6544.000 -0.31979802
  6545.000 -0.30730251
  6546.000 -0.29150127
  6547.000 -0.30585046
  6548.000 -0.26379682
  6549.000 -0.28852650
  6550.000 -0.29020026
  6551.000 -0.29733326
  6552.000 -0.34302235
  6553.000 -0.32602554
  6554.000 -0.33983684
  6555.000 -0.30973808
  6556.000 -0.29630950
  6557.000 -0.28402992
  6558.000 -0.30667794
  6559.000 -0.35394514
  6560.000 -0.28246021
  6561.000 -0.29710077
  6562.000 -0.28443356
  6563.000 -0.28051825
  6564.000 -0.31806144
  6565.000 -0.29787259
  6566.000 -0.33578991
  6567.000 -0.29731512
  6568.000 -0.26682538
  6569.000 -0.33798528
  6570.000 -0.32387203
  6571.000 -0.29759214
  6572.000 -0.27803964
  6573.000 -0.29016599
  6574.000 -0.28230844
  6575.000 -0.32279654
  6576.000 -0.31227859
  6577.000 -0.27824301
  6578.000 -0.30569301
  6579.000 -0.33696231
  6580.000 -0.30931552
  6581.000 -0.32971089
  6582.000 -0.28391719
  6583.000 -0.29269788
  6584.000 -0.28601547
  6585.000 -0.31502757
  6586.000 -0.28453742
  6587.000 -0.30598594
  6588.000 -0.36791493
  6589.000 -0.37395729
  6590.000 -0.30141733
  6591.000 -0.34524358
  6592.000 -0.37492082
  6593.000 -0.33860957
  6594.000 -0.33495127
  6595.000 -0.32676085
  6596.000 -0.27499308
  6597.000 -0.24612078
  6598.000 -0.31379559
  6599.000 -0.28861501
  6600.000 -0.32259232
  6601.000 -0.34643218
  6602.000 -0.33904578
  6603.000 -0.31667655
  6604.000 -0.32812557
  6605.000 -0.29377528
  6606.000 -0.27166241
  6607.000 -0.32607438
  6608.000 -0.34860001
  6609.000 -0.32051133
  6610.000 -0.30981755
  6611.000 -0.34257184
  6612.000 -0.29449602
  6613.000 -0.34809431
  6614.000 -0.31410726
  6615.000 -0.33203329
  6616.000 -0.32073552
  6617.000 -0.31723312
  6618.000 -0.33527507
  6619.000 -0.31455911
  6620.000 -0.29240278
  6621.000 -0.26191421
  6622.000 -0.27120848
  6623.000 -0.30200166
  6624.000 -0.36331040
  6625.000 -0.27896677
  6626.000 -0.30238572
  6627.000 -0.33334753
  6628.000 -0.25952489
  6629.000 -0.33759333
  6630.000 -0.34451016
  6631.000 -0.31499763
  6632.000 -0.31488269
  6633.000 -0.29972097
  6634.000 -0.34765047
  6635.000 -0.32336451
  6636.000 -0.28910893
  6637.000 -0.26682046
  6638.000 -0.29811474
  6639.000 -0.28337052
  6640.000 -0.32247582
  6641.000 -0.33180117
  6642.000 -0.27862976
  6643.000 -0.30813555
  6644.000 -0.28901028
  6645.000 -0.29955277
  6646.000 -0.30328913
  6647.000 -0.34468224
  6648.000 -0.32483768
  6649.000 -0.32942349
  6650.000 -0.29627559
  6651.000 -0.28922319
  6652.000 -0.27166327
  6653.000 -0.35187497
  6654.000 -0.30240090
  6655.000 -0.29938022
  6656.000 -0.30049392
  6657.000 -0.32106800
  6658.000 -0.32699794
  6659.000 -0.32796274
  6660.000 -0.27857636
  6661.000 -0.28049159
  6662.000 -0.31134790
  6663.000 -0.30133207
  6664.000 -0.28611632
  6665.000 -0.29251156
  6666.000 -0.32083656
  6667.000 -0.31770800
  6668.000 -0.27013646
  6669.000 -0.30430175
  6670.000 -0.35030251
  6671.000 -0.27580282
  6672.000 -0.28953158
  6673.000 -0.30711184
  6674.000 -0.32983814
  6675.000 -0.31368749
  6676.000 -0.27273175
  6677.000 -0.27691571
  6678.000 -0.34862904
  6679.000 -0.33950411
  6680.000 -0.33494106
  6681.000 -0.28576409
  6682.000 -0.36717127
  6683.000 -0.36641060
  6684.000 -0.32410994
  6685.000 -0.32068675
  6686.000 -0.27552784
  6687.000 -0.33200686
  6688.000 -0.30507939
  6689.000 -0.31659853
  6690.000 -0.31067321
  6691.000 -0.29935591
  6692.000 -0.29404939
  6693.000 -0.30827893
  6694.000 -0.32129470
  6695.000 -0.31537455
  6696.000 -0.33914477
  6697.000 -0.26917392
  6698.000 -0.33829268
  6699.000 -0.31292628
  6700.000 -0.31868749
  6701.000 -0.29596799
  6702.000 -0.31107973
  6703.000 -0.32977852
  6704.000 -0.33939300
  6705.000 -0.32402316
  6706.000 -0.34589723
  6707.000 -0.29713121
  6708.000 -0.32642412
  6709.000 -0.30566349
  6710.000 -0.25727116
  6711.000 -0.33315290
  6712.000 -0.29677130
  6713.000 -0.31824197
  6714.000 -0.30824281
  6715.000 -0.27693519
  6716.000 -0.30286563
  6717.000 -0.27599352
  6718.000 -0.34476058
  6719.000 -0.31918106
  6720.000 -0.32362755
  6721.000 -0.32699794
  6722.000 -0.30629738
  6723.000 -0.30163530
  6724.000 -0.31344142
  6725.000 -0.30999248
  6726.000 -0.24722276
  6727.000 -0.31635443
  6728.000 -0.30283696
  6729.000 -0.30361441
  6730.000 -0.28987520
  6731.000 -0.28917740
  6732.000 -0.29205821
  6733.000 -0.32369593
  6734.000 -0.31960910
  6735.000 -0.29514718
  6736.000 -0.32199383
  6737.000 -0.32039724
  6738.000 -0.32116273
  6739.000 -0.30702241
  6740.000 -0.32602596
  6741.000 -0.31617052
  6742.000 -0.32052983
  6743.000 -0.27650815
  6744.000 -0.31484858
  6745.000 -0.29371118
  6746.000 -0.33232367
  6747.000 -0.31833717
  6748.000 -0.32939418
  6749.000 -0.32380307
  6750.000 -0.32189416
  6751.000 -0.30046599
  6752.000 -0.29817656
  6753.000 -0.28749942
  6754.000 -0.30465066
  6755.000 -0.33617378
  6756.000 -0.28095334
  6757.000 -0.30068176
  6758.000 -0.32665913
  6759.000 -0.31040803
  6760.000 -0.32828163
  6761.000 -0.30223321
  6762.000 -0.29290590
  6763.000 -0.32132130
  6764.000 -0.36039072
  6765.000 -0.30262685
  6766.000 -0.29605904
  6767.000 -0.32912774
  6768.000 -0.34305907
  6769.000 -0.29575642
  6770.000 -0.30114416
  6771.000 -0.31636211
  6772.000 -0.32345037
  6773.000 -0.26600103
  6774.000 -0.29004207
  6775.000 -0.30325510
  6776.000 -0.31459011
  6777.000 -0.33630225
  6778.000 -0.30914940
  6779.000 -0.32247595
  6780.000 -0.28479171
  6781.000 -0.30316920
  6782.000 -0.26898403
  6783.000 -0.32758917
  6784.000 -0.28724504
  6785.000 -0.31716383
  6786.000 -0.34016362
  6787.000 -0.36478124
  6788.000 -0.27191518
  6789.000 -0.29482004
  6790.000 -0.31719736
  6791.000 -0.30312610
  6792.000 -0.32154577
  6793.000 -0.34186163
  6794.000 -0.27284125
  6795.000 -0.30130069
  6796.000 -0.29402163
  6797.000 -0.36722922
  6798.000 -0.30404060
  6799.000 -0.32971287
  6800.000 -0.29434393
  6801.000 -0.31263155
  6802.000 -0.31816265
  6803.000 -0.31222214
  6804.000 -0.36136720
  6805.000 -0.29952476
  6806.000 -0.27423454
  6807.000 -0.34790421
  6808.000 -0.32309220
  6809.000 -0.29930353
  6810.000 -0.35121166
  6811.000 -0.34772605
  6812.000 -0.32017948
  6813.000 -0.30641320
  6814.000 -0.24423329
  6815.000 -0.32836243
  6816.000 -0.30722519
  6817.000 -0.30286422
  6818.000 -0.30778462
  6819.000 -0.28852883
  6820.000 -0.34431983
  6821.000 -0.30524461
  6822.000 -0.30659537
  6823.000 -0.35368159
  6824.000 -0.30533496
  6825.000 -0.26264343
  6826.000 -0.27428475
  6827.000 -0.33888184
  6828.000 -0.35540833
  6829.000 -0.34078694
  6830.000 -0.36502407
  6831.000 -0.27643560
  6832.000 -0.29483146
  6833.000 -0.36687185
  6834.000 -0.29328687
  6835.000 -0.31371459
  6836.000 -0.31887314
  6837.000 -0.32016453
  6838.000 -0.31823438
  6839.000 -0.33121806
  6840.000 -0.29163009
  6841.000 -0.34627985
  6842.000 -0.27836184
  6843.000 -0.32478534
  6844.000 -0.26555686
  6845.000 -0.33735538
  6846.000 -0.33160299
  6847.000 -0.31503250
  6848.000 -0.31117255
  6849.000 -0.32542671
  6850.000 -0.31698779
  6851.000 -0.27854007
  6852.000 -0.37777522
  6853.000 -0.28021565
  6854.000 -0.32443969
  6855.000 -0.33809628
  6856.000 -0.26643944
  6857.000 -0.31693166
  6858.000 -0.31629352
  6859.000 -0.32640325
  6860.000 -0.27582556
  6861.000 -0.31434265
  6862.000 -0.28681717
  6863.000 -0.28879733
  6864.000 -0.29848715
  6865.000 -0.31027705
  6866.000 -0.29930558
  6867.000 -0.26945726
  6868.000 -0.31285879
  6869.000 -0.30086921
  6870.000 -0.31276039
  6871.000 -0.34571837
  6872.000 -0.31087736
  6873.000 -0.33978579
  6874.000 -0.30827869
  6875.000 -0.31719412
  6876.000 -0.27530866
  6877.000 -0.35767949
  6878.000 -0.35087532
  6879.000 -0.37623541
  6880.000 -0.33512261
  6881.000 -0.29396543
  6882.000 -0.32377946
  6883.000 -0.30132154
  6884.000 -0.27371968
  6885.000 -0.31741704
  6886.000 -0.31759314
  6887.000 -0.28972529
  6888.000 -0.24734378
  6889.000 -0.28828366
  6890.000 -0.26950616
  6891.000 -0.31208559
  6892.000 -0.29863730
  6893.000 -0.31141068
  6894.000 -0.30974969
  6895.000 -0.29764953
  6896.000 -0.27988356
  6897.000 -0.32788280
  6898.000 -0.31381027
  6899.000 -0.30551531
  6900.000 -0.24184263
  6901.000 -0.27809453
  6902.000 -0.31603694
  6903.000 -0.26343335
  6904.000 -0.28193968
  6905.000 -0.23403606
  6906.000 -0.34731415
  6907.000 -0.26524422
  6908.000 -0.27010956
  6909.000 -0.31579415
  6910.000 -0.26806616
  6911.000 -0.29468260
  6912.000 -0.36042639
  6913.000 -0.31605053
  6914.000 -0.30667003
  6915.000 -0.30645135
  6916.000 -0.36556922
  6917.000 -0.33084469
  6918.000 -0.30895255
  6919.000 -0.32426400
  6920.000 -0.32204943
  6921.000 -0.31503155
  6922.000 -0.33405681
  6923.000 -0.30286967
  6924.000 -0.30425926
  6925.000 -0.27052003
  6926.000 -0.34690304
  6927.000 -0.28611887
  6928.000 -0.29134598
  6929.000 -0.29742190
  6930.000 -0.32124696
  6931.000 -0.31570779
  6932.000 -0.32344735
  6933.000 -0.33346158
  6934.000 -0.31267394
  6935.000 -0.27823779
  6936.000 -0.27385499
  6937.000 -0.31822217
  6938.000 -0.30719556
  6939.000 -0.33215085
  6940.000 -0.29860039
  6941.000 -0.27295724
  6942.000 -0.31842373
  6943.000 -0.32535245
  6944.000 -0.33256538
  6945.000 -0.33236164
  6946.000 -0.29409450
  6947.000 -0.31969873
  6948.000 -0.31533673
  6949.000 -0.28726206
  6950.000 -0.27983462
  6951.000 -0.32147644
  6952.000 -0.25709028
  6953.000 -0.25986059
  6954.000 -0.25785884
  6955.000 -0.33414368
  6956.000 -0.33630777
  6957.000 -0.34313625
  6958.000 -0.29777143
  6959.000 -0.37773927
  6960.000 -0.27106363
  6961.000 -0.33299008
  6962.000 -0.33430472
  6963.000 -0.32594843
  6964.000 -0.32266651
  6965.000 -0.30225776
  6966.000 -0.26844841
  6967.000 -0.30017158
  6968.000 -0.24011297
  6969.000 -0.32715478
  6970.000 -0.29218296
  6971.000 -0.33311974
  6972.000 -0.30285065
  6973.000 -0.31692204
  6974.000 -0.32797511
  6975.000 -0.30917679
  6976.000 -0.34830439
  6977.000 -0.30731543
  6978.000 -0.26987209
  6979.000 -0.31916983
  6980.000 -0.31468686
  6981.000 -0.30353460
  6982.000 -0.31688489
  6983.000 -0.27005134
  6984.000 -0.30407817
  6985.000 -0.27563342
  6986.000 -0.28925296
  6987.000 -0.27861236
  6988.000 -0.33922323
  6989.000 -0.38123302
  6990.000 -0.28562737
  6991.000 -0.30850070
  6992.000 -0.29285737
  6993.000 -0.26239651
  6994.000 -0.29268403
  6995.000 -0.29024465
  6996.000 -0.34354463
  6997.000 -0.32485146
  6998.000 -0.32288484
  6999.000 -0.33243251
  7000.000 -0.31031623
  7001.000 -0.27605637
  7002.000 -0.34116457
  7003.000 -0.29744026
  7004.000 -0.32177258
  7005.000 -0.35287462
  7006.000 -0.32244208
  7007.000 -0.30424964
  7008.000 -0.27356237
  7009.000 -0.31627835
  7010.000 -0.31014771
  7011.000 -0.30893156
  7012.000 -0.39869026
  7013.000 -0.31239359
  7014.000 -0.31478306
  7015.000 -0.29953275
  7016.000 -0.31092534
  7017.000 -0.29079090
  7018.000 -0.29251124
  7019.000 -0.32569068
  7020.000 -0.32294573
  7021.000 -0.33860239
  7022.000 -0.38423705
  7023.000 -0.24735244
  7024.000 -0.35775045
  7025.000 -0.33903670
  7026.000 -0.29878502
  7027.000 -0.34366273
  7028.000 -0.29539690
  7029.000 -0.28080120
  7030.000 -0.30832870
  7031.000 -0.28565971
  7032.000 -0.26852551
  7033.000 -0.34011770
  7034.000 -0.28453713
  7035.000 -0.32582542
  7036.000 -0.31753144
  7037.000 -0.27490186
  7038.000 -0.30445499
  7039.000 -0.31380326
  7040.000 -0.32485298
  7041.000 -0.30198661
  7042.000 -0.31559471
  7043.000 -0.30887928
  7044.000 -0.28727484
  7045.000 -0.24249571
  7046.000 -0.30035452
  7047.000 -0.33402999
  7048.000 -0.26443106
  7049.000 -0.32754366
  7050.000 -0.29796684
  7051.000 -0.31758147
  7052.000 -0.27692781
  7053.000 -0.31773399
  7054.000 -0.31245708
  7055.000 -0.28180504
  7056.000 -0.26452224
  7057.000 -0.33719631
  7058.000 -0.30043498
  7059.000 -0.27154707
  7060.000 -0.30327136
  7061.000 -0.34137948
  7062.000 -0.27845159
  7063.000 -0.31009062
  7064.000 -0.33603286
  7065.000 -0.27786667
  7066.000 -0.27604303
  7067.000 -0.31318542
  7068.000 -0.33543157
  7069.000 -0.30682281
  7070.000 -0.30985379
  7071.000 -0.29062149
  7072.000 -0.31646435
  7073.000 -0.28357483
  7074.000 -0.30669731
  7075.000 -0.28288628
  7076.000 -0.26468085
  7077.000 -0.30208360
  7078.000 -0.29803044
  7079.000 -0.28747256
  7080.000 -0.32151460
  7081.000 -0.28167637
  7082.000 -0.27592649
  7083.000 -0.32929437
  7084.000 -0.36271650
  7085.000 -0.25308844
  7086.000 -0.34174732
  7087.000 -0.30547681
  7088.000 -0.31189084
  7089.000 -0.29151887
  7090.000 -0.32100496
  7091.000 -0.29925500
  7092.000 -0.32379180
  7093.000 -0.29764060
  7094.000 -0.29439055
  7095.000 -0.29620676
  7096.000 -0.27635798
  7097.000 -0.34000608
  7098.000 -0.29013247
  7099.000 -0.35953312
  7100.000 -0.31755671
  7101.000 -0.32621114
  7102.000 -0.29355723
  7103.000 -0.29938159
  7104.000 -0.36827393
  7105.000 -0.30338381
  7106.000 -0.30476605
  7107.000 -0.31231372
  7108.000 -0.31366282
  7109.000 -0.32000210
  7110.000 -0.32532038
  7111.000 -0.33800845
  7112.000 -0.28171844
  7113.000 -0.31920230
  7114.000 -0.31037210
  7115.000 -0.30395005
  7116.000 -0.32796335
  7117.000 -0.30370809
  7118.000 -0.29335316
  7119.000 -0.28274608
  7120.000 -0.26450664
  7121.000 -0.30466206
  7122.000 -0.34976839
  7123.000 -0.33825610
  7124.000 -0.30332186
  7125.000 -0.29548470
  7126.000 -0.31672339
  7127.000 -0.29206898
  7128.000 -0.32135203
  7129.000 -0.33263880
  7130.000 -0.28596012
  7131.000 -0.27462414
  7132.000 -0.29286133
  7133.000 -0.26413913
  7134.000 -0.29465804
  7135.000 -0.32128622
  7136.000 -0.34755556
  7137.000 -0.34739458
  7138.000 -0.31529221
  7139.000 -0.31803832
  7140.000 -0.33249448
  7141.000 -0.25458089
  7142.000 -0.30022462
  7143.000 -0.31333227
  7144.000 -0.31316506
  7145.000 -0.32066593
  7146.000 -0.28099394
  7147.000 -0.32259244
  7148.000 -0.29259465
  7149.000 -0.28614457
  7150.000 -0.28735868
  7151.000 -0.33345224
  7152.000 -0.32953317
  7153.000 -0.31870738
  7154.000 -0.30377865
  7155.000 -0.29348626
  7156.000 -0.32992845
  7157.000 -0.29750697
  7158.000 -0.35883951
  7159.000 -0.28297036
  7160.000 -0.33007373
  7161.000 -0.31605226
  7162.000 -0.28719242
  7163.000 -0.27923168
  7164.000 -0.29173788
  7165.000 -0.32728160
  7166.000 -0.27665273
  7167.000 -0.30304478
  7168.000 -0.35696777
  7169.000 -0.34155704
  7170.000 -0.33301850
  7171.000 -0.30119040
  7172.000 -0.34039603
  7173.000 -0.33689624
  7174.000 -0.29643540
  7175.000 -0.28183276
  7176.000 -0.32111309
  7177.000 -0.30746144
  7178.000 -0.34082422
  7179.000 -0.29616225
  7180.000 -0.28133317
  7181.000 -0.34459880
  7182.000 -0.32702411
  7183.000 -0.27270945
  7184.000 -0.31309334
  7185.000 -0.31440317
  7186.000 -0.29750386
  7187.000 -0.32265745
  7188.000 -0.28468486
  7189.000 -0.30383843
  7190.000 -0.29409246
  7191.000 -0.29414881
  7192.000 -0.34363527
  7193.000 -0.29435321
  7194.000 -0.31057864
  7195.000 -0.30205977
  7196.000 -0.31804560
  7197.000 -0.29869688
  7198.000 -0.31788537
  7199.000 -0.27168162
  7200.000 -0.27348041
  7201.000 -0.32710712
  7202.000 -0.28131847
  7203.000 -0.35192647
  7204.000 -0.33735847
  7205.000 -0.31389640
  7206.000 -0.32361423
  7207.000 -0.33149549
  7208.000 -0.27896544
  7209.000 -0.31838803
  7210.000 -0.30097841
  7211.000 -0.29223726
  7212.000 -0.30609416
  7213.000 -0.26187449
  7214.000 -0.30548639
  7215.000 -0.31694228
  7216.000 -0.29258707
  7217.000 -0.33964942
  7218.000 -0.31529263
  7219.000 -0.30893924
  7220.000 -0.28759814
  7221.000 -0.33089400
  7222.000 -0.31290078
  7223.000 -0.30248362
  7224.000 -0.31185206
  7225.000 -0.28714720
  7226.000 -0.31424563
  7227.000 -0.31159911
  7228.000 -0.32216990
  7229.000 -0.32490437
  7230.000 -0.35060249
  7231.000 -0.29111863
  7232.000 -0.29757547
  7233.000 -0.23849338
  7234.000 -0.34314665
  7235.000 -0.28670070
  7236.000 -0.29797239
  7237.000 -0.35120423
  7239.000 -0.28969055
  7240.000 -0.28462479
  7241.000 -0.27882774
  7242.000 -0.33249133
  7243.000 -0.33893182
  7244.000 -0.30581624
  7245.000 -0.27835537
  7246.000 -0.28491657
  7247.000 -0.31816635
  7248.000 -0.33431379
  7249.000 -0.28527793
  7250.000 -0.27900899
  7251.000 -0.31400933
  7252.000 -0.28427528
  7253.000 -0.29893814
  7254.000 -0.28293261
  7255.000 -0.31205295
  7256.000 -0.29659022
  7257.000 -0.36628739
  7258.000 -0.29884532
  7259.000 -0.36807034
  7260.000 -0.33937048
  7261.000 -0.37804362
  7262.000 -0.31641654
  7263.000 -0.30790314
  7264.000 -0.30574301
  7265.000 -0.34545983
  7266.000 -0.35035029
  7267.000 -0.33881370
  7268.000 -0.30170322
  7269.000 -0.34726778
  7270.000 -0.34291735
  7271.000 -0.30149291
  7272.000 -0.29594000
  7273.000 -0.28770426
  7274.000 -0.31171640
  7275.000 -0.33306121
  7276.000 -0.31864744
  7277.000 -0.31926281
  7278.000 -0.29957059
  7279.000 -0.34868247
  7280.000 -0.32019140
  7281.000 -0.33193193
  7282.000 -0.32471028
  7283.000 -0.29566862
  7284.000 -0.31990896
  7285.000 -0.27507311
  7286.000 -0.32705318
  7287.000 -0.34103796
  7288.000 -0.35804032
  7289.000 -0.35110881
  7290.000 -0.27989554
  7291.000 -0.29576450
  7292.000 -0.33027721
  7293.000 -0.32099133
  7294.000 -0.26564049
  7295.000 -0.28690850
  7296.000 -0.36276957
  7297.000 -0.30669414
  7298.000 -0.30583784
  7299.000 -0.26696493
  7300.000 -0.29095829
  7301.000 -0.29938085
  7302.000 -0.30871251
  7303.000 -0.28017535
  7304.000 -0.33152851
  7305.000 -0.30121276
  7306.000 -0.30937716
  7307.000 -0.32508501
  7308.000 -0.35971040
  7309.000 -0.29199281
  7310.000 -0.26446270
  7311.000 -0.33243537
  7312.000 -0.34379544
  7313.000 -0.30600487
  7314.000 -0.32505423
  7315.000 -0.30993662
  7316.000 -0.37596249
  7317.000 -0.34456214
  7318.000 -0.32652584
  7319.000 -0.33393242
  7320.000 -0.29702143
  7321.000 -0.34443242
  7322.000 -0.31558815
  7323.000 -0.32420556
  7324.000 -0.31626834
  7325.000 -0.30966022
  7326.000 -0.34780472
  7327.000 -0.32765349
  7328.000 -0.29187424
  7329.000 -0.30925333
  7330.000 -0.32350029
  7331.000 -0.28275089
  7332.000 -0.33179001
  7333.000 -0.31075608
  7334.000 -0.31875487
  7335.000 -0.35043285
  7336.000 -0.30918772
  7337.000 -0.31782568
  7338.000 -0.30165506
  7339.000 -0.27522451
  7340.000 -0.32271991
  7341.000 -0.34703003
  7342.000 -0.35449336
  7343.000 -0.31517248
  7344.000 -0.30674550
  7345.000 -0.34812778
  7346.000 -0.28089965
  7347.000 -0.33746921
  7348.000 -0.26433881
  7349.000 -0.28500969
  7350.000 -0.32592337
  7351.000 -0.30921490
  7352.000 -0.29642417
  7353.000 -0.31802111
  7354.000 -0.26706009
  7355.000 -0.29453911
  7356.000 -0.28236385
  7357.000 -0.31132970
  7358.000 -0.29028946
  7359.000 -0.27433288
  7360.000 -0.29142894
  7361.000 -0.35175929
  7362.000 -0.34075451
  7363.000 -0.31786414
  7364.000 -0.30471005
  7365.000 -0.25596199
  7366.000 -0.29927356
  7367.000 -0.32925940
  7368.000 -0.26436522
  7369.000 -0.29992934
  7370.000 -0.33427616
  7371.000 -0.33263687
  7372.000 -0.31054640
  7373.000 -0.28983199
  7374.000 -0.27596859
  7375.000 -0.28339609
  7376.000 -0.33801604
  7377.000 -0.28525340
  7378.000 -0.28931622
  7379.000 -0.29618707
  7380.000 -0.31710416
  7381.000 -0.30047998
  7382.000 -0.32510330
  7383.000 -0.32544341
  7384.000 -0.27176291
  7385.000 -0.30612972
  7386.000 -0.35781409
  7387.000 -0.35529424
  7388.000 -0.31331635
  7389.000 -0.26835996
  7390.000 -0.32025078
  7391.000 -0.26947463
  7392.000 -0.32873253
  7393.000 -0.32514018
  7394.000 -0.35796165
  7395.000 -0.34941348
  7396.000 -0.30665855
  7397.000 -0.32828269
  7398.000 -0.35794588
  7399.000 -0.28955930
  7400.000 -0.30700418
  7401.000 -0.32075509
  7402.000 -0.29787769
  7403.000 -0.34041620
  7404.000 -0.30312122
  7405.000 -0.28863342
  7406.000 -0.30236981
  7407.000 -0.34013305
  7408.000 -0.29644659
  7409.000 -0.34153207
  7410.000 -0.31553441
  7411.000 -0.28026973
  7412.000 -0.36228037
  7414.000 -0.30416990
  7415.000 -0.31049385
  7416.000 -0.31624379
  7417.000 -0.32539446
  7418.000 -0.24886971
  7419.000 -0.34137251
  7420.000 -0.28777845
  7421.000 -0.32153107
  7422.000 -0.27188816
  7423.000 -0.34078492
  7424.000 -0.30711616
  7425.000 -0.31857854
  7426.000 -0.32382820
  7427.000 -0.30828223
  7428.000 -0.30915512
  7429.000 -0.30342910
  7430.000 -0.32585996
  7431.000 -0.30348081
  7432.000 -0.33683563
  7433.000 -0.32814948
  7434.000 -0.28998534
  7435.000 -0.32754262
  7436.000 -0.30171371
  7437.000 -0.31506880
  7438.000 -0.34126837
  7439.000 -0.34895828
  7440.000 -0.28298992
  7441.000 -0.31780132
  7442.000 -0.27558465
  7443.000 -0.30736044
  7444.000 -0.33762388
  7445.000 -0.33105267
  7446.000 -0.31730373
  7447.000 -0.32088917
  7448.000 -0.34729521
  7449.000 -0.27822911
  7450.000 -0.33162524
  7451.000 -0.33592400
  7452.000 -0.36114921
  7453.000 -0.29754383
  7454.000 -0.30860997
  7455.000 -0.28138705
  7456.000 -0.32406970
  7457.000 -0.27447986
  7458.000 -0.32952137
  7459.000 -0.35541389
  7460.000 -0.30246161
  7461.000 -0.31713547
  7462.000 -0.32161658
  7463.000 -0.29126837
  7464.000 -0.31915342
  7465.000 -0.31096283
  7466.000 -0.32702365
  7467.000 -0.29525383
  7468.000 -0.30915736
  7469.000 -0.30393806
  7470.000 -0.29206162
  7471.000 -0.30422628
  7472.000 -0.28273249
  7473.000 -0.33201361
  7474.000 -0.30963737
  7475.000 -0.32010519
  7476.000 -0.35319908
  7477.000 -0.30323982
  7478.000 -0.33276216
  7479.000 -0.29614564
  7480.000 -0.32119312
  7481.000 -0.32552820
  7482.000 -0.28316884
  7483.000 -0.34473512
  7484.000 -0.31778611
  7485.000 -0.32338946
  7486.000 -0.32211369
  7487.000 -0.33797645
  7488.000 -0.33084861
  7489.000 -0.33181731
  7490.000 -0.32592970
  7491.000 -0.31905447
  7492.000 -0.33949738
  7493.000 -0.31604983
  7494.000 -0.30786129
  7495.000 -0.32239444
  7496.000 -0.32826489
  7497.000 -0.25929512
  7498.000 -0.30628667
  7499.000 -0.33072635
  7500.000 -0.29101014
  7501.000 -0.28314150
  7502.000 -0.31147080
  7503.000 -0.32900090
  7504.000 -0.34726733
  7505.000 -0.30417221
  7506.000 -0.36400008
  7507.000 -0.29202512
  7508.000 -0.26876359
  7509.000 -0.33969396
  7510.000 -0.30779917
  7511.000 -0.31750766
  7512.000 -0.30632467
  7513.000 -0.27262634
  7514.000 -0.34047926
  7515.000 -0.28738891
  7516.000 -0.33033009
  7517.000 -0.34037985
  7518.000 -0.30811874
  7519.000 -0.31240685
  7520.000 -0.33213893
  7521.000 -0.29266991
  7522.000 -0.31353732
  7523.000 -0.34839216
  7524.000 -0.33042059
  7525.000 -0.31142147
  7526.000 -0.32696153
  7527.000 -0.31887366
  7528.000 -0.32123419
  7529.000 -0.31672281
  7530.000 -0.35518312
  7531.000 -0.34725306
  7532.000 -0.28753611
  7533.000 -0.32670952
  7534.000 -0.32012992
  7535.000 -0.33663487
  7536.000 -0.30080003
  7537.000 -0.29983887
  7538.000 -0.30120458
  7539.000 -0.32007519
  7540.000 -0.35811460
  7541.000 -0.30425809
  7542.000 -0.29572314
  7543.000 -0.31664172
  7544.000 -0.32495786
  7545.000 -0.35747488
  7546.000 -0.30040922
  7547.000 -0.31667714
  7548.000 -0.31529718
  7549.000 -0.28004974
  7550.000 -0.30068100
  7551.000 -0.33212938
  7552.000 -0.29848717
  7553.000 -0.28651535
  7554.000 -0.31028164
  7555.000 -0.30806112
  7556.000 -0.28108279
  7557.000 -0.26481418
  7558.000 -0.27596259
  7559.000 -0.33616803
  7560.000 -0.31294408
  7561.000 -0.34387773
  7562.000 -0.28561832
  7563.000 -0.34003215
  7564.000 -0.29729203
  7565.000 -0.29623720
  7566.000 -0.33092861
  7567.000 -0.30591484
  7568.000 -0.35497332
  7569.000 -0.31402122
  7570.000 -0.30262323
  7571.000 -0.33440956
  7572.000 -0.29466317
  7573.000 -0.33497898
  7574.000 -0.31723566
  7575.000 -0.33744740
  7576.000 -0.32257580
  7577.000 -0.34148155
  7578.000 -0.29352713
  7579.000 -0.35216537
  7580.000 -0.29346118
  7581.000 -0.30260782
  7582.000 -0.27869187
  7583.000 -0.32130185
  7584.000 -0.31047828
  7585.000 -0.36470791
  7586.000 -0.29992044
  7587.000 -0.24914315
  7588.000 -0.31282636
  7589.000 -0.32025731
  7590.000 -0.33253416
  7591.000 -0.33675801
  7592.000 -0.31967502
  7593.000 -0.34972270
  7594.000 -0.29990197
  7595.000 -0.33000801
  7596.000 -0.32892758
  7597.000 -0.29107666
  7598.000 -0.30095745
  7599.000 -0.30237102
  7600.000 -0.29863219
  7601.000 -0.30444367
  7602.000 -0.32790412
  7603.000 -0.31665388
  7604.000 -0.33705480
  7605.000 -0.26374508
  7606.000 -0.30524694
  7607.000 -0.27332155
  7608.000 -0.35550206
  7609.000 -0.26758377
  7610.000 -0.29891035
  7611.000 -0.30784615
  7612.000 -0.31795970
  7613.000 -0.28687457
  7614.000 -0.27015898
  7615.000 -0.33801998
  7616.000 -0.30920508
  7617.000 -0.33825934
  7618.000 -0.31493038
  7619.000 -0.28801580
  7620.000 -0.36203418
  7621.000 -0.31844149
  7622.000 -0.29904998
  7623.000 -0.30517461
  7624.000 -0.34313450
  7625.000 -0.31834836
  7626.000 -0.35675789
  7627.000 -0.29932556
  7628.000 -0.29500301
  7629.000 -0.28917801
  7630.000 -0.26959441
  7631.000 -0.33443803
  7632.000 -0.35087393
  7633.000 -0.31390602
  7634.000 -0.28865685
  7635.000 -0.31447884
  7636.000 -0.30929573
  7637.000 -0.27969665
  7638.000 -0.33931614
  7639.000 -0.33608755
  7640.000 -0.32508967
  7641.000 -0.34531583
  7642.000 -0.27753481
  7643.000 -0.29218012
  7644.000 -0.32864018
  7645.000 -0.30484514
  7646.000 -0.30988471
  7647.000 -0.34222363
  7648.000 -0.32416908
  7649.000 -0.34736400
  7650.000 -0.31415797
  7651.000 -0.34306850
  7652.000 -0.27889297
  7653.000 -0.30841093
  7654.000 -0.29885213
  7655.000 -0.29286259
  7656.000 -0.32889731
  7657.000 -0.28240003
  7658.000 -0.32154816
  7659.000 -0.33168354
  7660.000 -0.32059606
  7661.000 -0.33708887
  7662.000 -0.31878653
  7663.000 -0.32993127
  7664.000 -0.28274528
  7665.000 -0.32395182
  7666.000 -0.30528971
  7667.000 -0.32286909
  7668.000 -0.28383608
  7669.000 -0.29636178
  7670.000 -0.35453920
  7671.000 -0.34009259
  7672.000 -0.30585863
  7673.000 -0.36068197
  7674.000 -0.32636706
  7675.000 -0.29590869
  7676.000 -0.32515489
  7677.000 -0.36872208
  7678.000 -0.32133809
  7679.000 -0.29200424
  7680.000 -0.34113958
  7681.000 -0.34045060
  7682.000 -0.29475289
  7683.000 -0.35049072
  7684.000 -0.34054843
  7685.000 -0.33145807
  7686.000 -0.28293088
  7687.000 -0.30107103
  7688.000 -0.27315370
  7689.000 -0.30299208
  7690.000 -0.36003691
  7691.000 -0.29593561
  7692.000 -0.27695112
  7693.000 -0.33377536
  7694.000 -0.32010175
  7695.000 -0.40496616
  7696.000 -0.37379574
  7697.000 -0.34071348
  7698.000 -0.29855871
  7699.000 -0.31874426
  7700.000 -0.28077144
  7701.000 -0.31067421
  7702.000 -0.31405286
  7703.000 -0.31177441
  7704.000 -0.32630814
  7705.000 -0.28355215
  7706.000 -0.30921532
  7707.000 -0.31497621
  7708.000 -0.30392978
  7709.000 -0.34560986
  7710.000 -0.27766190
  7711.000 -0.31005942
  7712.000 -0.30881677
  7713.000 -0.26682337
  7714.000 -0.28811850
  7715.000 -0.31698959
  7716.000 -0.32827468
  7717.000 -0.34153085
  7718.000 -0.32624735
  7719.000 -0.33813868
  7720.000 -0.32324684
  7721.000 -0.32703050
  7722.000 -0.32690210
  7723.000 -0.29396957
  7724.000 -0.34388087
  7725.000 -0.34886122
  7726.000 -0.34192459
  7727.000 -0.30321933
  7728.000 -0.30639599
  7729.000 -0.28387117
  7730.000 -0.32460430
  7731.000 -0.34652051
  7732.000 -0.28992912
  7733.000 -0.37680288
  7734.000 -0.29457216
  7735.000 -0.29756770
  7736.000 -0.32627088
  7737.000 -0.30073292
  7738.000 -0.28263080
  7739.000 -0.31331755
  7740.000 -0.32776400
  7741.000 -0.35440431
  7742.000 -0.33539001
  7743.000 -0.30296260
  7744.000 -0.30838542
  7745.000 -0.33995227
  7746.000 -0.31221740
  7747.000 -0.33495400
  7748.000 -0.32665018
  7749.000 -0.34195887
  7750.000 -0.35285334
  7751.000 -0.27490612
  7752.000 -0.30107529
  7753.000 -0.31999468
  7754.000 -0.31179705
  7755.000 -0.32263051
  7756.000 -0.31320192
  7757.000 -0.32899684
  7758.000 -0.34179450
  7759.000 -0.35500163
  7760.000 -0.26599489
  7761.000 -0.31511021
  7762.000 -0.30328633
  7763.000 -0.33144927
  7764.000 -0.32490380
  7765.000 -0.33152869
  7766.000 -0.27910975
  7767.000 -0.34507945
  7768.000 -0.32168335
  7769.000 -0.33452296
  7770.000 -0.30588382
  7771.000 -0.31003954
  7772.000 -0.35104462
  7773.000 -0.32365229
  7774.000 -0.32817387
  7775.000 -0.34581160
  7776.000 -0.32900892
  7777.000 -0.34201996
  7778.000 -0.34541271
  7779.000 -0.30059697
  7780.000 -0.29560745
  7781.000 -0.29240134
  7782.000 -0.33189745
  7783.000 -0.27559153
  7784.000 -0.28456554
  7785.000 -0.32274923
  7786.000 -0.33008730
  7787.000 -0.31667175
  7788.000 -0.31396892
  7789.000 -0.31133582
  7790.000 -0.32824154
  7791.000 -0.30242940
  7792.000 -0.29733780
  7793.000 -0.31192171
  7794.000 -0.32990421
  7795.000 -0.36971270
  7796.000 -0.29131202
  7797.000 -0.27875083
  7798.000 -0.27545524
  7799.000 -0.33343006
  7800.000 -0.31575355
  7801.000 -0.32508045
  7802.000 -0.34374291
  7803.000 -0.29806944
  7804.000 -0.33689386
  7805.000 -0.29687450
  7806.000 -0.32935330
  7807.000 -0.33178821
  7808.000 -0.29826040
  7809.000 -0.30349303
  7810.000 -0.27078176
  7811.000 -0.30111183
  7812.000 -0.29785576
  7813.000 -0.35758250
  7814.000 -0.30385054
  7815.000 -0.32251593
  7816.000 -0.31680889
  7817.000 -0.31260869
  7818.000 -0.30229832
  7819.000 -0.34636192
  7820.000 -0.31297796
  7821.000 -0.33050636
  7822.000 -0.29480534
  7823.000 -0.28404799
  7824.000 -0.33903609
  7825.000 -0.33052712
  7826.000 -0.34820913
  7827.000 -0.30375529
  7828.000 -0.34709952
  7829.000 -0.28637476
  7830.000 -0.32315545
  7831.000 -0.37346385
  7832.000 -0.32365284
  7833.000 -0.30614621
  7834.000 -0.32764189
  7835.000 -0.31302720
  7836.000 -0.29055805
  7837.000 -0.30708829
  7838.000 -0.31714480
  7839.000 -0.30547157
  7840.000 -0.35112544
  7841.000 -0.32155095
  7842.000 -0.32573665
  7843.000 -0.32965404
  7844.000 -0.28608995
  7845.000 -0.33895275
  7846.000 -0.35324262
  7847.000 -0.33757695
  7848.000 -0.36125747
  7849.000 -0.32825005
  7850.000 -0.28172467
  7851.000 -0.31267862
  7852.000 -0.34931079
  7853.000 -0.32961021
  7854.000 -0.30490653
  7855.000 -0.34766288
  7856.000 -0.34107205
  7857.000 -0.31015264
  7858.000 -0.26658174
  7859.000 -0.29383664
  7860.000 -0.29905204
  7861.000 -0.29252886
  7862.000 -0.29476719
  7863.000 -0.35868712
  7864.000 -0.32368325
  7865.000 -0.25103432
  7866.000 -0.34729239
  7867.000 -0.30850419
  7868.000 -0.33135278
  7869.000 -0.32224868
  7870.000 -0.33770797
  7871.000 -0.33382018
  7872.000 -0.36286232
  7873.000 -0.28875942
  7874.000 -0.33026416
  7875.000 -0.33314639
  7876.000 -0.30412931
  7877.000 -0.33741588
  7878.000 -0.30410562
  7879.000 -0.29000449
  7880.000 -0.32130843
  7881.000 -0.28959970
  7882.000 -0.31100917
  7883.000 -0.33255259
  7884.000 -0.30900301
  7885.000 -0.29269984
  7886.000 -0.31526766
  7887.000 -0.34404112
  7888.000 -0.34392587
  7889.000 -0.28675462
  7890.000 -0.29596901
  7891.000 -0.30148962
  7892.000 -0.28218112
  7893.000 -0.29621926
  7894.000 -0.30697314
  7895.000 -0.30042878
  7896.000 -0.33306895
  7897.000 -0.32565566
  7898.000 -0.33022875
  7899.000 -0.32724057
  7900.000 -0.39398438
  7901.000 -0.29281979
  7902.000 -0.28648543
  7903.000 -0.30289771
  7904.000 -0.30216901
  7905.000 -0.34298599
  7906.000 -0.35509981
  7907.000 -0.32477692
  7908.000 -0.31773773
  7909.000 -0.28445673
  7910.000 -0.30948983
  7911.000 -0.33297199
  7912.000 -0.29593617
  7913.000 -0.30610741
  7914.000 -0.26183505
  7915.000 -0.30370578
  7916.000 -0.29373973
  7917.000 -0.34424435
  7918.000 -0.34066276
  7919.000 -0.33333567
  7920.000 -0.30571737
  7921.000 -0.31035996
  7922.000 -0.33224626
  7923.000 -0.31012659
  7924.000 -0.33212284
  7925.000 -0.34702673
  7926.000 -0.30979495
  7927.000 -0.29601272
  7928.000 -0.33556750
  7929.000 -0.32708909
  7930.000 -0.31407588
  7931.000 -0.31907272
  7932.000 -0.30073867
  7933.000 -0.30226815
  7934.000 -0.30521415
  7935.000 -0.30046440
  7936.000 -0.30112166
  7937.000 -0.33468144
  7938.000 -0.29502795
  7939.000 -0.34096075
  7940.000 -0.25317716
  7941.000 -0.30336454
  7942.000 -0.29194732
  7943.000 -0.31879474
  7944.000 -0.32925323
  7945.000 -0.29631145
  7946.000 -0.28188022
  7947.000 -0.35780897
  7948.000 -0.33520162
  7949.000 -0.27238609
  7950.000 -0.30742108
  7951.000 -0.28965887
  7952.000 -0.29880318
  7953.000 -0.27658083
  7954.000 -0.36580520
  7955.000 -0.33396091
  7956.000 -0.28998730
  7957.000 -0.29262026
  7958.000 -0.32747781
  7959.000 -0.33680532
  7960.000 -0.31218102
  7961.000 -0.28070320
  7962.000 -0.34255355
  7963.000 -0.31010183
  7964.000 -0.32755235
  7965.000 -0.31395667
  7966.000 -0.29870671
  7967.000 -0.28012507
  7968.000 -0.35693392
  7969.000 -0.28561377
  7970.000 -0.31122866
  7971.000 -0.33680437
  7972.000 -0.34108560
  7973.000 -0.30374625
  7974.000 -0.28996398
  7975.000 -0.27711854
  7976.000 -0.33364936
  7977.000 -0.33248055
  7978.000 -0.30177649
  7979.000 -0.34172110
  7980.000 -0.32768145
  7981.000 -0.28510545
  7982.000 -0.33826118
  7983.000 -0.32400674
  7984.000 -0.25192214
  7985.000 -0.31262278
  7986.000 -0.33788955
  7987.000 -0.31012629
  7988.000 -0.36475879
  7989.000 -0.34033661
  7990.000 -0.29585613
  7991.000 -0.32810235
  7992.000 -0.33644608
  7993.000 -0.31229688
  7994.000 -0.32419617
  7995.000 -0.31262005
  7996.000 -0.32476044
  7997.000 -0.35905945
  7998.000 -0.31753628
  7999.000 -0.30875855
  8000.000 -0.32189818
  8001.000 -0.32885876
  8002.000 -0.32698625
  8003.000 -0.27270981
  8004.000 -0.32357951
  8005.000 -0.38035905
  8006.000 -0.29988948
  8007.000 -0.33296973
  8008.000 -0.29454002
  8009.000 -0.35135681
  8010.000 -0.36007959
  8011.000 -0.31322346
  8012.000 -0.27785710
  8013.000 -0.32675538
  8014.000 -0.30674693
  8015.000 -0.28601627
  8016.000 -0.32643066
  8017.000 -0.25137610
  8018.000 -0.30174967
  8019.000 -0.26524957
  8020.000 -0.33798849
  8021.000 -0.25905591
  8022.000 -0.32388973
  8023.000 -0.30197816
  8024.000 -0.30743567
  8025.000 -0.28688784
  8026.000 -0.32188588
  8027.000 -0.34439267
  8028.000 -0.32328346
  8029.000 -0.28531377
  8030.000 -0.31131436
  8031.000 -0.33465173
  8032.000 -0.32813219
  8033.000 -0.30512474
  8034.000 -0.32036456
  8035.000 -0.30786662
  8036.000 -0.31093470
  8037.000 -0.30733387
  8038.000 -0.31850286
  8039.000 -0.30603350
  8040.000 -0.33515094
  8041.000 -0.35104617
  8042.000 -0.32025415
  8043.000 -0.31997410
  8044.000 -0.29919066
  8045.000 -0.34985522
  8046.000 -0.28324649
  8047.000 -0.31005897
  8048.000 -0.31367239
  8049.000 -0.31844608
  8050.000 -0.27775995
  8051.000 -0.29722287
  8052.000 -0.29951104
  8053.000 -0.30419693
  8054.000 -0.32185423
  8055.000 -0.29971714
  8056.000 -0.34333483
  8057.000 -0.26235583
  8058.000 -0.32173580
  8059.000 -0.30399431
  8060.000 -0.33395073
  8061.000 -0.32447076
  8062.000 -0.31372488
  8063.000 -0.33977171
  8064.000 -0.29536983
  8065.000 -0.31276874
  8066.000 -0.27127946
  8067.000 -0.29869232
  8068.000 -0.31265613
  8069.000 -0.33281338
  8070.000 -0.37353728
  8071.000 -0.32597362
  8072.000 -0.32936479
  8073.000 -0.32390391
  8074.000 -0.30918043
  8075.000 -0.27323701
  8076.000 -0.33234889
  8077.000 -0.34006107
  8078.000 -0.29815873
  8079.000 -0.37666516
  8080.000 -0.30567752
  8081.000 -0.32491038
  8082.000 -0.31991751
  8083.000 -0.27379343
  8084.000 -0.33377263
  8085.000 -0.36027716
  8086.000 -0.35408903
  8087.000 -0.32348028
  8088.000 -0.32503294
  8089.000 -0.33642783
  8090.000 -0.31294990
  8091.000 -0.35334771
  8092.000 -0.29600044
  8093.000 -0.28924975
  8094.000 -0.33713581
  8095.000 -0.31775811
  8096.000 -0.28538781
  8097.000 -0.30548798
  8098.000 -0.32498897
  8099.000 -0.31846168
  8100.000 -0.31462636
  8101.000 -0.31933075
  8102.000 -0.30371984
  8103.000 -0.32632876
  8104.000 -0.31721608
  8105.000 -0.28281542
  8106.000 -0.31680299
  8107.000 -0.29414435
  8108.000 -0.29281181
  8109.000 -0.29103871
  8110.000 -0.28324164
  8111.000 -0.30641579
  8112.000 -0.29553096
  8113.000 -0.32656048
  8114.000 -0.30391136
  8115.000 -0.28412011
  8116.000 -0.30433155
  8117.000 -0.31423517
  8118.000 -0.31402148
  8119.000 -0.29291026
  8120.000 -0.32525182
  8121.000 -0.32960253
  8122.000 -0.32360593
  8123.000 -0.28853988
  8124.000 -0.32814938
  8125.000 -0.33237407
  8126.000 -0.28968083
  8127.000 -0.33361548
  8128.000 -0.29874473
  8129.000 -0.26421264
  8130.000 -0.32316572
  8131.000 -0.31289945
  8132.000 -0.29196404
  8133.000 -0.30029136
  8134.000 -0.31948462
  8135.000 -0.26166261
  8136.000 -0.28254128
  8137.000 -0.29391087
  8138.000 -0.34979856
  8139.000 -0.29829354
  8140.000 -0.31743262
  8141.000 -0.30361408
  8142.000 -0.29591339
  8143.000 -0.29247255
  8144.000 -0.30826093
  8145.000 -0.30294774
  8146.000 -0.28672635
  8147.000 -0.28114951
  8148.000 -0.31948881
  8149.000 -0.28608633
  8150.000 -0.32638108
  8151.000 -0.28705742
  8152.000 -0.32437216
  8153.000 -0.26693393
  8154.000 -0.28494573
  8155.000 -0.28403673
  8156.000 -0.31157065
  8157.000 -0.33167579
  8158.000 -0.30045626
  8159.000 -0.30942167
  8160.000 -0.31731085
  8161.000 -0.33870103
  8162.000 -0.30313813
  8163.000 -0.31525558
  8164.000 -0.33570535
  8165.000 -0.34242939
  8166.000 -0.27253303
  8167.000 -0.34976424
  8168.000 -0.34914343
  8169.000 -0.34847719
  8170.000 -0.30997245
  8171.000 -0.31748566
  8172.000 -0.30928269
  8173.000 -0.28131723
  8174.000 -0.27521455
  8175.000 -0.32493860
  8176.000 -0.29568214
  8177.000 -0.34165687
  8178.000 -0.32425018
  8179.000 -0.36065462
  8180.000 -0.29919927
  8181.000 -0.28173077
  8182.000 -0.30638887
  8183.000 -0.30753174
  8184.000 -0.28925569
  8185.000 -0.30587181
  8186.000 -0.34139496
  8187.000 -0.32560939
  8188.000 -0.31488092
  8189.000 -0.32298883
  8190.000 -0.29284189
  8191.000 -0.29333845
  8192.000 -0.32573423
  8193.000 -0.30476896
  8194.000 -0.33625767
  8195.000 -0.32015401
  8196.000 -0.33913240
  8197.000 -0.31160264
  8198.000 -0.28166657
  8199.000 -0.32472477
  8200.000 -0.34015016
  8201.000 -0.28810427
  8202.000 -0.25735420
  8203.000 -0.33498043
  8204.000 -0.34453136
  8205.000 -0.32055453
  8206.000 -0.31584476
  8207.000 -0.27211488
  8208.000 -0.35199996
  8209.000 -0.31649363
  8210.000 -0.36579186
  8211.000 -0.26917025
  8212.000 -0.33600371
  8213.000 -0.27279540
  8214.000 -0.28622905
  8215.000 -0.32054651
  8216.000 -0.30795872
  8217.000 -0.34043741
  8218.000 -0.31102603
  8219.000 -0.24201512
  8220.000 -0.33666294
  8221.000 -0.35733887
  8222.000 -0.34587745
  8223.000 -0.32706160
  8224.000 -0.33157909
  8225.000 -0.36208139
  8226.000 -0.29868196
  8227.000 -0.29980127
  8228.000 -0.33225521
  8229.000 -0.32742997
  8230.000 -0.33991147
  8231.000 -0.31072252
  8232.000 -0.29742461
  8233.000 -0.33500168
  8234.000 -0.31038130
  8235.000 -0.29357295
  8236.000 -0.30187055
  8237.000 -0.34880143
  8238.000 -0.29586895
  8239.000 -0.34512355
  8240.000 -0.28697220
  8241.000 -0.27997168
  8242.000 -0.33715571
  8243.000 -0.32313777
  8244.000 -0.35951307
  8245.000 -0.34691241
  8246.000 -0.35793284
  8247.000 -0.30761497
  8248.000 -0.37203172
  8249.000 -0.28868428
  8250.000 -0.33573634
  8251.000 -0.34540701
  8252.000 -0.33144864
  8253.000 -0.33720334
  8254.000 -0.35112929
  8255.000 -0.33777516
  8256.000 -0.33843184
  8257.000 -0.36788291
  8258.000 -0.26126642
  8259.000 -0.28192809
  8260.000 -0.29532049
  8261.000 -0.32151335
  8262.000 -0.32263628
  8263.000 -0.33680428
  8264.000 -0.29968660
  8265.000 -0.30190488
  8266.000 -0.33224101
  8267.000 -0.26657660
  8268.000 -0.33303708
  8269.000 -0.30720263
  8270.000 -0.30917523
  8271.000 -0.30176448
  8272.000 -0.29821152
  8273.000 -0.32671596
  8274.000 -0.33671313
  8275.000 -0.31921349
  8276.000 -0.29235163
  8277.000 -0.33840935
  8278.000 -0.32190957
  8279.000 -0.29593919
  8280.000 -0.36221959
  8281.000 -0.33421398
  8282.000 -0.37197251
  8283.000 -0.31073363
  8284.000 -0.30231002
  8285.000 -0.29508386
  8286.000 -0.29235721
  8287.000 -0.32072634
  8288.000 -0.32943598
  8289.000 -0.30469736
  8290.000 -0.32253816
  8291.000 -0.31789486
  8292.000 -0.31773991
  8293.000 -0.34505243
  8294.000 -0.28553393
  8295.000 -0.29408168
  8296.000 -0.32437660
  8297.000 -0.31810714
  8298.000 -0.32896768
  8299.000 -0.27401924
  8300.000 -0.30181916
  8301.000 -0.29738742
  8302.000 -0.29924129
  8303.000 -0.31925935
  8304.000 -0.29605263
  8305.000 -0.32753381
  8306.000 -0.32345232
  8307.000 -0.34112768
  8308.000 -0.28148855
  8309.000 -0.33302026
  8310.000 -0.27545416
  8311.000 -0.31687493
  8312.000 -0.31232342
  8313.000 -0.36175206
  8314.000 -0.33113481
  8315.000 -0.30095957
  8316.000 -0.30058783
  8317.000 -0.30712853
  8318.000 -0.33954612
  8319.000 -0.33390655
  8320.000 -0.30130832
  8321.000 -0.32255587
  8322.000 -0.28188947
  8323.000 -0.29575134
  8324.000 -0.31145427
  8325.000 -0.32255109
  8326.000 -0.34732498
  8327.000 -0.27531211
  8328.000 -0.28642476
  8329.000 -0.32195557
  8330.000 -0.30825934
  8331.000 -0.32874472
  8332.000 -0.33377981
  8333.000 -0.32193320
  8334.000 -0.29397337
  8335.000 -0.35704598
  8336.000 -0.35320482
  8337.000 -0.35752197
  8338.000 -0.31877640
  8339.000 -0.29105452
  8340.000 -0.31515183
  8341.000 -0.33771076
  8342.000 -0.33934047
  8343.000 -0.31588251
  8344.000 -0.26054194
  8345.000 -0.33193833
  8346.000 -0.34482535
  8347.000 -0.34454300
  8348.000 -0.32957589
  8349.000 -0.30867392
  8350.000 -0.33964130
  8351.000 -0.33230410
  8352.000 -0.28495635
  8353.000 -0.28380501
  8354.000 -0.34412270
  8355.000 -0.32056306
  8356.000 -0.32891261
  8357.000 -0.30578632
  8358.000 -0.34051999
  8359.000 -0.29792305
  8360.000 -0.32598882
  8361.000 -0.31492021
  8362.000 -0.33149290
  8363.000 -0.28956941
  8364.000 -0.32144387
  8365.000 -0.31624880
  8366.000 -0.28887797
  8367.000 -0.34640957
  8368.000 -0.25914535
  8369.000 -0.36674587
  8370.000 -0.34899206
  8371.000 -0.27302860
  8372.000 -0.31395314
  8373.000 -0.30496317
  8374.000 -0.33870163
  8375.000 -0.30054390
  8376.000 -0.31189717
  8377.000 -0.29386478
  8378.000 -0.26180286
  8379.000 -0.32732704
  8380.000 -0.37195411
  8381.000 -0.31850427
  8382.000 -0.29834563
  8383.000 -0.34732069
  8384.000 -0.31703030
  8385.000 -0.28215973
  8386.000 -0.29485952
  8387.000 -0.35370027
  8388.000 -0.30804214
  8389.000 -0.31258112
  8390.000 -0.27549299
  8391.000 -0.27479958
  8392.000 -0.33917824
  8393.000 -0.30183954
  8394.000 -0.30798356
  8395.000 -0.32654290
  8396.000 -0.24295711
  8397.000 -0.29553927
  8398.000 -0.32511163
  8399.000 -0.35908495
  8400.000 -0.31736727
  8401.000 -0.30401970
  8402.000 -0.25955683
  8403.000 -0.28148842
  8404.000 -0.29863090
  8405.000 -0.29904365
  8406.000 -0.31864557
  8407.000 -0.31703131
  8408.000 -0.33437886
  8409.000 -0.32567478
  8410.000 -0.35396509
  8411.000 -0.32213079
  8412.000 -0.28009721
  8413.000 -0.32241579
  8414.000 -0.29602437
  8415.000 -0.36475374
  8416.000 -0.33450979
  8417.000 -0.27244773
  8418.000 -0.36446476
  8419.000 -0.32126646
  8420.000 -0.28936869
  8421.000 -0.32624733
  8422.000 -0.36716829
  8423.000 -0.34271702
  8424.000 -0.31776613
  8425.000 -0.33017888
  8426.000 -0.29181316
  8427.000 -0.31389785
  8428.000 -0.32407662
  8429.000 -0.34497458
  8430.000 -0.34467158
  8431.000 -0.27694069
  8432.000 -0.32547671
  8433.000 -0.35797809
  8434.000 -0.35861807
  8435.000 -0.35583427
  8436.000 -0.35077109
  8437.000 -0.35688058
  8438.000 -0.32752273
  8439.000 -0.26341656
  8440.000 -0.32132581
  8441.000 -0.29051264
  8442.000 -0.25838938
  8443.000 -0.30101603
  8444.000 -0.32506448
  8445.000 -0.34095679
  8446.000 -0.29171493
  8447.000 -0.33715687
  8448.000 -0.32844911
  8449.000 -0.25944677
  8450.000 -0.36285463
  8451.000 -0.31689757
  8452.000 -0.31896443
  8453.000 -0.30529325
  8454.000 -0.31857878
  8455.000 -0.31795907
  8456.000 -0.33278338
  8457.000 -0.33993317
  8458.000 -0.31139964
  8459.000 -0.27088809
  8460.000 -0.33062777
  8461.000 -0.32204513
  8462.000 -0.28958172
  8463.000 -0.31915782
  8464.000 -0.32386658
  8465.000 -0.33741924
  8466.000 -0.30069648
  8467.000 -0.33094399
  8468.000 -0.34993916
  8469.000 -0.29500023
  8470.000 -0.31777786
  8471.000 -0.32395113
  8472.000 -0.32033794
  8473.000 -0.35551176
  8474.000 -0.28764946
  8475.000 -0.32766235
  8476.000 -0.33263486
  8477.000 -0.35246469
  8478.000 -0.29709431
  8479.000 -0.30366561
  8480.000 -0.28077970
  8481.000 -0.28982119
  8482.000 -0.29143869
  8483.000 -0.33161558
  8484.000 -0.27700832
  8485.000 -0.27138359
  8486.000 -0.29980132
  8487.000 -0.31741825
  8488.000 -0.33527400
  8489.000 -0.32456693
  8490.000 -0.29399176
  8491.000 -0.32481119
  8492.000 -0.32212952
  8493.000 -0.30653299
  8494.000 -0.29175149
  8495.000 -0.32239781
  8496.000 -0.31803073
  8497.000 -0.36856344
  8498.000 -0.34142084
  8499.000 -0.32071596
  8500.000 -0.33916621
  8501.000 -0.30980569
  8502.000 -0.30102047
  8503.000 -0.35330996
  8504.000 -0.34971582
  8505.000 -0.33585570
  8506.000 -0.28818814
  8507.000 -0.37155799
  8508.000 -0.33471501
  8509.000 -0.33284199
  8510.000 -0.31916707
  8511.000 -0.30585465
  8512.000 -0.31020632
  8513.000 -0.34232738
  8514.000 -0.35609557
  8515.000 -0.31182862
  8516.000 -0.31294676
  8517.000 -0.30883367
  8518.000 -0.32315658
  8519.000 -0.34784928
  8520.000 -0.33498371
  8521.000 -0.27914590
  8522.000 -0.32653469
  8523.000 -0.32322400
  8524.000 -0.30171841
  8525.000 -0.30131461
  8526.000 -0.26547639
  8527.000 -0.34088926
  8528.000 -0.30740517
  8529.000 -0.33090291
  8530.000 -0.30770875
  8531.000 -0.33142911
  8532.000 -0.30119080
  8533.000 -0.35091466
  8534.000 -0.32890610
  8535.000 -0.29055807
  8536.000 -0.34892220
  8537.000 -0.29356791
  8538.000 -0.31099096
  8539.000 -0.30937159
  8540.000 -0.30229827
  8541.000 -0.36601763
  8542.000 -0.35210628
  8543.000 -0.32068931
  8544.000 -0.29395400
  8545.000 -0.36780956
  8546.000 -0.29973885
  8547.000 -0.32832581
  8548.000 -0.29092643
  8549.000 -0.29870872
  8550.000 -0.31011210
  8551.000 -0.35485352
  8552.000 -0.31194148
  8553.000 -0.30989184
  8554.000 -0.33205267
  8555.000 -0.31128745
  8556.000 -0.30945574
  8557.000 -0.30952853
  8558.000 -0.29111686
  8559.000 -0.31585041
  8560.000 -0.29772742
  8561.000 -0.32078719
  8562.000 -0.33287568
  8563.000 -0.27473094
  8564.000 -0.34392880
  8565.000 -0.34471251
  8566.000 -0.32944402
  8567.000 -0.31743589
  8568.000 -0.34190459
  8569.000 -0.33416651
  8570.000 -0.28876962
  8571.000 -0.32195478
  8572.000 -0.31569048
  8573.000 -0.33567447
  8574.000 -0.34047761
  8575.000 -0.32439277
  8576.000 -0.30693311
  8577.000 -0.27106355
  8578.000 -0.34324742
  8579.000 -0.36400433
  8580.000 -0.32037431
  8581.000 -0.31950219
  8582.000 -0.31216631
  8583.000 -0.28963218
  8584.000 -0.37011312
  8585.000 -0.33202951
  8586.000 -0.32643783
  8587.000 -0.34059674
  8588.000 -0.31552655
  8589.000 -0.32331696
  8590.000 -0.31374916
  8591.000 -0.26870647
  8592.000 -0.35449317
  8593.000 -0.33381595
  8594.000 -0.30165417
  8595.000 -0.30065511
  8596.000 -0.32874317
  8597.000 -0.31791291
  8598.000 -0.28898182
  8599.000 -0.29447826
  8600.000 -0.30728106
  8601.000 -0.28252717
  8602.000 -0.33373918
  8603.000 -0.30784910
  8604.000 -0.33381834
  8605.000 -0.29735201
  8606.000 -0.31991962
  8607.000 -0.33704678
  8608.000 -0.33826087
  8609.000 -0.31694233
  8610.000 -0.33965732
  8611.000 -0.28509202
  8612.000 -0.29973001
  8613.000 -0.35115112
  8614.000 -0.37776747
  8615.000 -0.33915522
  8616.000 -0.33502724
  8617.000 -0.33824489
  8618.000 -0.31810391
  8619.000 -0.31743990
  8620.000 -0.35788079
  8621.000 -0.30723027
  8622.000 -0.29905533
  8623.000 -0.29772889
  8624.000 -0.34169491
  8625.000 -0.34788972
  8626.000 -0.34045794
  8627.000 -0.29630497
  8628.000 -0.31881949
  8629.000 -0.35740456
  8630.000 -0.35503093
  8631.000 -0.33164526
  8632.000 -0.32149421
  8633.000 -0.31059243
  8634.000 -0.33216963
  8635.000 -0.31110830
  8636.000 -0.29308106
  8637.000 -0.31698770
  8638.000 -0.26911853
  8639.000 -0.32098935
  8640.000 -0.28462521
  8641.000 -0.30812572
  8642.000 -0.31497436
  8643.000 -0.31909592
  8644.000 -0.28421184
  8645.000 -0.33803290
  8646.000 -0.35850461
  8647.000 -0.25947824
  8648.000 -0.30619905
  8649.000 -0.25684884
  8650.000 -0.31344934
  8651.000 -0.32931310
  8652.000 -0.28257329
  8653.000 -0.29439160
  8654.000 -0.32908301
  8655.000 -0.30799121
  8656.000 -0.28259259
  8657.000 -0.36610989
  8658.000 -0.37166432
  8659.000 -0.38471261
  8660.000 -0.28593165
  8661.000 -0.29049856
  8662.000 -0.31500350
  8663.000 -0.31329557
  8664.000 -0.30531815
  8665.000 -0.31910114
  8666.000 -0.32212009
  8667.000 -0.34957830
  8668.000 -0.37899706
  8669.000 -0.29789599
  8670.000 -0.26355908
  8671.000 -0.32278957
  8672.000 -0.38189351
  8673.000 -0.32848121
  8674.000 -0.31180902
  8675.000 -0.30859328
  8676.000 -0.32997199
  8677.000 -0.30755681
  8678.000 -0.31807284
  8679.000 -0.34979935
  8680.000 -0.33701740
  8681.000 -0.31854483
  8682.000 -0.36951108
  8683.000 -0.29192823
  8684.000 -0.30109310
  8685.000 -0.36423086
  8686.000 -0.32656381
  8687.000 -0.28914007
  8688.000 -0.31001980
  8689.000 -0.29952758
  8690.000 -0.33764486
  8691.000 -0.35093514
  8692.000 -0.34765827
  8693.000 -0.31108286
  8694.000 -0.37268284
  8695.000 -0.30723907
  8696.000 -0.30511078
  8697.000 -0.30273927
  8698.000 -0.34259404
  8699.000 -0.35196745
  8700.000 -0.33273024
  8701.000 -0.31938032
  8702.000 -0.32890413
  8703.000 -0.31881124
  8704.000 -0.34100519
  8705.000 -0.32532382
  8706.000 -0.34339552
  8707.000 -0.33144169
  8708.000 -0.30959079
  8709.000 -0.25622228
  8710.000 -0.33716821
  8711.000 -0.32770789
  8712.000 -0.29792104
  8713.000 -0.33452187
  8714.000 -0.31897004
  8715.000 -0.30023536
  8716.000 -0.30394310
  8717.000 -0.30507853
  8718.000 -0.30180594
  8719.000 -0.30430225
  8720.000 -0.35792780
  8721.000 -0.29738113
  8722.000 -0.31570860
  8723.000 -0.36150706
  8724.000 -0.31329551
  8725.000 -0.29950577
  8726.000 -0.33143339
  8727.000 -0.31684835
  8728.000 -0.28546148
  8729.000 -0.34252838
  8730.000 -0.35410106
  8731.000 -0.32140625
  8732.000 -0.32688507
  8733.000 -0.34782087
  8734.000 -0.31658671
  8735.000 -0.30697782
  8736.000 -0.31321965
  8737.000 -0.30184399
  8738.000 -0.33442690
  8739.000 -0.29368707
  8740.000 -0.35965627
  8741.000 -0.33452730
  8742.000 -0.32543413
  8743.000 -0.31280973
  8744.000 -0.31391932
  8745.000 -0.30028719
  8746.000 -0.29383559
  8747.000 -0.32635137
  8748.000 -0.30621057
  8749.000 -0.29548943
  8750.000 -0.33886794
  8751.000 -0.29946041
  8752.000 -0.28625591
  8753.000 -0.31369561
  8754.000 -0.32703185
  8755.000 -0.30706972
  8756.000 -0.35268447
  8757.000 -0.33548532
  8758.000 -0.29733743
  8759.000 -0.32195720
  8760.000 -0.31480114
  8761.000 -0.33628029
  8762.000 -0.33351640
  8763.000 -0.30631416
  8764.000 -0.33754554
  8765.000 -0.32091169
  8766.000 -0.30686757
  8767.000 -0.36657939
  8768.000 -0.33952509
  8769.000 -0.32936330
  8770.000 -0.31185836
  8771.000 -0.28681083
  8772.000 -0.33982211
  8773.000 -0.33707460
  8774.000 -0.32280591
  8775.000 -0.32832337
  8776.000 -0.26627476
  8777.000 -0.34622257
  8778.000 -0.32545866
  8779.000 -0.29417659
  8780.000 -0.36892261
  8781.000 -0.32218970
  8782.000 -0.28723409
  8783.000 -0.28655136
  8784.000 -0.30766668
  8785.000 -0.30811241
  8786.000 -0.30925151
  8787.000 -0.29948829
  8788.000 -0.28919710
  8789.000 -0.35409689
  8790.000 -0.34650535
  8791.000 -0.29550258
  8792.000 -0.31546857
  8793.000 -0.32947797
  8794.000 -0.30810579
  8795.000 -0.25456180
  8796.000 -0.33539717
  8797.000 -0.31203811
  8798.000 -0.31047795
  8799.000 -0.30367777
  8800.000 -0.34347641
  8801.000 -0.30523926
  8802.000 -0.32154876
  8803.000 -0.32229982
  8804.000 -0.29561162
  8805.000 -0.31869908
  8806.000 -0.32141278
  8807.000 -0.32515992
  8808.000 -0.34060448
  8809.000 -0.31115061
  8810.000 -0.34058883
  8811.000 -0.35816479
  8812.000 -0.30585279
  8813.000 -0.35247943
  8814.000 -0.29740996
  8815.000 -0.34034380
  8816.000 -0.31437909
  8817.000 -0.32950377
  8818.000 -0.33643514
  8819.000 -0.32622474
  8820.000 -0.34089828
  8821.000 -0.31393052
  8822.000 -0.32194099
  8823.000 -0.36958952
  8824.000 -0.32992484
  8825.000 -0.33308233
  8826.000 -0.30384417
  8827.000 -0.31577293
  8828.000 -0.32538612
  8829.000 -0.29490473
  8830.000 -0.29634584
  8831.000 -0.31769456
  8832.000 -0.26295266
  8833.000 -0.30225278
  8834.000 -0.29976076
  8835.000 -0.32765691
  8836.000 -0.31838036
  8837.000 -0.27614291
  8838.000 -0.30218014
  8839.000 -0.34117469
  8840.000 -0.29052741
  8841.000 -0.30603777
  8842.000 -0.33081666
  8843.000 -0.30821618
  8844.000 -0.30656826
  8845.000 -0.29481345
  8846.000 -0.27608657
  8847.000 -0.32831715
  8848.000 -0.32855294
  8849.000 -0.35779191
  8850.000 -0.29501216
  8851.000 -0.34711895
  8852.000 -0.27019895
  8853.000 -0.33372686
  8854.000 -0.30229783
  8855.000 -0.28871099
  8856.000 -0.32049134
  8857.000 -0.33277649
  8858.000 -0.33266519
  8859.000 -0.30042153
  8860.000 -0.30543421
  8861.000 -0.29848844
  8862.000 -0.31244602
  8863.000 -0.33664642
  8864.000 -0.32041147
  8865.000 -0.29665650
  8866.000 -0.30099882
  8867.000 -0.32832290
  8868.000 -0.30064671
  8869.000 -0.34714038
  8870.000 -0.28255540
  8871.000 -0.34919380
  8872.000 -0.29863036
  8873.000 -0.25988463
  8874.000 -0.33575582
  8875.000 -0.33087921
  8876.000 -0.32434592
  8877.000 -0.30829369
  8878.000 -0.34899152
  8879.000 -0.29715099
  8880.000 -0.33030236
  8881.000 -0.29751155
  8882.000 -0.26704692
  8883.000 -0.30416934
  8884.000 -0.31654541
  8885.000 -0.32337121
  8886.000 -0.33546595
  8887.000 -0.29315750
  8888.000 -0.32309726
  8889.000 -0.32792633
  8890.000 -0.33382571
  8891.000 -0.37504800
  8892.000 -0.31897793
  8893.000 -0.29887673
  8894.000 -0.32372525
  8895.000 -0.31177101
  8896.000 -0.31850421
  8897.000 -0.26999195
  8898.000 -0.35390391
  8899.000 -0.33197671
  8900.000 -0.29574585
  8901.000 -0.29552203
  8902.000 -0.35787231
  8903.000 -0.33090249
  8904.000 -0.30853308
  8905.000 -0.29689481
  8906.000 -0.32629449
  8907.000 -0.33895009
  8908.000 -0.31472246
  8909.000 -0.35390393
  8910.000 -0.30793384
  8911.000 -0.30162773
  8912.000 -0.28726851
  8913.000 -0.33240771
  8914.000 -0.35893982
  8915.000 -0.33527151
  8916.000 -0.34113966
  8917.000 -0.26884220
  8918.000 -0.32558755
  8919.000 -0.35450014
  8920.000 -0.31788262
  8921.000 -0.32921997
  8922.000 -0.33161891
  8923.000 -0.32066852
  8924.000 -0.33132439
  8925.000 -0.36397960
  8926.000 -0.28794959
  8927.000 -0.28275410
  8928.000 -0.36873673
  8929.000 -0.37379506
  8930.000 -0.29850936
  8931.000 -0.29140001
  8932.000 -0.33249857
  8933.000 -0.36848829
  8934.000 -0.29964517
  8935.000 -0.34078865
  8936.000 -0.30370364
  8937.000 -0.34865628
  8938.000 -0.28738946
  8939.000 -0.29500525
  8940.000 -0.30926626
  8941.000 -0.32663775
  8942.000 -0.31049071
  8943.000 -0.31406900
  8944.000 -0.35160185
  8945.000 -0.29918199
  8946.000 -0.30253085
  8947.000 -0.37573206
  8948.000 -0.34004168
  8949.000 -0.32983633
  8950.000 -0.32709027
  8951.000 -0.34039772
  8952.000 -0.31634279
  8953.000 -0.34841002
  8954.000 -0.33939862
  8955.000 -0.36176635
  8956.000 -0.30680139
  8957.000 -0.33753190
  8958.000 -0.32886815
  8959.000 -0.25209229
  8960.000 -0.30636166
  8961.000 -0.32003403
  8962.000 -0.30362255
  8963.000 -0.35354410
  8964.000 -0.29284846
  8965.000 -0.32371576
  8966.000 -0.32456145
  8967.000 -0.35865062
  8968.000 -0.29829243
  8969.000 -0.24945782
  8970.000 -0.28712238
  8971.000 -0.29524747
  8972.000 -0.29298215
  8973.000 -0.31783653
  8974.000 -0.31185533
  8975.000 -0.30477647
  8976.000 -0.33798460
  8977.000 -0.34519035
  8978.000 -0.30137641
  8979.000 -0.34052477
  8980.000 -0.25851569
  8981.000 -0.31315201
  8982.000 -0.34374864
  8983.000 -0.33137085
  8984.000 -0.32136863
  8985.000 -0.33801170
  8986.000 -0.35473941
  8987.000 -0.28121391
  8988.000 -0.36372693
  8989.000 -0.28749249
  8990.000 -0.25991422
  8991.000 -0.32339876
  8992.000 -0.29910133
  8993.000 -0.27006106
  8994.000 -0.24663832
  8995.000 -0.25629642
  8996.000 -0.33433016
  8997.000 -0.31118104
  8998.000 -0.30904482
  8999.000 -0.31508255
  9000.000 -0.32436794
  9001.000 -0.28625205
  9002.000 -0.31857188
  9003.000 -0.29301907
  9004.000 -0.30637133
  9005.000 -0.31837688
  9006.000 -0.29606552
  9007.000 -0.32681128
  9008.000 -0.36213510
  9009.000 -0.37380583
  9010.000 -0.31077754
  9011.000 -0.31629932
  9012.000 -0.32388080
  9013.000 -0.35165623
  9014.000 -0.33126169
  9015.000 -0.33832577
  9016.000 -0.33102234
  9017.000 -0.33402373
  9018.000 -0.32576571
  9019.000 -0.33624749
  9020.000 -0.30791017
  9021.000 -0.30097219
  9022.000 -0.27883974
  9023.000 -0.31936622
  9024.000 -0.34829432
  9025.000 -0.32395376
  9026.000 -0.28459080
  9027.000 -0.29321357
  9028.000 -0.30402172
  9029.000 -0.30572280
  9030.000 -0.28701693
  9031.000 -0.31579718
  9032.000 -0.30671828
  9033.000 -0.31719566
  9034.000 -0.34163070
  9035.000 -0.32980033
  9036.000 -0.34708248
  9037.000 -0.28401930
  9038.000 -0.34165686
  9039.000 -0.34216391
  9040.000 -0.32734132
  9041.000 -0.26261301
  9042.000 -0.29367118
  9043.000 -0.31539826
  9044.000 -0.32958146
  9045.000 -0.29642209
  9046.000 -0.25149946
  9047.000 -0.30900454
  9048.000 -0.32341326
  9049.000 -0.33284152
  9050.000 -0.33284062
  9051.000 -0.30133345
  9052.000 -0.31471684
  9053.000 -0.27072953
  9054.000 -0.30115194
  9055.000 -0.32438290
  9056.000 -0.31700431
  9057.000 -0.31298218
  9058.000 -0.31822968
  9059.000 -0.30847054
  9060.000 -0.30050500
  9061.000 -0.28362294
  9062.000 -0.32905754
  9063.000 -0.34454492
  9064.000 -0.35625908
  9065.000 -0.32569763
  9066.000 -0.38325653
  9067.000 -0.33782660
  9068.000 -0.32671556
  9069.000 -0.30205662
  9070.000 -0.29046972
  9071.000 -0.33790194
  9072.000 -0.32321771
  9073.000 -0.30699688
  9074.000 -0.33723650
  9075.000 -0.30695085
  9076.000 -0.31824830
  9077.000 -0.34526774
  9078.000 -0.31197151
  9079.000 -0.33611375
  9080.000 -0.28326382
  9081.000 -0.32393507
  9082.000 -0.28251026
  9083.000 -0.28989017
  9084.000 -0.30835899
  9085.000 -0.38122580
  9086.000 -0.33553019
  9087.000 -0.35176634
  9088.000 -0.33803839
  9089.000 -0.33918123
  9090.000 -0.35712401
  9091.000 -0.34612725
  9092.000 -0.34028053
  9093.000 -0.30073831
  9094.000 -0.33232663
  9095.000 -0.31225582
  9096.000 -0.32574560
  9097.000 -0.31446756
  9098.000 -0.33165749
  9099.000 -0.30330958
  9100.000 -0.32259487
  9101.000 -0.33451075
  9102.000 -0.31154165
  9103.000 -0.27048665
  9104.000 -0.31356685
  9105.000 -0.38995587
  9106.000 -0.25103397
  9107.000 -0.30032765
  9108.000 -0.25794555
  9109.000 -0.29614691
  9110.000 -0.34525809
  9111.000 -0.29912410
  9112.000 -0.32256929
  9113.000 -0.34124288
  9114.000 -0.34910425
  9115.000 -0.30166152
  9116.000 -0.32789138
  9117.000 -0.25721403
  9118.000 -0.33239595
  9119.000 -0.30587211
  9120.000 -0.26610829
  9121.000 -0.31505999
  9122.000 -0.34195257
  9123.000 -0.31550539
  9124.000 -0.32898910
  9125.000 -0.29700813
  9126.000 -0.32713921
  9127.000 -0.35937402
  9128.000 -0.31368294
  9129.000 -0.31255533
  9130.000 -0.29319879
  9131.000 -0.31711976
  9132.000 -0.33587702
  9133.000 -0.31389032
  9134.000 -0.30183640
  9135.000 -0.33264054
  9136.000 -0.34430170
  9137.000 -0.31760420
  9138.000 -0.29841924
  9139.000 -0.32151236
  9140.000 -0.32607232
  9141.000 -0.31610311
  9142.000 -0.34100935
  9143.000 -0.32228665
  9144.000 -0.34544344
  9145.000 -0.30805702
  9146.000 -0.32751369
  9147.000 -0.32111362
  9148.000 -0.29205092
  9149.000 -0.31430044
  9150.000 -0.36418059
  9151.000 -0.35525623
  9152.000 -0.31290456
  9153.000 -0.29960369
  9154.000 -0.31569550
  9155.000 -0.29756145
  9156.000 -0.27453318
  9157.000 -0.30959335
  9158.000 -0.30763637
  9159.000 -0.34059640
  9160.000 -0.31844522
  9161.000 -0.33947265
  9162.000 -0.33468807
  9163.000 -0.29026501
  9164.000 -0.30032257
  9165.000 -0.27207951
  9166.000 -0.31151908
  9167.000 -0.31542727
  9168.000 -0.24517140
  9169.000 -0.31429350
  9170.000 -0.29919793
  9171.000 -0.29051649
  9172.000 -0.32350625
  9173.000 -0.29075221
  9174.000 -0.36174182
  9175.000 -0.35040957
  9176.000 -0.32169757
  9177.000 -0.33457702
  9178.000 -0.29059903
  9179.000 -0.29044499
  9180.000 -0.30723787
  9181.000 -0.29817758
  9182.000 -0.35133202
  9183.000 -0.33876994
  9184.000 -0.29323698
  9185.000 -0.35354923
  9186.000 -0.33159676
  9187.000 -0.29205835
  9188.000 -0.31097555
  9189.000 -0.27114263
  9190.000 -0.35060629
  9191.000 -0.28325776
  9192.000 -0.34210701
  9193.000 -0.33633775
  9194.000 -0.30996633
  9195.000 -0.31641525
  9196.000 -0.32524671
  9197.000 -0.32745703
  9198.000 -0.33590704
  9199.000 -0.28356488
  9200.000 -0.33498536
  9201.000 -0.31208677
  9202.000 -0.35325848
  9203.000 -0.30195051
  9204.000 -0.26094253
  9205.000 -0.36472617
  9206.000 -0.30193332
  9207.000 -0.27802212
  9208.000 -0.27968316
  9209.000 -0.33615929
  9210.000 -0.31399291
  9211.000 -0.26294421
  9212.000 -0.30501174
  9213.000 -0.33966636
  9214.000 -0.26412246
  9215.000 -0.29012896
  9216.000 -0.29763975
  9217.000 -0.27114380
  9218.000 -0.28347591
  9219.000 -0.31276994
  9220.000 -0.30989408
  9221.000 -0.27934482
  9222.000 -0.33038303
  9223.000 -0.34921450
  9224.000 -0.29358050
  9225.000 -0.34307175
  9226.000 -0.31750774
  9227.000 -0.29589720
  9228.000 -0.30782078
  9229.000 -0.35790249
  9230.000 -0.30104330
  9231.000 -0.28142539
  9232.000 -0.28162682
  9233.000 -0.31461987
  9234.000 -0.33117258
  9235.000 -0.24321688
  9236.000 -0.28977734
  9237.000 -0.26989730
  9238.000 -0.31782995
  9239.000 -0.29152879
  9240.000 -0.31266162
  9241.000 -0.32503849
  9242.000 -0.33542382
  9243.000 -0.30943796
  9244.000 -0.33067628
  9245.000 -0.30890396
  9246.000 -0.29546889
  9247.000 -0.28959702
  9248.000 -0.32280194
  9249.000 -0.28887132
  9250.000 -0.27250135
  9251.000 -0.31456251
  9252.000 -0.29611823
  9253.000 -0.31394498
  9254.000 -0.31950078
  9255.000 -0.32358493
  9256.000 -0.32814914
  9257.000 -0.32076189
  9258.000 -0.31813607
  9259.000 -0.28220935
  9260.000 -0.27626321
  9261.000 -0.37446560
  9262.000 -0.33529400
  9263.000 -0.28520857
  9264.000 -0.29442397
  9265.000 -0.32837720
  9266.000 -0.29892080
  9267.000 -0.34297817
  9268.000 -0.30024524
  9269.000 -0.32324402
  9270.000 -0.29733109
  9271.000 -0.28685687
  9272.000 -0.35798063
  9273.000 -0.30186278
  9274.000 -0.31581789
  9275.000 -0.27702204
  9276.000 -0.31691751
  9277.000 -0.27319479
  9278.000 -0.33981760
  9279.000 -0.30326822
  9280.000 -0.36829374
  9281.000 -0.31937836
  9282.000 -0.28673252
  9283.000 -0.32724642
  9284.000 -0.28851727
  9285.000 -0.32960317
  9286.000 -0.31715947
  9287.000 -0.22894298
  9288.000 -0.34753031
  9289.000 -0.31856933
  9290.000 -0.29515303
  9291.000 -0.34975663
  9292.000 -0.30063030
  9293.000 -0.34456829
  9294.000 -0.30140241
  9295.000 -0.31312219
  9296.000 -0.31702884
  9297.000 -0.30588931
  9298.000 -0.34080188
  9299.000 -0.25884195
  9300.000 -0.28737767
  9301.000 -0.32752036
  9302.000 -0.30951624
  9303.000 -0.30547349
  9304.000 -0.30035907
  9305.000 -0.30391833
  9306.000 -0.31744077
  9307.000 -0.32646823
  9308.000 -0.30013843
  9309.000 -0.32727521
  9310.000 -0.27020414
  9311.000 -0.32477641
  9312.000 -0.31883744
  9313.000 -0.33635560
  9314.000 -0.32985911
  9315.000 -0.35115052
  9316.000 -0.31393323
  9317.000 -0.27818891
  9318.000 -0.30788517
  9319.000 -0.33137516
  9320.000 -0.31053190
  9321.000 -0.32710846
  9322.000 -0.33046054
  9323.000 -0.29556122
  9324.000 -0.25745940
  9325.000 -0.33328773
  9326.000 -0.30902572
  9327.000 -0.28079637
  9328.000 -0.31937557
  9329.000 -0.29118623
  9330.000 -0.31343041
  9331.000 -0.29607415
  9332.000 -0.29895822
  9333.000 -0.33805607
  9335.000 -0.26910866
  9336.000 -0.31979173
  9337.000 -0.30381426
  9338.000 -0.32412292
  9339.000 -0.30830622
  9340.000 -0.28923574
  9341.000 -0.31254153
  9342.000 -0.26631471
  9343.000 -0.32145329
  9344.000 -0.27997224
  9345.000 -0.32707489
  9346.000 -0.32982877
  9347.000 -0.27118407
  9348.000 -0.33033567
  9349.000 -0.32996671
  9350.000 -0.28944643
  9351.000 -0.28979229
  9352.000 -0.28997975
  9353.000 -0.30130925
  9354.000 -0.30010064
  9355.000 -0.31235602
  9356.000 -0.32243616
  9357.000 -0.34926413
  9358.000 -0.30056450
  9359.000 -0.32902863
  9360.000 -0.28841149
  9361.000 -0.28787252
  9362.000 -0.29221182
  9363.000 -0.26899323
  9364.000 -0.30276926
  9365.000 -0.33494546
  9366.000 -0.30720680
  9367.000 -0.33178653
  9368.000 -0.29877730
  9369.000 -0.30341737
  9370.000 -0.31902514
  9371.000 -0.29312693
  9372.000 -0.34380021
  9373.000 -0.32455982
  9374.000 -0.30769556
  9375.000 -0.31158587
  9376.000 -0.33550123
  9377.000 -0.34358557
  9378.000 -0.31548556
  9379.000 -0.26850893
  9380.000 -0.28470820
  9381.000 -0.32438290
  9382.000 -0.31027002
  9383.000 -0.26920029
  9384.000 -0.29251210
  9385.000 -0.30604009
  9386.000 -0.34587333
  9387.000 -0.30968825
  9388.000 -0.31194270
  9389.000 -0.30995309
  9390.000 -0.31009506
  9391.000 -0.28765157
  9392.000 -0.29427289
  9393.000 -0.31121969
  9394.000 -0.30808017
  9395.000 -0.32158835
  9396.000 -0.32113595
  9397.000 -0.30145583
  9398.000 -0.30826075
  9399.000 -0.27851189
  9400.000 -0.31558744
  9401.000 -0.30659760
  9402.000 -0.26195106
  9403.000 -0.34563381
  9404.000 -0.31932952
  9405.000 -0.25403984
  9406.000 -0.31121513
  9407.000 -0.29975719
  9408.000 -0.27758922
  9409.000 -0.32229643
  9410.000 -0.28726578
  9411.000 -0.34414078
  9412.000 -0.28741039
  9413.000 -0.27666521
  9414.000 -0.29942618
  9415.000 -0.30521426
  9416.000 -0.28651099
  9417.000 -0.29129627
  9418.000 -0.32636181
  9419.000 -0.33843883
  9420.000 -0.31659598
  9421.000 -0.26206808
  9422.000 -0.33341022
  9423.000 -0.33853406
  9424.000 -0.29565234
  9425.000 -0.28378954
  9426.000 -0.34597270
  9427.000 -0.31657026
  9428.000 -0.32377927
  9429.000 -0.31833269
  9430.000 -0.32827163
  9431.000 -0.28890398
  9432.000 -0.31204740
  9433.000 -0.28421629
  9434.000 -0.30844961
  9435.000 -0.34432435
  9436.000 -0.29487561
  9437.000 -0.29088458
  9438.000 -0.27356447
  9439.000 -0.34203092
  9440.000 -0.34552179
  9441.000 -0.30925615
  9442.000 -0.32180075
  9443.000 -0.30657346
  9444.000 -0.30678214
  9445.000 -0.34590118
  9446.000 -0.26287530
  9447.000 -0.31469701
  9448.000 -0.27795011
  9449.000 -0.31539770
  9450.000 -0.31096381
  9451.000 -0.29975038
  9452.000 -0.33215231
  9453.000 -0.31815102
  9454.000 -0.31549299
  9455.000 -0.28348441
  9456.000 -0.31417530
  9457.000 -0.33610524
  9458.000 -0.33114364
  9459.000 -0.29724360
  9460.000 -0.33798520
  9461.000 -0.29416874
  9462.000 -0.31300695
  9463.000 -0.28980333
  9464.000 -0.35127992
  9465.000 -0.31013223
  9466.000 -0.29838578
  9467.000 -0.27040972
  9468.000 -0.30378814
  9469.000 -0.31759567
  9470.000 -0.32392597
  9471.000 -0.29761339
  9472.000 -0.29484606
  9473.000 -0.29810929
  9474.000 -0.30364983
  9475.000 -0.26881141
  9476.000 -0.31940959
  9477.000 -0.29685401
  9478.000 -0.27871683
  9479.000 -0.30655262
  9480.000 -0.30849078
  9481.000 -0.31239428
  9482.000 -0.34456548
  9483.000 -0.33436490
  9484.000 -0.29576200
  9485.000 -0.32406809
  9486.000 -0.30587151
  9487.000 -0.30663726
  9488.000 -0.27078247
  9489.000 -0.26232789
  9490.000 -0.32499717
  9491.000 -0.30327215
  9492.000 -0.32561456
  9493.000 -0.30993299
  9494.000 -0.30561813
  9495.000 -0.34501562
  9496.000 -0.34320483
  9497.000 -0.32918846
  9498.000 -0.32572275
  9499.000 -0.29980648
  9500.000 -0.30327712
  9501.000 -0.28029611
  9502.000 -0.25355459
  9503.000 -0.32247882
  9504.000 -0.34522328
  9505.000 -0.28213773
  9506.000 -0.29807365
  9507.000 -0.33904741
  9508.000 -0.27343192
  9509.000 -0.28673566
  9510.000 -0.31308533
  9511.000 -0.28883982
  9512.000 -0.31853073
  9513.000 -0.30891787
  9514.000 -0.31865442
  9515.000 -0.35355339
  9516.000 -0.31542106
  9517.000 -0.26880802
  9518.000 -0.32913345
  9519.000 -0.24305344
  9520.000 -0.30126618
  9521.000 -0.30358110
  9522.000 -0.33011416
  9523.000 -0.24011962
  9524.000 -0.31619264
  9525.000 -0.25336639
  9526.000 -0.27498135
  9527.000 -0.31493242
  9528.000 -0.28088884
  9529.000 -0.32937953
  9530.000 -0.27568980
  9531.000 -0.30178219
  9532.000 -0.34314467
  9533.000 -0.30377236
  9534.000 -0.30387790
  9535.000 -0.33110610
  9536.000 -0.32223082
  9537.000 -0.29614309
  9538.000 -0.35106339
  9539.000 -0.30527762
  9540.000 -0.30667615
  9541.000 -0.30163787
  9542.000 -0.29864644
  9543.000 -0.24375904
  9544.000 -0.31749305
  9545.000 -0.33185155
  9546.000 -0.32371353
  9547.000 -0.32706845
  9548.000 -0.33214697
  9549.000 -0.33117437
  9550.000 -0.28319641
  9551.000 -0.32468208
  9552.000 -0.32116392
  9553.000 -0.25299684
  9554.000 -0.36721059
  9555.000 -0.31320389
  9556.000 -0.33940249
  9557.000 -0.30586689
  9558.000 -0.30690307
  9559.000 -0.27496743
  9560.000 -0.28948797
  9561.000 -0.29924546
  9562.000 -0.29739040
  9563.000 -0.31707234
  9564.000 -0.35117076
  9565.000 -0.27690981
  9566.000 -0.29930117
  9567.000 -0.29929229
  9568.000 -0.32130054
  9569.000 -0.34288538
  9570.000 -0.29587633
  9571.000 -0.27501614
  9572.000 -0.32284132
  9573.000 -0.30202629
  9574.000 -0.32730368
  9575.000 -0.31758954
  9576.000 -0.31282091
  9577.000 -0.33803927
  9578.000 -0.28715128
  9579.000 -0.32849845
  9580.000 -0.31124026
  9581.000 -0.31978537
  9582.000 -0.28301041
  9583.000 -0.29107219
  9584.000 -0.33314102
  9585.000 -0.27635579
  9586.000 -0.28802325
  9587.000 -0.30390923
  9588.000 -0.27608677
  9589.000 -0.25951515
  9590.000 -0.31857372
  9591.000 -0.27512017
  9592.000 -0.24982936
  9593.000 -0.32106633
  9594.000 -0.30653863
  9595.000 -0.31999099
  9596.000 -0.28395079
  9597.000 -0.32046913
  9598.000 -0.28826152
  9599.000 -0.31413162
  9600.000 -0.28582722
  9601.000 -0.32030029
  9602.000 -0.34844424
  9603.000 -0.29433593
  9604.000 -0.32064113
  9605.000 -0.36103037
  9606.000 -0.31507367
  9607.000 -0.34086010
  9608.000 -0.30525781
  9609.000 -0.31010483
  9610.000 -0.32251020
  9611.000 -0.31160204
  9612.000 -0.34620638
  9613.000 -0.35846511
  9614.000 -0.30657766
  9615.000 -0.31582757
  9616.000 -0.27611244
  9617.000 -0.31882982
  9618.000 -0.30501336
  9619.000 -0.29654827
  9620.000 -0.32703515
  9621.000 -0.34679301
  9622.000 -0.33561253
  9623.000 -0.31504325
  9624.000 -0.32690605
  9625.000 -0.31841254
  9626.000 -0.32154607
  9627.000 -0.29677238
  9628.000 -0.31292635
  9629.000 -0.30081067
  9630.000 -0.30575693
  9631.000 -0.30111883
  9632.000 -0.31798371
  9633.000 -0.29549906
  9634.000 -0.35313759
  9635.000 -0.32393934
  9636.000 -0.31163564
  9637.000 -0.31940252
  9638.000 -0.32555916
  9639.000 -0.31049927
  9640.000 -0.33993081
  9641.000 -0.31468232
  9642.000 -0.30506846
  9643.000 -0.33889295
  9644.000 -0.25959668
  9645.000 -0.32314209
  9646.000 -0.31742874
  9647.000 -0.33385727
  9648.000 -0.29872035
  9649.000 -0.34050367
  9650.000 -0.34303986
  9651.000 -0.26153673
  9652.000 -0.30608256
  9653.000 -0.26519060
  9654.000 -0.29038862
  9655.000 -0.27828519
  9656.000 -0.30617543
  9657.000 -0.25408599
  9658.000 -0.34496619
  9659.000 -0.32540753
  9660.000 -0.28048850
  9661.000 -0.31591468
  9662.000 -0.30686042
  9663.000 -0.30403290
  9664.000 -0.36581222
  9665.000 -0.32504383
  9666.000 -0.29022975
  9667.000 -0.31814907
  9668.000 -0.29190056
  9669.000 -0.28021363
  9670.000 -0.29226359
  9671.000 -0.33170431
  9672.000 -0.34696529
  9673.000 -0.32477522
  9674.000 -0.29135091
  9675.000 -0.31573755
  9676.000 -0.26020871
  9677.000 -0.29222390
  9678.000 -0.29926067
  9679.000 -0.33757241
  9680.000 -0.29705373
  9681.000 -0.31585369
  9682.000 -0.28233959
  9683.000 -0.28089993
  9684.000 -0.30554753
  9685.000 -0.31604167
  9686.000 -0.29392873
  9687.000 -0.28342929
  9688.000 -0.28278982
  9689.000 -0.31767095
  9690.000 -0.27936708
  9691.000 -0.29708544
  9692.000 -0.23833752
  9693.000 -0.30262700
  9694.000 -0.30448788
  9695.000 -0.30523839
  9696.000 -0.34437723
  9697.000 -0.31981710
  9698.000 -0.31397568
  9699.000 -0.32535031
  9700.000 -0.31039330
  9701.000 -0.30988156
  9702.000 -0.30653580
  9703.000 -0.29466047
  9704.000 -0.29118087
  9705.000 -0.26784032
  9706.000 -0.29985323
  9707.000 -0.25874291
  9708.000 -0.26619953
  9709.000 -0.33958170
  9710.000 -0.32269676
  9711.000 -0.30687940
  9712.000 -0.31976748
  9713.000 -0.35154372
  9714.000 -0.29403248
  9715.000 -0.33923181
  9716.000 -0.29662398
  9717.000 -0.29157423
  9718.000 -0.28177738
  9719.000 -0.32468929
  9720.000 -0.30434908
  9721.000 -0.26368967
  9722.000 -0.28804094
  9723.000 -0.32979297
  9724.000 -0.28991361
  9725.000 -0.28425851
  9726.000 -0.30135900
  9727.000 -0.33217816
  9728.000 -0.32248192
  9729.000 -0.32608180
  9730.000 -0.35880607
  9731.000 -0.31276974
  9732.000 -0.27907113
  9733.000 -0.30673765
  9734.000 -0.30619316
  9735.000 -0.26899410
  9736.000 -0.31601747
  9737.000 -0.31065088
  9738.000 -0.29194213
  9739.000 -0.31461871
  9740.000 -0.28185685
  9741.000 -0.26603223
  9742.000 -0.31812472
  9743.000 -0.32651482
  9744.000 -0.29044499
  9745.000 -0.32065540
  9746.000 -0.31137549
  9747.000 -0.24918388
  9748.000 -0.30486104
  9749.000 -0.31516866
  9750.000 -0.27696904
  9751.000 -0.31782349
  9752.000 -0.29939637
  9753.000 -0.32135579
  9754.000 -0.31132766
  9755.000 -0.31861337
  9756.000 -0.33752303
  9757.000 -0.26663925
  9758.000 -0.32857395
  9759.000 -0.35598396
  9760.000 -0.32566655
  9761.000 -0.31745214
  9762.000 -0.28436326
  9763.000 -0.30651780
  9764.000 -0.30962724
  9765.000 -0.33513438
  9766.000 -0.29377736
  9767.000 -0.33003358
  9768.000 -0.28000195
  9769.000 -0.34298233
  9770.000 -0.31982369
  9771.000 -0.29070921
  9772.000 -0.28125094
  9773.000 -0.33437792
  9774.000 -0.29448906
  9775.000 -0.30347511
  9776.000 -0.30633547
  9777.000 -0.31325464
  9778.000 -0.28453763
  9779.000 -0.30003756
  9780.000 -0.29486067
  9781.000 -0.29732388
  9782.000 -0.32769893
  9783.000 -0.32352109
  9784.000 -0.29869621
  9785.000 -0.30225345
  9786.000 -0.28340147
  9787.000 -0.28306840
  9788.000 -0.30200141
  9789.000 -0.26164741
  9790.000 -0.32811865
  9791.000 -0.30801568
  9792.000 -0.30984767
  9793.000 -0.34538122
  9794.000 -0.31470742
  9795.000 -0.32335868
  9796.000 -0.27881139
  9797.000 -0.29401388
  9798.000 -0.27312655
  9799.000 -0.31632177
  9800.000 -0.30752014
  9801.000 -0.29719286
  9802.000 -0.34339854
  9803.000 -0.28821470
  9804.000 -0.25918652
  9805.000 -0.30919120
  9806.000 -0.25079049
  9807.000 -0.30497195
  9808.000 -0.29118119
  9809.000 -0.34608602
  9810.000 -0.29716776
  9811.000 -0.33327588
  9812.000 -0.33425610
  9813.000 -0.26088923
  9814.000 -0.28315844
  9815.000 -0.32172079
  9816.000 -0.29503885
  9817.000 -0.30421888
  9818.000 -0.32789934
  9819.000 -0.30946458
  9820.000 -0.31281592
  9821.000 -0.34027859
  9822.000 -0.30707564
  9823.000 -0.32043845
  9824.000 -0.28174116
  9825.000 -0.32830534
  9826.000 -0.32427149
  9827.000 -0.30312574
  9828.000 -0.28290521
  9829.000 -0.32642194
  9830.000 -0.29724769
  9831.000 -0.28445083
  9832.000 -0.27837600
  9833.000 -0.29891913
  9834.000 -0.27135152
  9835.000 -0.28855264
  9836.000 -0.27310380
  9837.000 -0.26879184
  9838.000 -0.30072925
  9839.000 -0.30513796
  9840.000 -0.32931392
  9841.000 -0.32924295
  9842.000 -0.30933808
  9843.000 -0.29762716
  9844.000 -0.30403352
  9845.000 -0.35054205
  9846.000 -0.31369646
  9847.000 -0.30348838
  9848.000 -0.29082547
  9849.000 -0.25545695
  9850.000 -0.30483843
  9851.000 -0.33600457
  9852.000 -0.28461837
  9853.000 -0.31143140
  9854.000 -0.28859521
  9855.000 -0.27939698
  9856.000 -0.28061888
  9857.000 -0.28188780
  9858.000 -0.27216389
  9859.000 -0.30121347
  9860.000 -0.27167113
  9861.000 -0.28576134
  9862.000 -0.24457374
  9863.000 -0.29888280
  9864.000 -0.30977987
  9865.000 -0.28357753
  9866.000 -0.32703657
  9867.000 -0.25519762
  9868.000 -0.25970484
  9869.000 -0.27839112
  9870.000 -0.28510545
  9871.000 -0.31414450
  9872.000 -0.34653815
  9873.000 -0.28641182
  9874.000 -0.33595415
  9875.000 -0.29547517
  9876.000 -0.27328778
  9877.000 -0.29819563
  9878.000 -0.29376842
  9879.000 -0.28313703
  9880.000 -0.24745123
  9881.000 -0.29339471
  9882.000 -0.31310387
  9883.000 -0.32292850
  9884.000 -0.32258920
  9885.000 -0.28683934
  9886.000 -0.34601405
  9887.000 -0.32740344
  9888.000 -0.29079613
  9889.000 -0.28758887
  9890.000 -0.28926307
  9891.000 -0.29517348
  9892.000 -0.33148805
  9893.000 -0.31681100
  9894.000 -0.26296138
  9895.000 -0.32276401
  9896.000 -0.32582036
  9897.000 -0.28244127
  9898.000 -0.27547192
  9899.000 -0.25859349
  9900.000 -0.27425969
  9901.000 -0.30095591
  9902.000 -0.28297620
  9903.000 -0.22912008
  9904.000 -0.30870376
  9905.000 -0.35888932
  9906.000 -0.35936308
  9907.000 -0.30351937
  9908.000 -0.26392058
  9909.000 -0.28207578
  9910.000 -0.26807146
  9911.000 -0.28023338
  9912.000 -0.29415716
  9913.000 -0.29995116
  9914.000 -0.34387135
  9915.000 -0.30585754
  9916.000 -0.30289136
  9917.000 -0.29812512
  9918.000 -0.30956110
  9919.000 -0.32122403
  9920.000 -0.24809271
  9921.000 -0.29882874
  9922.000 -0.32340046
  9923.000 -0.28849768
  9924.000 -0.28576602
  9925.000 -0.30050809
  9926.000 -0.30047019
  9927.000 -0.29625125
  9928.000 -0.32638250
  9929.000 -0.30472569
  9930.000 -0.36629286
  9931.000 -0.29268942
  9932.000 -0.30280485
  9933.000 -0.29259638
  9934.000 -0.31354289
  9935.000 -0.25664413
  9936.000 -0.31990625
  9937.000 -0.28320979
  9938.000 -0.26418490
  9939.000 -0.28911348
  9940.000 -0.30452223
  9941.000 -0.26338911
  9942.000 -0.30747630
  9943.000 -0.33010401
  9944.000 -0.30298511
  9945.000 -0.28443143
  9946.000 -0.28087121
  9947.000 -0.30614204
  9948.000 -0.29035712
  9949.000 -0.31774444
  9950.000 -0.30749191
  9951.000 -0.31693637
  9952.000 -0.31097134
  9953.000 -0.33729179
  9954.000 -0.30664220
  9955.000 -0.31480114
  9956.000 -0.28438533
  9957.000 -0.28796246
  9958.000 -0.33033786
  9959.000 -0.32918325
  9960.000 -0.30846080
  9961.000 -0.31348716
  9962.000 -0.27449732
  9963.000 -0.28966372
  9964.000 -0.31519513
  9965.000 -0.36561075
  9966.000 -0.31161440
  9967.000 -0.26602076
  9968.000 -0.26599578
  9969.000 -0.27552543
  9970.000 -0.29142013
  9971.000 -0.30526568
  9972.000 -0.30982982
  9973.000 -0.29676865
  9974.000 -0.31701524
  9975.000 -0.32102427
  9976.000 -0.27350861
  9977.000 -0.28759806
  9978.000 -0.29528536
  9979.000 -0.28454427
  9980.000 -0.28974889
  9981.000 -0.32568119
  9982.000 -0.30570267
  9983.000 -0.28098623
  9984.000 -0.29660439
  9985.000 -0.29668019
  9986.000 -0.32389905
  9987.000 -0.32887552
  9988.000 -0.32162995
  9989.000 -0.28602425
  9990.000 -0.28527896
  9991.000 -0.36990804
  9992.000 -0.28225972
  9993.000 -0.31220915
  9994.000 -0.28440598
  9995.000 -0.27164325
  9996.000 -0.29414821
  9997.000 -0.30700713
  9998.000 -0.30934477
  9999.000 -0.33361082
 10000.000 -0.26367131
 10001.000 -0.25457967
 10002.000 -0.32149824
 10003.000 -0.29715965
 10004.000 -0.27620759
 10005.000 -0.30971669
 10006.000 -0.30893959
 10007.000 -0.28288604
 10008.000 -0.30827817
 10009.000 -0.33457294
 10010.000 -0.32494000
 10011.000 -0.31730046
 10012.000 -0.31093019
 10013.000 -0.26584351
 10014.000 -0.32974938
 10015.000 -0.30853211
 10016.000 -0.26563318
 10017.000 -0.31491061
 10018.000 -0.29894920
 10019.000 -0.32219276
 10020.000 -0.26115344
 10021.000 -0.29156073
 10022.000 -0.29645423
 10023.000 -0.31472479
 10024.000 -0.31571185
 10025.000 -0.35396748
 10026.000 -0.33793371
 10027.000 -0.30032565
 10028.000 -0.31033992
 10029.000 -0.31352832
 10030.000 -0.30452291
 10031.000 -0.29668660
 10032.000 -0.28219898
 10033.000 -0.31646868
 10034.000 -0.26747288
 10035.000 -0.26070995
 10036.000 -0.27962028
 10037.000 -0.25620616
 10038.000 -0.26106399
 10039.000 -0.28176371
 10040.000 -0.26444339
 10041.000 -0.28530931
 10042.000 -0.29905000
 10043.000 -0.29719494
 10044.000 -0.29927643
 10045.000 -0.27796747
 10046.000 -0.30356562
 10047.000 -0.28418594
 10048.000 -0.29701946
 10049.000 -0.32566069
 10050.000 -0.31426660
 10051.000 -0.30397638
 10052.000 -0.31513138
 10053.000 -0.26327011
 10054.000 -0.28849388
 10055.000 -0.30426527
 10056.000 -0.30086196
 10057.000 -0.25333880
 10058.000 -0.30278977
 10059.000 -0.29996585
 10060.000 -0.29676101
 10061.000 -0.31877890
 10062.000 -0.27644452
 10063.000 -0.34558294
 10064.000 -0.34985791
 10065.000 -0.31418833
 10066.000 -0.30251444
 10067.000 -0.25726741
 10068.000 -0.30472986
 10069.000 -0.29302459
 10070.000 -0.33750017
 10071.000 -0.26656936
 10072.000 -0.26883295
 10073.000 -0.30622979
 10074.000 -0.24943166
 10075.000 -0.28738736
 10076.000 -0.29366839
 10077.000 -0.28043204
 10078.000 -0.25282323
 10079.000 -0.32442058
 10080.000 -0.31298819
 10081.000 -0.29838488
 10082.000 -0.32701717
 10083.000 -0.29419189
 10084.000 -0.32827253
 10085.000 -0.28475715
 10086.000 -0.28515084
 10087.000 -0.32456553
 10088.000 -0.25994688
 10089.000 -0.30361025
 10090.000 -0.26506735
 10091.000 -0.28648487
 10092.000 -0.26383202
 10093.000 -0.30971473
 10094.000 -0.29666977
 10095.000 -0.26229312
 10096.000 -0.29175945
 10097.000 -0.22112080
 10098.000 -0.33845514
 10099.000 -0.29607398
 10100.000 -0.30340321
 10101.000 -0.31975464
 10102.000 -0.28962320
 10103.000 -0.29903610
 10104.000 -0.30843173
 10105.000 -0.28217127
 10106.000 -0.29579262
 10107.000 -0.29590070
 10108.000 -0.31996922
 10109.000 -0.31324679
 10110.000 -0.32065717
 10111.000 -0.25227599
 10112.000 -0.28780298
 10113.000 -0.29107256
 10114.000 -0.25001749
 10115.000 -0.30508530
 10116.000 -0.30937379
 10117.000 -0.33571994
 10118.000 -0.28568792
 10119.000 -0.33176800
 10120.000 -0.30399481
 10121.000 -0.29026181
 10122.000 -0.27268891
 10123.000 -0.31688730
 10124.000 -0.34515444
 10125.000 -0.25549220
 10126.000 -0.25859585
 10127.000 -0.25870917
 10128.000 -0.27407749
 10129.000 -0.28718923
 10130.000 -0.26291197
 10131.000 -0.24167335
 10132.000 -0.32269572
 10133.000 -0.25364936
 10134.000 -0.31649237
 10135.000 -0.32258139
 10136.000 -0.30892376
 10137.000 -0.32092722
 10138.000 -0.27254610
 10139.000 -0.29964998
 10140.000 -0.29226414
 10141.000 -0.27974905
 10142.000 -0.28320841
 10143.000 -0.28910013
 10144.000 -0.29815501
 10145.000 -0.28039586
 10146.000 -0.33238352
 10147.000 -0.33402605
 10148.000 -0.33859308
 10149.000 -0.31970209
 10150.000 -0.31321824
 10151.000 -0.31839522
 10152.000 -0.21689788
 10153.000 -0.28499692
 10154.000 -0.29185280
 10155.000 -0.27457436
 10156.000 -0.24059918
 10157.000 -0.27682974
 10158.000 -0.28280325
 10159.000 -0.28823696
 10160.000 -0.27008133
 10161.000 -0.33361123
 10162.000 -0.31240117
 10163.000 -0.28721593
 10164.000 -0.31887609
 10165.000 -0.28462745
 10166.000 -0.32017197
 10167.000 -0.32594001
 10168.000 -0.26611695
 10169.000 -0.32017741
 10170.000 -0.27610727
 10171.000 -0.31605870
 10172.000 -0.28053548
 10173.000 -0.26514043
 10174.000 -0.27216096
 10175.000 -0.31324468
 10176.000 -0.30347727
 10177.000 -0.31515500
 10178.000 -0.30410938
 10179.000 -0.26830327
 10180.000 -0.32962339
 10181.000 -0.26349250
 10182.000 -0.30339497
 10183.000 -0.28263505
 10184.000 -0.34127837
 10185.000 -0.30733851
 10186.000 -0.27271864
 10187.000 -0.31953404
 10188.000 -0.27728139
 10189.000 -0.28477682
 10190.000 -0.30052163
 10191.000 -0.27041551
 10192.000 -0.22782743
 10193.000 -0.30633120
 10194.000 -0.34149631
 10195.000 -0.28440397
 10196.000 -0.37800047
 10197.000 -0.28161713
 10198.000 -0.35738270
 10199.000 -0.32501050
 10200.000 -0.28608962
 10201.000 -0.31396884
 10202.000 -0.31590687
 10203.000 -0.30888836
 10204.000 -0.21611122
 10205.000 -0.35496585
 10206.000 -0.31440559
 10207.000 -0.25836354
 10208.000 -0.31349582
 10209.000 -0.27257563
 10210.000 -0.28349579
 10211.000 -0.32551891
 10212.000 -0.29348439
 10213.000 -0.28332189
 10214.000 -0.27146748
 10215.000 -0.29010395
 10216.000 -0.26190315
 10217.000 -0.31887829
 10218.000 -0.24854332
 10219.000 -0.28569420
 10220.000 -0.28466498
 10221.000 -0.34201767
 10222.000 -0.30285952
 10223.000 -0.28557841
 10224.000 -0.25742318
 10225.000 -0.30447372
 10226.000 -0.33770513
 10227.000 -0.25900884
 10228.000 -0.26349894
 10229.000 -0.33404391
 10230.000 -0.29408167
 10231.000 -0.38475443
 10232.000 -0.27911714
 10233.000 -0.25671547
 10234.000 -0.32145223
 10235.000 -0.29737896
 10236.000 -0.30270237
 10237.000 -0.30958843
 10238.000 -0.30128121
 10239.000 -0.30610109
 10240.000 -0.25554370
 10241.000 -0.25122101
 10242.000 -0.29259691
 10243.000 -0.31366416
 10244.000 -0.31083206
 10245.000 -0.27381024
 10246.000 -0.32261208
 10247.000 -0.28603608
 10248.000 -0.26918943
 10249.000 -0.28797300
 10250.000 -0.27936641
 10251.000 -0.34573626
 10252.000 -0.28129659
 10253.000 -0.27779507
 10254.000 -0.30073903
 10255.000 -0.29401417
 10256.000 -0.27402853
 10257.000 -0.33847819
 10258.000 -0.27325350
 10259.000 -0.27582065
 10260.000 -0.24556153
 10261.000 -0.28972396
 10262.000 -0.29290795
 10263.000 -0.28824370
 10264.000 -0.29021505
 10265.000 -0.30907705
 10266.000 -0.28414313
 10267.000 -0.31761838
 10268.000 -0.30190352
 10269.000 -0.31845729
 10270.000 -0.30553764
 10271.000 -0.31806044
 10272.000 -0.27180767
 10273.000 -0.25690374
 10274.000 -0.26848330
 10275.000 -0.27578681
 10276.000 -0.29690245
 10277.000 -0.28824916
 10278.000 -0.32159297
 10279.000 -0.28456150
 10280.000 -0.28243213
 10281.000 -0.31757050
 10282.000 -0.30902639
 10283.000 -0.31444084
 10284.000 -0.26414698
 10285.000 -0.27517366
 10286.000 -0.27330612
 10287.000 -0.26716748
 10288.000 -0.25702679
 10289.000 -0.25706092
 10290.000 -0.31463419
 10291.000 -0.25239763
 10292.000 -0.29278421
 10293.000 -0.30046782
 10294.000 -0.28489679
 10295.000 -0.31999538
 10296.000 -0.24541952
 10297.000 -0.29618419
 10298.000 -0.32981902
 10299.000 -0.30136160
 10300.000 -0.31656582
 10301.000 -0.27784682
 10302.000 -0.28558895
 10303.000 -0.28009034
 10304.000 -0.34213964
 10305.000 -0.26109071
 10306.000 -0.29075689
 10307.000 -0.29523947
 10308.000 -0.25008901
 10309.000 -0.29128873
 10310.000 -0.30499586
 10311.000 -0.31853131
 10312.000 -0.32135161
 10313.000 -0.27875579
 10314.000 -0.25620917
 10315.000 -0.28061738
 10316.000 -0.29261635
 10317.000 -0.26711547
 10318.000 -0.24714488
 10319.000 -0.33192377
 10320.000 -0.29083582
 10321.000 -0.29722846
 10322.000 -0.28640173
 10323.000 -0.25920730
 10324.000 -0.29587385
 10325.000 -0.26487110
 10326.000 -0.26324888
 10327.000 -0.28585928
 10328.000 -0.25923308
 10329.000 -0.27238392
 10330.000 -0.24931614
 10331.000 -0.24720165
 10332.000 -0.30402998
 10333.000 -0.28016814
 10334.000 -0.26777646
 10335.000 -0.23633050
 10336.000 -0.30433688
 10337.000 -0.28356528
 10338.000 -0.32357637
 10339.000 -0.29679054
 10340.000 -0.28957967
 10341.000 -0.32527808
 10342.000 -0.27494390
 10343.000 -0.32746092
 10344.000 -0.29714006
 10345.000 -0.38301623
 10346.000 -0.29688340
 10347.000 -0.29351499
 10348.000 -0.30378009
 10349.000 -0.26660451
 10350.000 -0.28834691
 10351.000 -0.29428164
 10352.000 -0.28169584
 10353.000 -0.27636109
 10354.000 -0.27106011
 10355.000 -0.28236026
 10356.000 -0.26750719
 10357.000 -0.32111808
 10358.000 -0.25693725
 10359.000 -0.29380844
 10360.000 -0.30922698
 10361.000 -0.25148292
 10362.000 -0.27345474
 10363.000 -0.34284112
 10364.000 -0.31389339
 10365.000 -0.25471493
 10366.000 -0.27425326
 10367.000 -0.26300707
 10368.000 -0.30325199
 10369.000 -0.32038607
 10370.000 -0.29267250
 10371.000 -0.27487988
 10372.000 -0.33073307
 10373.000 -0.25924474
 10374.000 -0.26914372
 10375.000 -0.33825766
 10376.000 -0.26464579
 10377.000 -0.28871336
 10378.000 -0.30146775
 10379.000 -0.25476410
 10380.000 -0.28383598
 10381.000 -0.30404277
 10382.000 -0.28451562
 10383.000 -0.33620105
 10384.000 -0.34247443
 10385.000 -0.25666891
 10386.000 -0.31863391
 10387.000 -0.30115544
 10388.000 -0.29923128
 10389.000 -0.26449400
 10390.000 -0.32780063
 10391.000 -0.29386687
 10392.000 -0.31181015
 10393.000 -0.29818627
 10394.000 -0.30045800
 10395.000 -0.24757950
 10396.000 -0.27010283
 10397.000 -0.26618099
 10398.000 -0.29281514
 10399.000 -0.31212280
 10400.000 -0.30499043
 10401.000 -0.24155707
 10402.000 -0.28686644
 10403.000 -0.27310091
 10404.000 -0.28416612
 10405.000 -0.29733911
 10406.000 -0.25469341
 10407.000 -0.26063531
 10408.000 -0.22423157
 10409.000 -0.33268135
 10410.000 -0.27256149
 10411.000 -0.30015193
 10412.000 -0.28382062
 10413.000 -0.24918038
 10414.000 -0.31103143
 10415.000 -0.31662184
 10416.000 -0.30417836
 10417.000 -0.32249277
 10418.000 -0.25348171
 10419.000 -0.33412183
 10420.000 -0.29894964
 10421.000 -0.29746583
 10422.000 -0.25544822
 10423.000 -0.29578065
 10424.000 -0.31230413
 10425.000 -0.29981500
 10426.000 -0.29772015
 10427.000 -0.36832044
 10428.000 -0.28918790
 10429.000 -0.29396957
 10430.000 -0.28060197
 10431.000 -0.33047708
 10432.000 -0.26217350
 10433.000 -0.27178622
 10434.000 -0.25479533
 10435.000 -0.26140326
 10436.000 -0.27018475
 10437.000 -0.27457515
 10438.000 -0.31610582
 10439.000 -0.29368221
 10440.000 -0.26288120
 10441.000 -0.24782794
 10442.000 -0.29113316
 10443.000 -0.25001734
 10444.000 -0.27842919
 10445.000 -0.30822090
 10446.000 -0.28419674
 10447.000 -0.27654375
 10448.000 -0.27338066
 10449.000 -0.26486922
 10450.000 -0.29214872
 10451.000 -0.30494448
 10452.000 -0.27854256
 10453.000 -0.29824532
 10454.000 -0.27634598
 10455.000 -0.28256972
 10456.000 -0.31183546
 10457.000 -0.27228516
 10458.000 -0.31905537
 10459.000 -0.24665185
 10460.000 -0.26704216
 10461.000 -0.27501112
 10462.000 -0.28098001
 10463.000 -0.25898445
 10464.000 -0.33288866
 10465.000 -0.26425237
 10466.000 -0.29938696
 10467.000 -0.25485383
 10468.000 -0.27780538
 10469.000 -0.29173021
 10470.000 -0.30264937
 10471.000 -0.33123855
 10472.000 -0.29721246
 10473.000 -0.28849063
 10474.000 -0.33517217
 10475.000 -0.30021092
 10476.000 -0.28777948
 10477.000 -0.32326816
 10478.000 -0.26197312
 10479.000 -0.31488035
 10480.000 -0.27190129
 10481.000 -0.25848873
 10482.000 -0.32538466
 10483.000 -0.30366368
 10484.000 -0.25358390
 10485.000 -0.30772439
 10486.000 -0.27942896
 10487.000 -0.27831472
 10488.000 -0.29987616
 10489.000 -0.30297797
 10490.000 -0.29838599
 10491.000 -0.30034293
 10492.000 -0.33178080
 10493.000 -0.31470951
 10494.000 -0.32424448
 10495.000 -0.25866057
 10496.000 -0.31888421
 10497.000 -0.29333447
 10498.000 -0.27534550
 10499.000 -0.28280211
 10500.000 -0.30011902
 10501.000 -0.28881404
 10502.000 -0.32909661
 10503.000 -0.29549172
 10504.000 -0.29283588
 10505.000 -0.24291954
 10506.000 -0.29808906
 10507.000 -0.25632904
 10508.000 -0.31220615
 10509.000 -0.30031612
 10510.000 -0.29355516
 10511.000 -0.29670887
 10512.000 -0.30488900
 10513.000 -0.28124950
 10514.000 -0.27133456
 10515.000 -0.29435794
 10516.000 -0.26985957
 10517.000 -0.30407974
 10518.000 -0.23906098
 10519.000 -0.29459804
 10520.000 -0.26824769
 10521.000 -0.28943453
 10522.000 -0.29425901
 10523.000 -0.28867772
 10524.000 -0.28525059
 10525.000 -0.26560468
 10526.000 -0.28127918
 10527.000 -0.30984484
 10528.000 -0.27912397
 10529.000 -0.30753009
 10530.000 -0.29805413
 10531.000 -0.29309416
 10532.000 -0.29249271
 10533.000 -0.33280807
 10534.000 -0.31384384
 10535.000 -0.27855075
 10536.000 -0.27675003
 10537.000 -0.29017608
 10538.000 -0.27136005
 10539.000 -0.24564198
 10540.000 -0.26478783
 10541.000 -0.31342259
 10542.000 -0.26363587
 10543.000 -0.27922986
 10544.000 -0.23312063
 10545.000 -0.24255885
 10546.000 -0.24024957
 10547.000 -0.27956107
 10548.000 -0.27938535
 10549.000 -0.28073818
 10550.000 -0.27778082
 10551.000 -0.28736078
 10552.000 -0.26551796
 10553.000 -0.26136858
 10554.000 -0.30966135
 10555.000 -0.24831557
 10556.000 -0.24597896
 10557.000 -0.28223883
 10558.000 -0.29959761
 10559.000 -0.25236490
 10560.000 -0.34094621
 10561.000 -0.26080314
 10562.000 -0.27338245
 10563.000 -0.28283896
 10564.000 -0.29595303
 10565.000 -0.23672685
 10566.000 -0.28637899
 10567.000 -0.25065652
 10568.000 -0.26624175
 10569.000 -0.28068361
 10570.000 -0.27014994
 10571.000 -0.27648256
 10572.000 -0.29065318
 10573.000 -0.28903361
 10574.000 -0.27031116
 10575.000 -0.30483872
 10576.000 -0.29699471
 10577.000 -0.27493616
 10578.000 -0.27475959
 10579.000 -0.26453274
 10580.000 -0.30658016
 10581.000 -0.28176027
 10582.000 -0.30568570
 10583.000 -0.27917509
 10584.000 -0.29326222
 10585.000 -0.25686466
 10586.000 -0.27845270
 10587.000 -0.31903358
 10588.000 -0.27142791
 10589.000 -0.25769309
 10590.000 -0.29124603
 10591.000 -0.31247806
 10592.000 -0.28552764
 10593.000 -0.28526845
 10594.000 -0.22566129
 10595.000 -0.30394746
 10596.000 -0.27275995
 10597.000 -0.27029824
 10598.000 -0.26695970
 10599.000 -0.28004302
 10600.000 -0.29923032
 10601.000 -0.27187025
 10602.000 -0.29723361
 10603.000 -0.23987224
 10604.000 -0.27878816
 10605.000 -0.29704950
 10606.000 -0.26417937
 10607.000 -0.28624225
 10608.000 -0.30104802
 10609.000 -0.27377130
 10610.000 -0.31770421
 10611.000 -0.29102450
 10612.000 -0.30792235
 10613.000 -0.24648557
 10614.000 -0.34522626
 10615.000 -0.27900611
 10616.000 -0.29716004
 10617.000 -0.27787732
 10618.000 -0.24779354
 10619.000 -0.29795221
 10620.000 -0.30992133
 10621.000 -0.25436015
 10622.000 -0.31374476
 10623.000 -0.27064079
 10624.000 -0.29487998
 10625.000 -0.26629980
 10626.000 -0.28206823
 10627.000 -0.29976534
 10628.000 -0.29293422
 10629.000 -0.26587879
 10630.000 -0.26524042
 10631.000 -0.30997650
 10632.000 -0.29211567
 10633.000 -0.24263097
 10634.000 -0.27375019
 10635.000 -0.29785720
 10636.000 -0.30500861
 10637.000 -0.27439845
 10638.000 -0.31748724
 10639.000 -0.26442625
 10640.000 -0.27185786
 10641.000 -0.25522178
 10642.000 -0.24495877
 10643.000 -0.26588403
 10644.000 -0.23506361
 10645.000 -0.28141864
 10646.000 -0.30192303
 10647.000 -0.30088028
 10648.000 -0.26464012
 10649.000 -0.30655658
 10650.000 -0.30711254
 10651.000 -0.28727683
 10652.000 -0.27413449
 10653.000 -0.29491285
 10654.000 -0.30517952
 10655.000 -0.26698835
 10656.000 -0.25217776
 10657.000 -0.32666739
 10658.000 -0.29531328
 10659.000 -0.26459537
 10660.000 -0.26722143
 10661.000 -0.26624404
 10662.000 -0.23510267
 10663.000 -0.22807015
 10664.000 -0.24547677
 10665.000 -0.25339876
 10666.000 -0.23378148
 10667.000 -0.29578778
 10668.000 -0.31530169
 10669.000 -0.30240053
 10670.000 -0.27162982
 10671.000 -0.30050155
 10672.000 -0.28920751
 10673.000 -0.25324545
 10674.000 -0.29941177
 10675.000 -0.28846324
 10676.000 -0.29821657
 10677.000 -0.25180567
 10678.000 -0.22890567
 10679.000 -0.25498737
 10680.000 -0.24137072
 10681.000 -0.26225096
 10682.000 -0.30330869
 10683.000 -0.27740435
 10684.000 -0.30602387
 10685.000 -0.27917441
 10686.000 -0.28855599
 10687.000 -0.29770527
 10688.000 -0.28560930
 10689.000 -0.33541640
 10690.000 -0.27379411
 10691.000 -0.24692525
 10692.000 -0.26586240
 10693.000 -0.31693212
 10694.000 -0.29117584
 10695.000 -0.29854612
 10696.000 -0.29257044
 10697.000 -0.29683541
 10698.000 -0.32771809
 10699.000 -0.28162611
 10700.000 -0.26621089
 10701.000 -0.25940539
 10702.000 -0.28950921
 10703.000 -0.27964088
 10704.000 -0.32783629
 10705.000 -0.29903727
 10706.000 -0.29402414
 10707.000 -0.27639287
 10708.000 -0.28425715
 10709.000 -0.31822450
 10710.000 -0.28732571
 10711.000 -0.28405520
 10712.000 -0.28400983
 10713.000 -0.27595003
 10714.000 -0.24718045
 10715.000 -0.28305613
 10716.000 -0.26884831
 10717.000 -0.28754097
 10718.000 -0.27444267
 10719.000 -0.24000911
 10720.000 -0.29568425
 10721.000 -0.29000848
 10722.000 -0.31540182
 10723.000 -0.26798684
 10724.000 -0.29858820
 10725.000 -0.20717340
 10726.000 -0.24736486
 10727.000 -0.29102811
 10728.000 -0.35523948
 10729.000 -0.31161271
 10730.000 -0.26939949
 10731.000 -0.31374869
 10732.000 -0.24219957
 10733.000 -0.23280440
 10734.000 -0.28475274
 10735.000 -0.28014861
 10736.000 -0.28585691
 10737.000 -0.26822736
 10738.000 -0.26938630
 10739.000 -0.24171357
 10740.000 -0.30050437
 10741.000 -0.28692651
 10742.000 -0.28362178
 10743.000 -0.28910843
 10744.000 -0.26133644
 10745.000 -0.30884373
 10746.000 -0.27360279
 10747.000 -0.28542379
 10748.000 -0.27708056
 10749.000 -0.24336474
 10750.000 -0.28232257
 10751.000 -0.28303953
 10752.000 -0.26400098
 10753.000 -0.25377077
 10754.000 -0.28540184
 10755.000 -0.26883060
 10756.000 -0.23094411
 10757.000 -0.32912765
 10758.000 -0.30276697
 10759.000 -0.26011282
 10760.000 -0.29436027
 10761.000 -0.25198571
 10762.000 -0.24855220
 10763.000 -0.28156208
 10764.000 -0.23258151
 10765.000 -0.26209565
 10766.000 -0.24088639
 10767.000 -0.30774835
 10768.000 -0.22898808
 10769.000 -0.28078394
 10770.000 -0.29558360
 10771.000 -0.27786818
 10772.000 -0.24713596
 10773.000 -0.27907249
 10774.000 -0.28420610
 10775.000 -0.24921854
 10776.000 -0.24278638
 10777.000 -0.30083498
 10778.000 -0.23255715
 10779.000 -0.26426937
 10780.000 -0.24597281
 10781.000 -0.28584842
 10782.000 -0.27626788
 10783.000 -0.27523201
 10784.000 -0.27846118
 10785.000 -0.32485238
 10786.000 -0.28696757
 10787.000 -0.27337168
 10788.000 -0.27721803
 10789.000 -0.29825738
 10790.000 -0.28376161
 10791.000 -0.27890133
 10792.000 -0.25491834
 10793.000 -0.28772959
 10794.000 -0.26305498
 10795.000 -0.25509297
 10796.000 -0.25764426
 10797.000 -0.24442484
 10798.000 -0.22905121
 10799.000 -0.24834074
 10800.000 -0.25720576
 10801.000 -0.26588856
 10802.000 -0.30513823
 10803.000 -0.29757634
 10804.000 -0.23342022
 10805.000 -0.29242882
 10806.000 -0.25720561
 10807.000 -0.28334823
 10808.000 -0.28373562
 10809.000 -0.22834905
 10810.000 -0.27855578
 10811.000 -0.32969852
 10812.000 -0.24846333
 10813.000 -0.28488248
 10814.000 -0.26738371
 10815.000 -0.31098166
 10816.000 -0.24686068
 10817.000 -0.26659076
 10818.000 -0.22930724
 10819.000 -0.30034850
 10820.000 -0.22153388
 10821.000 -0.24839067
 10822.000 -0.25523807
 10823.000 -0.29765232
 10824.000 -0.28220680
 10825.000 -0.24398995
 10826.000 -0.27077458
 10827.000 -0.27251138
 10828.000 -0.27495146
 10829.000 -0.29835484
 10830.000 -0.24984248
 10831.000 -0.26459989
 10832.000 -0.27690524
 10833.000 -0.27417161
 10834.000 -0.29413339
 10835.000 -0.30638407
 10836.000 -0.27570103
 10837.000 -0.31247131
 10838.000 -0.24919532
 10839.000 -0.28434699
 10840.000 -0.27059574
 10841.000 -0.24893732
 10842.000 -0.26393038
 10843.000 -0.25520281
 10844.000 -0.28555050
 10845.000 -0.28746619
 10846.000 -0.25923017
 10847.000 -0.29253727
 10848.000 -0.24103717
 10849.000 -0.26127540
 10850.000 -0.26270407
 10851.000 -0.25652212
 10852.000 -0.29510895
 10853.000 -0.28503662
 10854.000 -0.26785376
 10855.000 -0.28021415
 10856.000 -0.28076887
 10857.000 -0.27481292
 10858.000 -0.29608910
 10859.000 -0.28108276
 10860.000 -0.24607427
 10861.000 -0.29274407
 10862.000 -0.26735299
 10863.000 -0.29163374
 10864.000 -0.31460149
 10865.000 -0.32022382
 10866.000 -0.29565223
 10867.000 -0.30045473
 10868.000 -0.28827391
 10869.000 -0.31454157
 10870.000 -0.27535192
 10871.000 -0.25739103
 10872.000 -0.27954341
 10873.000 -0.26420024
 10874.000 -0.30953459
 10875.000 -0.27868583
 10876.000 -0.29348633
 10877.000 -0.30582248
 10878.000 -0.29151515
 10879.000 -0.27751438
 10880.000 -0.26684445
 10881.000 -0.30299175
 10882.000 -0.25370271
 10883.000 -0.30828795
 10884.000 -0.27886474
 10885.000 -0.25751960
 10886.000 -0.24164659
 10887.000 -0.22952422
 10888.000 -0.24858700
 10889.000 -0.27546789
 10890.000 -0.23965310
 10891.000 -0.30892455
 10892.000 -0.26142607
 10893.000 -0.26742708
 10894.000 -0.25396054
 10895.000 -0.27412725
 10896.000 -0.20101928
 10897.000 -0.30350563
 10898.000 -0.23305160
 10899.000 -0.28488559
 10900.000 -0.29494974
 10901.000 -0.26454876
 10902.000 -0.25388650
 10903.000 -0.27097949
 10904.000 -0.22705746
 10905.000 -0.27703401
 10906.000 -0.26755415
 10907.000 -0.23883452
 10908.000 -0.27520017
 10909.000 -0.28341224
 10910.000 -0.23943859
 10911.000 -0.31934410
 10912.000 -0.28249803
 10913.000 -0.27706483
 10914.000 -0.31241167
 10915.000 -0.32543774
 10916.000 -0.26411772
 10917.000 -0.24173340
 10918.000 -0.21548256
 10919.000 -0.28589773
 10920.000 -0.26631531
 10921.000 -0.26471109
 10922.000 -0.27970005
 10923.000 -0.23026299
 10924.000 -0.25989273
 10925.000 -0.24772542
 10926.000 -0.25275991
 10927.000 -0.28874400
 10928.000 -0.24091936
 10929.000 -0.27730446
 10930.000 -0.27313168
 10931.000 -0.31500711
 10932.000 -0.27144220
 10933.000 -0.28453664
 10934.000 -0.25996293
 10935.000 -0.28780939
 10936.000 -0.27294067
 10937.000 -0.27426353
 10938.000 -0.31613466
 10939.000 -0.24179197
 10940.000 -0.26452329
 10941.000 -0.24481805
 10942.000 -0.21025247
 10943.000 -0.22949993
 10944.000 -0.26221425
 10945.000 -0.27509910
 10946.000 -0.24788179
 10947.000 -0.26474979
 10948.000 -0.27813504
 10949.000 -0.27236039
 10950.000 -0.27155798
 10951.000 -0.26205568
 10952.000 -0.25677824
 10953.000 -0.30648264
 10954.000 -0.29643316
 10955.000 -0.25771890
 10956.000 -0.30341081
 10957.000 -0.28754482
 10958.000 -0.24679236
 10959.000 -0.28283678
 10960.000 -0.26686574
 10961.000 -0.26375607
 10962.000 -0.24920944
 10963.000 -0.30054465
 10964.000 -0.25207542
 10965.000 -0.31024491
 10966.000 -0.30425198
 10967.000 -0.29566909
 10968.000 -0.30007979
 10969.000 -0.27534687
 10970.000 -0.23225936
 10971.000 -0.25459476
 10972.000 -0.24863296
 10973.000 -0.24517229
 10974.000 -0.24470167
 10975.000 -0.26372114
 10976.000 -0.25935324
 10977.000 -0.29355983
 10978.000 -0.26494908
 10979.000 -0.29668636
 10980.000 -0.30091678
 10981.000 -0.25433153
 10982.000 -0.26552636
 10983.000 -0.22359369
 10984.000 -0.28509693
 10985.000 -0.28440286
 10986.000 -0.28940079
 10987.000 -0.26561243
 10988.000 -0.29118719
 10989.000 -0.25025571
 10990.000 -0.25759800
 10991.000 -0.25770382
 10992.000 -0.24452359
 10993.000 -0.24983155
 10994.000 -0.26743319
 10995.000 -0.28044778
 10996.000 -0.26084759
 10997.000 -0.27596910
 10998.000 -0.21814551
 10999.000 -0.30567463
 11000.000 -0.32963883
 11001.000 -0.26774338
 11002.000 -0.24138144
 11003.000 -0.24331843
 11004.000 -0.29421767
 11005.000 -0.28324261
 11006.000 -0.25133708
 11007.000 -0.24822670
 11008.000 -0.26921807
 11009.000 -0.26987525
 11010.000 -0.24386058
 11011.000 -0.23918834
 11012.000 -0.28774480
 11013.000 -0.26853785
 11014.000 -0.32612043
 11015.000 -0.23011392
 11016.000 -0.30284123
 11017.000 -0.29707694
 11018.000 -0.24224494
 11019.000 -0.29525895
 11020.000 -0.20891165
 11021.000 -0.24602050
 11022.000 -0.28006930
 11023.000 -0.28863168
 11024.000 -0.27093590
 11025.000 -0.26530416
 11026.000 -0.30324984
 11027.000 -0.28796069
 11028.000 -0.27901131
 11029.000 -0.23251354
 11030.000 -0.24080029
 11031.000 -0.26014930
 11032.000 -0.22309115
 11033.000 -0.25566138
 11034.000 -0.29542183
 11035.000 -0.25496170
 11036.000 -0.28352071
 11037.000 -0.25893522
 11038.000 -0.25081738
 11039.000 -0.24098222
 11040.000 -0.27976613
 11041.000 -0.26923926
 11042.000 -0.29849348
 11043.000 -0.31131356
 11044.000 -0.24740540
 11045.000 -0.28175329
 11046.000 -0.23274968
 11047.000 -0.26667184
 11048.000 -0.27928775
 11049.000 -0.25481517
 11050.000 -0.28615021
 11051.000 -0.22592233
 11052.000 -0.27361228
 11053.000 -0.28064310
 11054.000 -0.27377839
 11055.000 -0.26978275
 11056.000 -0.25566881
 11057.000 -0.28796800
 11058.000 -0.24317999
 11059.000 -0.29059352
 11060.000 -0.28488220
 11061.000 -0.30649958
 11062.000 -0.29365117
 11063.000 -0.28428669
 11064.000 -0.26483961
 11065.000 -0.25389205
 11066.000 -0.30943910
 11067.000 -0.22263723
 11068.000 -0.30281594
 11069.000 -0.27016623
 11070.000 -0.26104300
 11071.000 -0.26125934
 11072.000 -0.32716090
 11073.000 -0.32066465
 11074.000 -0.27258833
 11075.000 -0.23780731
 11076.000 -0.23873497
 11077.000 -0.27238767
 11078.000 -0.25259044
 11079.000 -0.29581427
 11080.000 -0.22392297
 11081.000 -0.30620714
 11082.000 -0.24399592
 11083.000 -0.23162796
 11084.000 -0.27801018
 11085.000 -0.27154085
 11086.000 -0.21113122
 11087.000 -0.25596310
 11088.000 -0.25461976
 11089.000 -0.24940426
 11090.000 -0.26028446
 11091.000 -0.22891224
 11092.000 -0.23720844
 11093.000 -0.30908968
 11094.000 -0.22308563
 11095.000 -0.26785935
 11096.000 -0.25822653
 11097.000 -0.27479901
 11098.000 -0.24605106
 11099.000 -0.30292269
 11100.000 -0.23495623
 11101.000 -0.26403820
 11102.000 -0.28132072
 11103.000 -0.22069862
 11104.000 -0.25371745
 11105.000 -0.28498369
 11106.000 -0.33661018
 11107.000 -0.28783688
 11108.000 -0.23247875
 11109.000 -0.26736104
 11110.000 -0.26048270
 11111.000 -0.27450301
 11112.000 -0.25233308
 11113.000 -0.23304320
 11114.000 -0.26686143
 11115.000 -0.26497709
 11116.000 -0.24945103
 11117.000 -0.23039395
 11118.000 -0.24473481
 11119.000 -0.27628398
 11120.000 -0.29566247
 11121.000 -0.24215244
 11122.000 -0.26378576
 11123.000 -0.24771460
 11124.000 -0.18841153
 11125.000 -0.29626037
 11126.000 -0.26184537
 11127.000 -0.23025367
 11128.000 -0.25277357
 11129.000 -0.23746449
 11130.000 -0.30065896
 11131.000 -0.22253148
 11132.000 -0.26943280
 11133.000 -0.15728648
 11134.000 -0.26826971
 11135.000 -0.24134901
 11136.000 -0.27282027
 11137.000 -0.26723456
 11138.000 -0.25827181
 11139.000 -0.21404116
 11140.000 -0.26311283
 11141.000 -0.22361562
 11142.000 -0.26057175
 11143.000 -0.23717928
 11144.000 -0.20108106
 11145.000 -0.29116380
 11146.000 -0.25100711
 11147.000 -0.28071084
 11148.000 -0.23361409
 11149.000 -0.24346896
 11150.000 -0.26637252
 11151.000 -0.28258236
 11152.000 -0.27583998
 11153.000 -0.25297014
 11154.000 -0.24922780
 11155.000 -0.27647255
 11156.000 -0.24802309
 11157.000 -0.23864129
 11158.000 -0.25067898
 11159.000 -0.26664250
 11160.000 -0.24348983
 11161.000 -0.25276081
 11162.000 -0.28806507
 11163.000 -0.31576609
 11164.000 -0.20278444
 11165.000 -0.20890813
 11166.000 -0.27259795
 11167.000 -0.24261864
 11168.000 -0.24115728
 11169.000 -0.25250697
 11170.000 -0.25735083
 11171.000 -0.22131693
 11172.000 -0.30007679
 11173.000 -0.23719869
 11174.000 -0.27382505
 11175.000 -0.25382592
 11176.000 -0.22623365
 11177.000 -0.22572680
 11178.000 -0.27694787
 11179.000 -0.25188531
 11180.000 -0.28056157
 11181.000 -0.27423931
 11182.000 -0.30105058
 11183.000 -0.29504288
 11184.000 -0.29297339
 11185.000 -0.23907388
 11186.000 -0.29691526
 11187.000 -0.26848707
 11188.000 -0.23838822
 11189.000 -0.26425069
 11190.000 -0.22109208
 11191.000 -0.29628216
 11192.000 -0.23423854
 11193.000 -0.27487592
 11194.000 -0.24384878
 11195.000 -0.23135863
 11196.000 -0.25482838
 11197.000 -0.27040675
 11198.000 -0.25000587
 11199.000 -0.26143864
 11200.000 -0.27471863
 11201.000 -0.24799091
 11202.000 -0.22101051
 11203.000 -0.28670522
 11204.000 -0.27464960
 11205.000 -0.25402527
 11206.000 -0.25291958
 11207.000 -0.30346766
 11208.000 -0.27925113
 11209.000 -0.25606361
 11210.000 -0.25401139
 11211.000 -0.30606349
 11212.000 -0.25938626
 11213.000 -0.26252718
 11214.000 -0.22816824
 11215.000 -0.26318645
 11216.000 -0.27714456
 11217.000 -0.26683709
 11218.000 -0.27736062
 11219.000 -0.25833271
 11220.000 -0.31047345
 11221.000 -0.28858728
 11222.000 -0.27332152
 11223.000 -0.27708937
 11224.000 -0.22559473
 11225.000 -0.26424009
 11226.000 -0.23306707
 11227.000 -0.30058333
 11228.000 -0.32136365
 11229.000 -0.28248359
 11230.000 -0.20793311
 11231.000 -0.28649414
 11232.000 -0.24413473
 11233.000 -0.25723453
 11234.000 -0.25458340
 11235.000 -0.31977415
 11236.000 -0.25907707
 11237.000 -0.28295135
 11238.000 -0.24874035
 11239.000 -0.24829038
 11240.000 -0.20195116
 11241.000 -0.24544283
 11242.000 -0.26168883
 11243.000 -0.21987157
 11244.000 -0.25010197
 11245.000 -0.28771121
 11246.000 -0.26331230
 11247.000 -0.25484170
 11248.000 -0.22070460
 11249.000 -0.23245759
 11250.000 -0.24338143
 11251.000 -0.28233657
 11252.000 -0.27037780
 11253.000 -0.24096113
 11254.000 -0.21898369
 11255.000 -0.24693044
 11256.000 -0.27647356
 11257.000 -0.21552383
 11258.000 -0.29215070
 11259.000 -0.28674793
 11260.000 -0.29255137
 11261.000 -0.25330220
 11262.000 -0.26569644
 11263.000 -0.26733225
 11264.000 -0.24361797
 11265.000 -0.26675745
 11266.000 -0.27947437
 11267.000 -0.28616250
 11268.000 -0.26516322
 11269.000 -0.28478927
 11270.000 -0.26814338
 11271.000 -0.27578051
 11272.000 -0.23875199
 11273.000 -0.23904306
 11274.000 -0.22153384
 11275.000 -0.21796326
 11276.000 -0.24304111
 11277.000 -0.22595876
 11278.000 -0.27105803
 11279.000 -0.27011890
 11280.000 -0.24845132
 11281.000 -0.25261957
 11282.000 -0.27090454
 11283.000 -0.22645552
 11284.000 -0.22869797
 11285.000 -0.32762650
 11286.000 -0.24130929
 11287.000 -0.26949054
 11288.000 -0.21369116
 11289.000 -0.20693482
 11290.000 -0.26429441
 11291.000 -0.28908647
 11292.000 -0.24314456
 11293.000 -0.25345380
 11294.000 -0.24572440
 11295.000 -0.29489885
 11296.000 -0.24862163
 11297.000 -0.26390374
 11298.000 -0.24960729
 11299.000 -0.28300304
 11300.000 -0.25484692
 11301.000 -0.22007753
 11302.000 -0.26478678
 11303.000 -0.27969825
 11304.000 -0.28291138
 11305.000 -0.20439637
 11306.000 -0.27274546
 11307.000 -0.27105706
 11308.000 -0.26951385
 11309.000 -0.25989447
 11310.000 -0.24297858
 11311.000 -0.26355890
 11312.000 -0.21839303
 11313.000 -0.26303851
 11314.000 -0.24977968
 11315.000 -0.27945144
 11316.000 -0.25304294
 11317.000 -0.23920949
 11318.000 -0.26670605
 11319.000 -0.25898006
 11320.000 -0.25953259
 11321.000 -0.25601883
 11322.000 -0.22751351
 11323.000 -0.25633031
 11324.000 -0.28452272
 11325.000 -0.19778241
 11326.000 -0.26420034
 11327.000 -0.24848662
 11328.000 -0.23266135
 11329.000 -0.30651518
 11330.000 -0.24151706
 11331.000 -0.27130116
 11332.000 -0.25286036
 11333.000 -0.24527983
 11334.000 -0.24306199
 11335.000 -0.26999671
 11336.000 -0.26500250
 11337.000 -0.24177993
 11338.000 -0.23721549
 11339.000 -0.27043711
 11340.000 -0.27742458
 11341.000 -0.26106865
 11342.000 -0.21835474
 11343.000 -0.20130202
 11344.000 -0.24974662
 11345.000 -0.26262066
 11346.000 -0.23788931
 11347.000 -0.22966278
 11348.000 -0.24705759
 11349.000 -0.20861156
 11350.000 -0.28035564
 11351.000 -0.27889000
 11352.000 -0.24801265
 11353.000 -0.28020511
 11354.000 -0.23096482
 11355.000 -0.25939216
 11356.000 -0.22347574
 11357.000 -0.23443486
 11358.000 -0.23452680
 11359.000 -0.27736610
 11360.000 -0.24113861
 11361.000 -0.30986184
 11362.000 -0.22526170
 11363.000 -0.27045685
 11364.000 -0.25622287
 11365.000 -0.28271683
 11366.000 -0.23757511
 11367.000 -0.23185438
 11368.000 -0.20329610
 11369.000 -0.26003026
 11370.000 -0.23945626
 11371.000 -0.26329653
 11372.000 -0.24178148
 11373.000 -0.21585824
 11374.000 -0.25187832
 11375.000 -0.23256353
 11376.000 -0.26248905
 11377.000 -0.26166318
 11378.000 -0.28464179
 11379.000 -0.25452595
 11380.000 -0.23146947
 11381.000 -0.20383628
 11382.000 -0.22933034
 11383.000 -0.23171431
 11384.000 -0.22114932
 11385.000 -0.22860103
 11386.000 -0.22769935
 11387.000 -0.27047319
 11388.000 -0.25582448
 11389.000 -0.18355406
 11390.000 -0.24466414
 11391.000 -0.26587560
 11392.000 -0.23242015
 11393.000 -0.18046419
 11394.000 -0.24991191
 11395.000 -0.26153208
 11396.000 -0.26628895
 11397.000 -0.21589019
 11398.000 -0.18741224
 11399.000 -0.19924404
 11400.000 -0.25510223
 11401.000 -0.20559204
 11402.000 -0.23593608
 11403.000 -0.27744424
 11404.000 -0.24838102
 11405.000 -0.25831634
 11406.000 -0.25433427
 11407.000 -0.26837246
 11408.000 -0.23868908
 11409.000 -0.23255715
 11410.000 -0.24464955
 11411.000 -0.20129194
 11412.000 -0.27099403
 11413.000 -0.22579748
 11414.000 -0.27041592
 11415.000 -0.23950960
 11416.000 -0.21545187
 11417.000 -0.24828609
 11418.000 -0.21550797
 11419.000 -0.24522325
 11420.000 -0.20847058
 11421.000 -0.24779763
 11422.000 -0.20406326
 11423.000 -0.25624842
 11424.000 -0.27199313
 11425.000 -0.26334701
 11426.000 -0.24746607
 11427.000 -0.19141716
 11428.000 -0.24266975
 11429.000 -0.27934641
 11430.000 -0.24926835
 11431.000 -0.24606749
 11432.000 -0.27704019
 11433.000 -0.28019583
 11434.000 -0.26480983
 11435.000 -0.19175105
 11436.000 -0.25167315
 11437.000 -0.28081003
 11438.000 -0.27217236
 11439.000 -0.25674293
 11440.000 -0.23653164
 11441.000 -0.27357006
 11442.000 -0.23700302
 11443.000 -0.17064689
 11444.000 -0.27388397
 11445.000 -0.23219295
 11446.000 -0.26566523
 11447.000 -0.28729256
 11448.000 -0.25516974
 11449.000 -0.25868581
 11450.000 -0.23842634
 11451.000 -0.26961816
 11452.000 -0.24822589
 11453.000 -0.27227128
 11454.000 -0.32110764
 11455.000 -0.22661556
 11456.000 -0.22317472
 11457.000 -0.22969682
 11458.000 -0.28329722
 11459.000 -0.27408467
 11460.000 -0.26394352
 11461.000 -0.22019331
 11462.000 -0.23117614
 11463.000 -0.28639117
 11464.000 -0.22122099
 11465.000 -0.25163805
 11466.000 -0.28088491
 11467.000 -0.27716474
 11468.000 -0.25527658
 11469.000 -0.22396803
 11470.000 -0.22621301
 11471.000 -0.25228133
 11472.000 -0.25346398
 11473.000 -0.22229721
 11474.000 -0.24042429
 11475.000 -0.27351587
 11476.000 -0.26480181
 11477.000 -0.22647990
 11478.000 -0.22667195
 11479.000 -0.29142657
 11480.000 -0.16560328
 11481.000 -0.24901881
 11482.000 -0.23838537
 11483.000 -0.23478370
 11484.000 -0.18982026
 11485.000 -0.27813553
 11486.000 -0.22942574
 11487.000 -0.27376733
 11488.000 -0.22892812
 11489.000 -0.26753955
 11490.000 -0.23148082
 11491.000 -0.23059375
 11492.000 -0.26961475
 11493.000 -0.25666015
 11494.000 -0.20366089
 11495.000 -0.23542661
 11496.000 -0.23803389
 11497.000 -0.26757106
 11498.000 -0.22428705
 11499.000 -0.28861453
 11500.000 -0.26506040
 11501.000 -0.24541345
 11502.000 -0.25966985
 11503.000 -0.26003571
 11504.000 -0.21522880
 11505.000 -0.16688619
 11506.000 -0.24423644
 11507.000 -0.19642308
 11508.000 -0.24950920
 11509.000 -0.25894023
 11510.000 -0.28387051
 11511.000 -0.22126361
 11512.000 -0.22238239
 11513.000 -0.25127121
 11514.000 -0.27697283
 11515.000 -0.24548360
 11516.000 -0.25403392
 11517.000 -0.22535901
 11518.000 -0.24105081
 11519.000 -0.23024015
 11520.000 -0.24434427
 11521.000 -0.24023096
 11522.000 -0.22808702
 11523.000 -0.23832003
 11524.000 -0.24237687
 11525.000 -0.20741403
 11526.000 -0.21023514
 11527.000 -0.24783150
 11528.000 -0.21700550
 11529.000 -0.22167553
 11530.000 -0.24230157
 11531.000 -0.23309934
 11532.000 -0.21405592
 11533.000 -0.26231618
 11534.000 -0.26057071
 11535.000 -0.29350964
 11536.000 -0.24111172
 11537.000 -0.22417180
 11538.000 -0.22163407
 11539.000 -0.19797909
 11540.000 -0.27428993
 11541.000 -0.22017007
 11542.000 -0.22503808
 11543.000 -0.20759141
 11544.000 -0.25629140
 11545.000 -0.27490632
 11546.000 -0.21312694
 11547.000 -0.18163849
 11548.000 -0.19270925
 11549.000 -0.24848878
 11550.000 -0.21823393
 11551.000 -0.21170186
 11552.000 -0.25829158
 11553.000 -0.25669455
 11554.000 -0.26459070
 11555.000 -0.22644684
 11556.000 -0.23279255
 11557.000 -0.23277286
 11558.000 -0.23647173
 11559.000 -0.23427699
 11560.000 -0.26206350
 11561.000 -0.19730606
 11562.000 -0.22699217
 11563.000 -0.20669520
 11564.000 -0.25920694
 11565.000 -0.24030716
 11566.000 -0.25131801
 11567.000 -0.20255288
 11568.000 -0.20636700
 11569.000 -0.23524823
 11570.000 -0.28626236
 11571.000 -0.24250569
 11572.000 -0.23778439
 11573.000 -0.24389591
 11574.000 -0.26231505
 11575.000 -0.21616951
 11576.000 -0.19894405
 11577.000 -0.23748424
 11578.000 -0.20783566
 11579.000 -0.27482584
 11580.000 -0.25446533
 11581.000 -0.26848574
 11582.000 -0.18110976
 11583.000 -0.26928750
 11584.000 -0.23455701
 11585.000 -0.21692275
 11586.000 -0.27870291
 11587.000 -0.26711000
 11588.000 -0.21838609
 11589.000 -0.23538730
 11590.000 -0.26856399
 11591.000 -0.27967182
 11592.000 -0.27069600
 11593.000 -0.20406628
 11594.000 -0.26967815
 11595.000 -0.20177235
 11596.000 -0.22139042
 11597.000 -0.26272732
 11598.000 -0.26681142
 11599.000 -0.23051431
 11600.000 -0.27690957
 11601.000 -0.21587556
 11602.000 -0.21858857
 11603.000 -0.22636119
 11604.000 -0.23758447
 11605.000 -0.19548619
 11606.000 -0.23520060
 11607.000 -0.24274015
 11608.000 -0.21539894
 11609.000 -0.24797681
 11610.000 -0.20157519
 11611.000 -0.23881647
 11612.000 -0.19007134
 11613.000 -0.20964165
 11614.000 -0.23073271
 11615.000 -0.22151107
 11616.000 -0.22066150
 11617.000 -0.21761601
 11618.000 -0.28434449
 11619.000 -0.21416718
 11620.000 -0.24414875
 11621.000 -0.21182218
 11622.000 -0.22410109
 11623.000 -0.26231747
 11624.000 -0.26966544
 11625.000 -0.25664294
 11626.000 -0.25284706
 11627.000 -0.20535151
 11628.000 -0.22740049
 11629.000 -0.22716258
 11630.000 -0.26098552
 11631.000 -0.23973987
 11632.000 -0.20805667
 11633.000 -0.23158635
 11634.000 -0.22568219
 11635.000 -0.27862458
 11636.000 -0.24837832
 11637.000 -0.21606533
 11638.000 -0.20209997
 11639.000 -0.20065357
 11640.000 -0.27993696
 11641.000 -0.22641488
 11642.000 -0.25340520
 11643.000 -0.21890291
 11644.000 -0.20006304
 11645.000 -0.24562777
 11646.000 -0.19215084
 11647.000 -0.22002606
 11648.000 -0.22623532
 11649.000 -0.19128335
 11650.000 -0.25616884
 11651.000 -0.19408377
 11652.000 -0.22845837
 11653.000 -0.25084378
 11654.000 -0.27022723
 11655.000 -0.21716159
 11656.000 -0.26735540
 11657.000 -0.20389267
 11658.000 -0.24338405
 11659.000 -0.21994655
 11660.000 -0.21421682
 11661.000 -0.22044998
 11662.000 -0.25453583
 11663.000 -0.20447624
 11664.000 -0.24592132
 11665.000 -0.26039467
 11666.000 -0.29136749
 11667.000 -0.20616782
 11668.000 -0.23707565
 11669.000 -0.27599291
 11670.000 -0.25112971
 11671.000 -0.22755355
 11672.000 -0.19234082
 11673.000 -0.27923356
 11674.000 -0.26252584
 11675.000 -0.26868141
 11676.000 -0.23109811
 11677.000 -0.25093964
 11678.000 -0.21662805
 11679.000 -0.21994122
 11680.000 -0.22502261
 11681.000 -0.23448843
 11682.000 -0.28685542
 11683.000 -0.22187608
 11684.000 -0.21703465
 11685.000 -0.22098061
 11686.000 -0.22730107
 11687.000 -0.23878818
 11688.000 -0.22241319
 11689.000 -0.20190667
 11690.000 -0.27527013
 11691.000 -0.27618591
 11692.000 -0.28834940
 11693.000 -0.16319067
 11694.000 -0.18631469
 11695.000 -0.20923646
 11696.000 -0.21776147
 11697.000 -0.24129750
 11698.000 -0.26209757
 11699.000 -0.21792613
 11700.000 -0.24179457
 11701.000 -0.26646280
 11702.000 -0.25963853
 11703.000 -0.24376194
 11704.000 -0.18446618
 11705.000 -0.22757729
 11706.000 -0.22997065
 11707.000 -0.24961166
 11708.000 -0.23745069
 11709.000 -0.27541606
 11710.000 -0.24533507
 11711.000 -0.25088252
 11712.000 -0.24715994
 11713.000 -0.19737658
 11714.000 -0.23630532
 11715.000 -0.20933804
 11716.000 -0.23799855
 11717.000 -0.20374005
 11718.000 -0.23649809
 11719.000 -0.23392825
 11720.000 -0.21650103
 11721.000 -0.20770312
 11722.000 -0.18855887
 11723.000 -0.25149002
 11724.000 -0.24172041
 11725.000 -0.24906073
 11726.000 -0.19151552
 11727.000 -0.21523438
 11728.000 -0.25385219
 11729.000 -0.25155285
 11730.000 -0.22120344
 11731.000 -0.23224275
 11732.000 -0.25200727
 11733.000 -0.24089605
 11734.000 -0.23158479
 11735.000 -0.22377131
 11736.000 -0.25879669
 11737.000 -0.26001795
 11738.000 -0.18648651
 11739.000 -0.23891891
 11740.000 -0.23680039
 11741.000 -0.20130437
 11742.000 -0.26008323
 11743.000 -0.23810637
 11744.000 -0.23996041
 11745.000 -0.24972534
 11746.000 -0.22546259
 11747.000 -0.23956453
 11748.000 -0.24738073
 11749.000 -0.22478302
 11750.000 -0.21899054
 11751.000 -0.23625374
 11752.000 -0.27091704
 11753.000 -0.24856267
 11754.000 -0.21394190
 11755.000 -0.20410452
 11756.000 -0.25941689
 11757.000 -0.20276539
 11758.000 -0.22194162
 11759.000 -0.23948058
 11760.000 -0.24815317
 11761.000 -0.19276251
 11762.000 -0.23157862
 11763.000 -0.19889198
 11764.000 -0.20190459
 11765.000 -0.25836917
 11766.000 -0.26081652
 11767.000 -0.19398883
 11768.000 -0.21345993
 11769.000 -0.19969101
 11770.000 -0.22849124
 11771.000 -0.19980095
 11772.000 -0.21269020
 11773.000 -0.21662499
 11774.000 -0.21228879
 11775.000 -0.24266167
 11776.000 -0.22572358
 11777.000 -0.22178142
 11778.000 -0.24303231
 11779.000 -0.23209261
 11780.000 -0.23146433
 11781.000 -0.21814870
 11782.000 -0.22510967
 11783.000 -0.25894928
 11784.000 -0.22847221
 11785.000 -0.22908800
 11786.000 -0.24033332
 11787.000 -0.21102120
 11788.000 -0.24329474
 11789.000 -0.23568244
 11790.000 -0.21806596
 11791.000 -0.22450925
 11792.000 -0.22877848
 11793.000 -0.21331768
 11794.000 -0.23524903
 11795.000 -0.25480455
 11796.000 -0.21586392
 11797.000 -0.25661980
 11798.000 -0.23388945
 11799.000 -0.21728372
 11800.000 -0.23792908
 11801.000 -0.20857942
 11802.000 -0.20842148
 11803.000 -0.21787272
 11804.000 -0.24455053
 11805.000 -0.24358299
 11806.000 -0.21028118
 11807.000 -0.19106541
 11808.000 -0.23760411
 11809.000 -0.23349905
 11810.000 -0.23355200
 11811.000 -0.25676378
 11812.000 -0.20781478
 11813.000 -0.18988275
 11814.000 -0.20389780
 11815.000 -0.23283924
 11816.000 -0.19232071
 11817.000 -0.19270483
 11818.000 -0.19558758
 11819.000 -0.16972074
 11820.000 -0.23548206
 11821.000 -0.22672681
 11822.000 -0.22818331
 11823.000 -0.20876133
 11824.000 -0.24253797
 11825.000 -0.23559623
 11826.000 -0.19734025
 11827.000 -0.22822648
 11828.000 -0.20923400
 11829.000 -0.24655181
 11830.000 -0.23084370
 11831.000 -0.25015957
 11832.000 -0.24386656
 11833.000 -0.21862728
 11834.000 -0.21853686
 11835.000 -0.24061676
 11836.000 -0.23385461
 11837.000 -0.22343833
 11838.000 -0.22312429
 11839.000 -0.21001707
 11840.000 -0.18187878
 11841.000 -0.23084974
 11842.000 -0.23519204
 11843.000 -0.22644211
 11844.000 -0.25982023
 11845.000 -0.22726686
 11846.000 -0.23718772
 11847.000 -0.24081470
 11848.000 -0.16679111
 11849.000 -0.28980427
 11850.000 -0.21285387
 11851.000 -0.22145389
 11852.000 -0.23181832
 11853.000 -0.24088287
 11854.000 -0.22357605
 11855.000 -0.21332763
 11856.000 -0.20214203
 11857.000 -0.20653427
 11858.000 -0.20057459
 11859.000 -0.22465016
 11860.000 -0.22970163
 11861.000 -0.20107036
 11862.000 -0.21956600
 11863.000 -0.21887798
 11864.000 -0.19143698
 11865.000 -0.22731533
 11866.000 -0.17512371
 11867.000 -0.26259923
 11868.000 -0.21504849
 11869.000 -0.20194099
 11870.000 -0.23162392
 11871.000 -0.21283099
 11872.000 -0.23745719
 11873.000 -0.23482224
 11874.000 -0.19037978
 11875.000 -0.20770249
 11876.000 -0.24967078
 11877.000 -0.18087220
 11878.000 -0.17809409
 11879.000 -0.24670408
 11880.000 -0.19335217
 11881.000 -0.19909506
 11882.000 -0.26408720
 11883.000 -0.25362534
 11884.000 -0.24302009
 11885.000 -0.27798523
 11886.000 -0.19908897
 11887.000 -0.14393370
 11888.000 -0.23027946
 11889.000 -0.20770571
 11890.000 -0.19179293
 11891.000 -0.20967922
 11892.000 -0.17405646
 11893.000 -0.23356637
 11894.000 -0.22019285
 11895.000 -0.22920590
 11896.000 -0.21423681
 11897.000 -0.26317753
 11898.000 -0.25116007
 11899.000 -0.23985464
 11900.000 -0.21300159
 11901.000 -0.24402595
 11902.000 -0.23840006
 11903.000 -0.18418427
 11904.000 -0.27364000
 11905.000 -0.22146425
 11906.000 -0.21761017
 11907.000 -0.20371114
 11908.000 -0.20799943
 11909.000 -0.25365049
 11910.000 -0.22587918
 11911.000 -0.23497036
 11912.000 -0.24567644
 11913.000 -0.23400435
 11914.000 -0.22899404
 11915.000 -0.20536702
 11916.000 -0.24127236
 11917.000 -0.21259334
 11918.000 -0.20124743
 11919.000 -0.20229563
 11920.000 -0.21080809
 11921.000 -0.20419686
 11922.000 -0.23264211
 11923.000 -0.19001546
 11924.000 -0.17586949
 11925.000 -0.20397016
 11926.000 -0.18610933
 11927.000 -0.19433923
 11928.000 -0.23381755
 11929.000 -0.20628832
 11930.000 -0.20362454
 11931.000 -0.18290025
 11932.000 -0.26956106
 11933.000 -0.20050997
 11934.000 -0.22830883
 11935.000 -0.22802918
 11936.000 -0.24746773
 11937.000 -0.21799262
 11938.000 -0.22331435
 11939.000 -0.25323714
 11940.000 -0.21159572
 11941.000 -0.25258817
 11942.000 -0.22486478
 11943.000 -0.25315432
 11944.000 -0.21804541
 11945.000 -0.23169209
 11946.000 -0.24457422
 11947.000 -0.23694116
 11948.000 -0.15403079
 11949.000 -0.23462628
 11950.000 -0.24415231
 11951.000 -0.18441328
 11952.000 -0.24802288
 11953.000 -0.22229173
 11954.000 -0.20205681
 11955.000 -0.26255234
 11956.000 -0.17733600
 11957.000 -0.23075308
 11958.000 -0.18164649
 11959.000 -0.23348029
 11960.000 -0.22841511
 11961.000 -0.22926594
 11962.000 -0.25138647
 11963.000 -0.19812543
 11964.000 -0.26579725
 11965.000 -0.22572271
 11966.000 -0.17782591
 11967.000 -0.24934508
 11968.000 -0.17957659
 11969.000 -0.18774347
 11970.000 -0.21960172
 11971.000 -0.21584205
 11972.000 -0.21504001
 11973.000 -0.21087037
 11974.000 -0.22410764
 11975.000 -0.25669328
 11976.000 -0.20765407
 11977.000 -0.20195739
 11978.000 -0.19516231
 11979.000 -0.21178822
 11980.000 -0.21244258
 11981.000 -0.15045742
 11982.000 -0.15198501
 11983.000 -0.22859889
 11984.000 -0.20631022
 11985.000 -0.21875617
 11986.000 -0.25564403
 11987.000 -0.23844063
 11988.000 -0.22849024
 11989.000 -0.16989253
 11990.000 -0.23022175
 11991.000 -0.20405051
 11992.000 -0.20887651
 11993.000 -0.28370173
 11994.000 -0.27645244
 11995.000 -0.23720299
 11996.000 -0.20056594
 11997.000 -0.19051957
 11998.000 -0.16219918
 11999.000 -0.24383792
 12000.000 -0.27541481
 12001.000 -0.18204757
 12002.000 -0.24884673
 12003.000 -0.22991131
 12004.000 -0.15732891
 12005.000 -0.19745732
 12006.000 -0.24672601
 12007.000 -0.25268588
 12008.000 -0.19872999
 12009.000 -0.20310928
 12010.000 -0.18942193
 12011.000 -0.22772482
 12012.000 -0.19293162
 12013.000 -0.16573026
 12014.000 -0.23267398
 12015.000 -0.19320435
 12016.000 -0.20115040
 12017.000 -0.23721160
 12018.000 -0.23067362
 12019.000 -0.24057045
 12020.000 -0.21766828
 12021.000 -0.22593743
 12022.000 -0.25619093
 12023.000 -0.21979323
 12024.000 -0.24506937
 12025.000 -0.16820804
 12026.000 -0.24722307
 12027.000 -0.21830429
 12028.000 -0.18272228
 12029.000 -0.20740292
 12030.000 -0.22665692
 12031.000 -0.23709535
 12032.000 -0.14634281
 12033.000 -0.23657775
 12034.000 -0.21545879
 12035.000 -0.20536071
 12036.000 -0.18528571
 12037.000 -0.23229821
 12038.000 -0.19792133
 12039.000 -0.22708018
 12040.000 -0.18267043
 12041.000 -0.20137219
 12042.000 -0.20709063
 12043.000 -0.20645836
 12044.000 -0.21070775
 12045.000 -0.18091156
 12046.000 -0.22327578
 12047.000 -0.22922739
 12048.000 -0.23859032
 12049.000 -0.19986191
 12050.000 -0.19806356
 12051.000 -0.17396067
 12052.000 -0.23488963
 12053.000 -0.20950636
 12054.000 -0.18440006
 12055.000 -0.19767320
 12056.000 -0.20976387
 12057.000 -0.18934474
 12058.000 -0.19771088
 12059.000 -0.23939420
 12060.000 -0.18699313
 12061.000 -0.16952920
 12062.000 -0.20150109
 12063.000 -0.19338765
 12064.000 -0.23279949
 12065.000 -0.16439463
 12066.000 -0.21110153
 12067.000 -0.16766063
 12068.000 -0.23487804
 12069.000 -0.24434764
 12070.000 -0.18014556
 12071.000 -0.21111271
 12072.000 -0.22319856
 12073.000 -0.20544900
 12074.000 -0.19273094
 12075.000 -0.23966279
 12076.000 -0.21663273
 12077.000 -0.21481687
 12078.000 -0.24846844
 12079.000 -0.23584992
 12080.000 -0.20889636
 12081.000 -0.17412858
 12082.000 -0.20337037
 12083.000 -0.19951064
 12084.000 -0.18743069
 12085.000 -0.18153740
 12086.000 -0.22790225
 12087.000 -0.24776824
 12088.000 -0.19763070
 12089.000 -0.18122439
 12090.000 -0.18737570
 12091.000 -0.21676606
 12092.000 -0.22863256
 12093.000 -0.21913805
 12094.000 -0.24772424
 12095.000 -0.17164252
 12096.000 -0.20003798
 12097.000 -0.21783437
 12098.000 -0.23314964
 12099.000 -0.23425441
 12100.000 -0.16657097
 12101.000 -0.19950500
 12102.000 -0.20207469
 12103.000 -0.21557352
 12104.000 -0.23540945
 12105.000 -0.26292361
 12106.000 -0.21846519
 12107.000 -0.22181898
 12108.000 -0.26852447
 12109.000 -0.21372050
 12110.000 -0.19091249
 12111.000 -0.23812581
 12112.000 -0.23083514
 12113.000 -0.20524956
 12114.000 -0.20861401
 12115.000 -0.17428138
 12116.000 -0.17309980
 12117.000 -0.20683452
 12118.000 -0.20058773
 12119.000 -0.20242340
 12120.000 -0.22958598
 12121.000 -0.22086716
 12122.000 -0.21140233
 12123.000 -0.16960861
 12124.000 -0.22064594
 12125.000 -0.20775879
 12126.000 -0.18962422
 12127.000 -0.22696360
 12128.000 -0.23923355
 12129.000 -0.19316691
 12130.000 -0.17336142
 12131.000 -0.20862499
 12132.000 -0.23314849
 12133.000 -0.20983467
 12134.000 -0.24056773
 12135.000 -0.18604003
 12136.000 -0.29660767
 12137.000 -0.26348666
 12138.000 -0.17842131
 12139.000 -0.24557397
 12140.000 -0.21980077
 12141.000 -0.22405798
 12142.000 -0.22058404
 12143.000 -0.19354494
 12144.000 -0.14614261
 12145.000 -0.24804521
 12146.000 -0.15507743
 12147.000 -0.19464363
 12148.000 -0.19514758
 12149.000 -0.22494057
 12150.000 -0.13254018
 12151.000 -0.21061000
 12152.000 -0.21155780
 12153.000 -0.20191878
 12154.000 -0.23393677
 12155.000 -0.18260710
 12156.000 -0.19638780
 12157.000 -0.19225450
 12158.000 -0.16960896
 12159.000 -0.20107720
 12160.000 -0.20263671
 12161.000 -0.17661096
 12162.000 -0.17603735
 12163.000 -0.18723443
 12164.000 -0.22867916
 12165.000 -0.23136337
 12166.000 -0.19253730
 12167.000 -0.18893186
 12168.000 -0.17784819
 12169.000 -0.22494948
 12170.000 -0.21496961
 12171.000 -0.20193334
 12172.000 -0.19819129
 12173.000 -0.21271792
 12174.000 -0.25002491
 12175.000 -0.22739714
 12176.000 -0.20561836
 12177.000 -0.20532222
 12178.000 -0.20637657
 12179.000 -0.21583333
 12180.000 -0.15195131
 12181.000 -0.16209716
 12182.000 -0.21976570
 12183.000 -0.20606856
 12184.000 -0.22194094
 12185.000 -0.20803487
 12186.000 -0.20667219
 12187.000 -0.23972890
 12188.000 -0.23224932
 12189.000 -0.18569388
 12190.000 -0.16236911
 12191.000 -0.21516727
 12192.000 -0.18614930
 12193.000 -0.24868184
 12194.000 -0.24591226
 12195.000 -0.23085136
 12196.000 -0.17311758
 12197.000 -0.18692731
 12198.000 -0.23725892
 12199.000 -0.18300957
 12200.000 -0.16352542
 12201.000 -0.22034477
 12202.000 -0.20063760
 12203.000 -0.21886304
 12204.000 -0.19831071
 12205.000 -0.21432607
 12206.000 -0.19739878
 12207.000 -0.21998279
 12208.000 -0.18942343
 12209.000 -0.16443497
 12210.000 -0.19637535
 12211.000 -0.24678211
 12212.000 -0.21894298
 12213.000 -0.22186770
 12214.000 -0.23157638
 12215.000 -0.15964839
 12216.000 -0.20100260
 12217.000 -0.18055466
 12218.000 -0.19128502
 12219.000 -0.20203566
 12220.000 -0.22681021
 12221.000 -0.20246055
 12222.000 -0.22134631
 12223.000 -0.18134913
 12224.000 -0.13733449
 12225.000 -0.22209772
 12226.000 -0.21477618
 12227.000 -0.15849605
 12228.000 -0.12503246
 12229.000 -0.23474486
 12230.000 -0.20376167
 12231.000 -0.21355701
 12232.000 -0.20232238
 12233.000 -0.19545161
 12234.000 -0.22454996
 12235.000 -0.14092972
 12236.000 -0.20528146
 12237.000 -0.18548247
 12238.000 -0.17251216
 12239.000 -0.18921722
 12240.000 -0.22683709
 12241.000 -0.23165562
 12242.000 -0.21434814
 12243.000 -0.19558992
 12244.000 -0.19357372
 12245.000 -0.16084962
 12246.000 -0.13169098
 12247.000 -0.18847140
 12248.000 -0.20584883
 12249.000 -0.21044157
 12250.000 -0.19039046
 12251.000 -0.21582424
 12252.000 -0.15589858
 12253.000 -0.17584895
 12254.000 -0.19246014
 12255.000 -0.22304690
 12256.000 -0.17450610
 12257.000 -0.18243415
 12258.000 -0.22567984
 12259.000 -0.23751374
 12260.000 -0.19225250
 12261.000 -0.16342761
 12262.000 -0.19059737
 12263.000 -0.21999673
 12264.000 -0.18613869
 12265.000 -0.19087474
 12266.000 -0.15761723
 12267.000 -0.19477460
 12268.000 -0.20308882
 12269.000 -0.13533705
 12270.000 -0.16183889
 12271.000 -0.18073291
 12272.000 -0.18187973
 12273.000 -0.23082746
 12274.000 -0.20123775
 12275.000 -0.21654822
 12276.000 -0.16209477
 12277.000 -0.13287529
 12278.000 -0.22954994
 12279.000 -0.17002939
 12280.000 -0.22406728
 12281.000 -0.22169404
 12282.000 -0.23646906
 12283.000 -0.24810774
 12284.000 -0.21971735
 12285.000 -0.20825358
 12286.000 -0.21062943
 12287.000 -0.16891855
 12288.000 -0.14856364
 12289.000 -0.20482298
 12290.000 -0.17514730
 12291.000 -0.17771822
 12292.000 -0.16768495
 12293.000 -0.20194822
 12294.000 -0.16689945
 12295.000 -0.13410431
 12296.000 -0.22991311
 12297.000 -0.15403344
 12298.000 -0.21587014
 12299.000 -0.21523336
 12300.000 -0.19821531
 12301.000 -0.19879620
 12302.000 -0.24238867
 12303.000 -0.17813949
 12304.000 -0.22366463
 12305.000 -0.18649426
 12306.000 -0.17290503
 12307.000 -0.17675011
 12308.000 -0.20530338
 12309.000 -0.18563020
 12310.000 -0.21238557
 12311.000 -0.21603682
 12312.000 -0.21932494
 12313.000 -0.22330332
 12314.000 -0.19081688
 12315.000 -0.21679267
 12316.000 -0.18269677
 12317.000 -0.20267829
 12318.000 -0.18564072
 12319.000 -0.17542822
 12320.000 -0.17568100
 12321.000 -0.15074187
 12322.000 -0.15316888
 12323.000 -0.16024145
 12324.000 -0.20975126
 12325.000 -0.19021829
 12326.000 -0.16653918
 12327.000 -0.21516151
 12328.000 -0.23192844
 12329.000 -0.20669950
 12330.000 -0.22404858
 12331.000 -0.19147501
 12332.000 -0.20032791
 12333.000 -0.19396537
 12334.000 -0.17017873
 12335.000 -0.20455776
 12336.000 -0.19573495
 12337.000 -0.18152107
 12338.000 -0.12278951
 12339.000 -0.23271711
 12340.000 -0.20165321
 12341.000 -0.17902601
 12342.000 -0.21273658
 12343.000 -0.23697960
 12344.000 -0.13696233
 12345.000 -0.11787058
 12346.000 -0.17517934
 12347.000 -0.20162796
 12348.000 -0.21041767
 12349.000 -0.21996243
 12350.000 -0.19403239
 12351.000 -0.16839772
 12352.000 -0.17986539
 12353.000 -0.22814725
 12354.000 -0.23228417
 12355.000 -0.22397331
 12356.000 -0.18875777
 12357.000 -0.14036935
 12358.000 -0.19727749
 12359.000 -0.20186635
 12360.000 -0.19624876
 12361.000 -0.17534556
 12362.000 -0.17287809
 12363.000 -0.17893143
 12364.000 -0.21766613
 12365.000 -0.16895982
 12366.000 -0.15242440
 12367.000 -0.20777271
 12368.000 -0.18270761
 12369.000 -0.19655468
 12370.000 -0.15305846
 12371.000 -0.20997824
 12372.000 -0.17867625
 12373.000 -0.13113774
 12374.000 -0.19792601
 12375.000 -0.17940150
 12376.000 -0.15896888
 12377.000 -0.19794872
 12378.000 -0.18952603
 12379.000 -0.23319296
 12380.000 -0.21107039
 12381.000 -0.20035320
 12382.000 -0.21190926
 12383.000 -0.18065833
 12384.000 -0.17324527
 12385.000 -0.20950979
 12386.000 -0.18514469
 12387.000 -0.16952458
 12388.000 -0.21251982
 12389.000 -0.17494928
 12390.000 -0.15707442
 12391.000 -0.20645842
 12392.000 -0.20460160
 12393.000 -0.15820643
 12394.000 -0.18712879
 12395.000 -0.23287592
 12396.000 -0.20405279
 12397.000 -0.18730552
 12398.000 -0.15664077
 12399.000 -0.18299360
 12400.000 -0.18807113
 12401.000 -0.16208435
 12402.000 -0.17282495
 12403.000 -0.19718256
 12404.000 -0.13101855
 12405.000 -0.15034639
 12406.000 -0.25106789
 12407.000 -0.15025599
 12408.000 -0.21797688
 12409.000 -0.18380256
 12410.000 -0.20509234
 12411.000 -0.25084002
 12412.000 -0.17962527
 12413.000 -0.23491484
 12414.000 -0.17500254
 12415.000 -0.19182962
 12416.000 -0.14463571
 12417.000 -0.18824248
 12418.000 -0.17553558
 12419.000 -0.20672017
 12420.000 -0.13050575
 12421.000 -0.19514915
 12422.000 -0.21009310
 12423.000 -0.18489137
 12424.000 -0.13925164
 12425.000 -0.19419805
 12426.000 -0.18718982
 12427.000 -0.14499385
 12428.000 -0.20527815
 12429.000 -0.12524616
 12430.000 -0.17667351
 12431.000 -0.19659496
 12432.000 -0.19348530
 12433.000 -0.20652558
 12434.000 -0.17632827
 12435.000 -0.19990948
 12436.000 -0.21511405
 12437.000 -0.19783867
 12438.000 -0.16542086
 12439.000 -0.17131154
 12440.000 -0.20619879
 12441.000 -0.19268404
 12442.000 -0.15628896
 12443.000 -0.18425907
 12444.000 -0.19031043
 12445.000 -0.22624408
 12446.000 -0.16041568
 12447.000 -0.20344915
 12448.000 -0.20402576
 12449.000 -0.16346714
 12450.000 -0.16055861
 12451.000 -0.16613801
 12452.000 -0.21829179
 12453.000 -0.20051042
 12454.000 -0.19200372
 12455.000 -0.18583952
 12456.000 -0.22747875
 12457.000 -0.20597248
 12458.000 -0.19858882
 12459.000 -0.23235062
 12460.000 -0.19195258
 12461.000 -0.17602454
 12462.000 -0.23665930
 12463.000 -0.15693331
 12464.000 -0.19065623
 12465.000 -0.16957644
 12466.000 -0.17775513
 12467.000 -0.23796907
 12468.000 -0.17063744
 12469.000 -0.20278964
 12470.000 -0.16744261
 12471.000 -0.18006601
 12472.000 -0.17671674
 12473.000 -0.16671803
 12474.000 -0.22910123
 12475.000 -0.16360992
 12476.000 -0.18706833
 12477.000 -0.12808037
 12478.000 -0.20690719
 12479.000 -0.21385646
 12480.000 -0.17414019
 12481.000 -0.17577482
 12482.000 -0.18752915
 12483.000 -0.18843089
 12484.000 -0.22603814
 12485.000 -0.11901719
 12486.000 -0.16403710
 12487.000 -0.18685382
 12488.000 -0.17469507
 12489.000 -0.17288230
 12490.000 -0.21890477
 12491.000 -0.16109870
 12492.000 -0.16304742
 12493.000 -0.18148054
 12494.000 -0.15170836
 12495.000 -0.18412161
 12496.000 -0.19546130
 12497.000 -0.19979133
 12498.000 -0.18277022
 12499.000 -0.21853647
 12500.000 -0.14831477
 12501.000 -0.18538880
 12502.000 -0.17022043
 12503.000 -0.17017718
 12504.000 -0.15167608
 12505.000 -0.17629453
 12506.000 -0.19891074
 12507.000 -0.20476994
 12508.000 -0.16601800
 12509.000 -0.16087577
 12510.000 -0.19188098
 12511.000 -0.20013298
 12512.000 -0.15389857
 12513.000 -0.14049547
 12514.000 -0.17247571
 12515.000 -0.17150183
 12516.000 -0.20722600
 12517.000 -0.17688017
 12518.000 -0.14728961
 12519.000 -0.17779881
 12520.000 -0.15350850
 12521.000 -0.23642947
 12522.000 -0.18774110
 12523.000 -0.16505675
 12524.000 -0.20346237
 12525.000 -0.21466224
 12526.000 -0.19822950
 12527.000 -0.15535070
 12528.000 -0.14737429
 12529.000 -0.18025667
 12530.000 -0.18694032
 12531.000 -0.15654932
 12532.000 -0.14684444
 12533.000 -0.16280017
 12534.000 -0.13409202
 12535.000 -0.17973563
 12536.000 -0.14538409
 12537.000 -0.14906822
 12538.000 -0.13553475
 12539.000 -0.16694953
 12540.000 -0.18260905
 12541.000 -0.12919283
 12542.000 -0.14890729
 12543.000 -0.13274872
 12544.000 -0.16902225
 12545.000 -0.14776909
 12546.000 -0.21998245
 12547.000 -0.15172073
 12548.000 -0.16465209
 12549.000 -0.22647463
 12550.000 -0.15359078
 12551.000 -0.20105302
 12552.000 -0.19564267
 12553.000 -0.17760184
 12554.000 -0.14885348
 12555.000 -0.14087377
 12556.000 -0.15376487
 12557.000 -0.15126252
 12558.000 -0.16885515
 12559.000 -0.10170155
 12560.000 -0.18741526
 12561.000 -0.14868569
 12562.000 -0.17299766
 12563.000 -0.20803034
 12564.000 -0.21632150
 12565.000 -0.25923018
 12566.000 -0.13888187
 12567.000 -0.14999185
 12568.000 -0.15791966
 12569.000 -0.17215407
 12570.000 -0.16663384
 12571.000 -0.16663035
 12572.000 -0.13853812
 12573.000 -0.17543439
 12574.000 -0.19513000
 12575.000 -0.17120558
 12576.000 -0.15048696
 12577.000 -0.13979707
 12578.000 -0.18454860
 12579.000 -0.18119936
 12580.000 -0.14381675
 12581.000 -0.17854559
 12582.000 -0.16068169
 12583.000 -0.11951877
 12584.000 -0.15338788
 12585.000 -0.16953536
 12586.000 -0.16063757
 12587.000 -0.13877758
 12588.000 -0.21085312
 12589.000 -0.13425818
 12590.000 -0.14423144
 12591.000 -0.20376841
 12592.000 -0.18747350
 12593.000 -0.15487577
 12594.000 -0.17486821
 12595.000 -0.16230564
 12596.000 -0.16558488
 12597.000 -0.13285860
 12598.000 -0.14023754
 12599.000 -0.20788454
 12600.000 -0.10225615
 12601.000 -0.20394333
 12602.000 -0.16727130
 12603.000 -0.15291396
 12604.000 -0.16813024
 12605.000 -0.19943466
 12606.000 -0.12822958
 12607.000 -0.14012693
 12608.000 -0.12003247
 12609.000 -0.16930363
 12610.000 -0.15721726
 12611.000 -0.17307832
 12612.000 -0.21406513
 12613.000 -0.15638960
 12614.000 -0.16682531
 12615.000 -0.19372386
 12616.000 -0.15742040
 12617.000 -0.16039209
 12618.000 -0.17404407
 12619.000 -0.15594597
 12620.000 -0.16906915
 12621.000 -0.14272121
 12622.000 -0.13256122
 12623.000 -0.16197508
 12624.000 -0.19759154
 12625.000 -0.12865105
 12626.000 -0.18887951
 12627.000 -0.18207123
 12628.000 -0.18921608
 12629.000 -0.15581764
 12630.000 -0.13453202
 12631.000 -0.15405258
 12632.000 -0.21726452
 12633.000 -0.14274359
 12634.000 -0.19412507
 12635.000 -0.16416844
 12636.000 -0.11453229
 12637.000 -0.15426277
 12638.000 -0.17984623
 12639.000 -0.16364731
 12640.000 -0.13984907
 12641.000 -0.17604080
 12642.000 -0.10998468
 12643.000 -0.18801632
 12644.000 -0.10994918
 12645.000 -0.17748245
 12646.000 -0.12321865
 12647.000 -0.19563855
 12648.000 -0.13611075
 12649.000 -0.13775106
 12650.000 -0.18539307
 12651.000 -0.13972442
 12652.000 -0.17343669
 12653.000 -0.13519971
 12654.000 -0.18949286
 12655.000 -0.18294080
 12656.000 -0.21037868
 12657.000 -0.19265191
 12658.000 -0.18583960
 12659.000 -0.17736650
 12660.000 -0.15261667
 12661.000 -0.13959878
 12662.000 -0.15604684
 12663.000 -0.22658192
 12664.000 -0.20079713
 12665.000 -0.17998877
 12666.000 -0.12757579
 12667.000 -0.15321062
 12668.000 -0.15374767
 12669.000 -0.19522987
 12670.000 -0.16847202
 12671.000 -0.15144897
 12672.000 -0.15943271
 12673.000 -0.18818615
 12674.000 -0.15066546
 12675.000 -0.14879741
 12676.000 -0.14750092
 12677.000 -0.20202053
 12678.000 -0.12532194
 12679.000 -0.14825655
 12680.000 -0.13172945
 12681.000 -0.14833052
 12682.000 -0.18517532
 12683.000 -0.19162841
 12684.000 -0.19033399
 12685.000 -0.14952689
 12686.000 -0.10019020
 12687.000 -0.13785859
 12688.000 -0.12165902
 12689.000 -0.18307646
 12690.000 -0.16966519
 12691.000 -0.15590323
 12692.000 -0.19217098
 12693.000 -0.13184406
 12694.000 -0.17167373
 12695.000 -0.18179563
 12696.000 -0.17760919
 12697.000 -0.20631360
 12698.000 -0.13429742
 12699.000 -0.14217739
 12700.000 -0.14766483
 12701.000 -0.19637184
 12702.000 -0.13144942
 12703.000 -0.17001834
 12704.000 -0.17757223
 12705.000 -0.15547412
 12706.000 -0.13162842
 12707.000 -0.12538861
 12708.000 -0.15396306
 12709.000 -0.14326763
 12710.000 -0.14707374
 12711.000 -0.19459046
 12712.000 -0.17418600
 12713.000 -0.15247546
 12714.000 -0.14903980
 12715.000 -0.10418073
 12716.000 -0.15266292
 12717.000 -0.12778132
 12718.000 -0.18817959
 12719.000 -0.14055870
 12720.000 -0.11218988
 12721.000 -0.17082972
 12722.000 -0.16217026
 12723.000 -0.14036683
 12724.000 -0.18451769
 12725.000 -0.17624518
 12726.000 -0.12382236
 12727.000 -0.15840336
 12728.000 -0.12456485
 12729.000 -0.07696547
 12730.000 -0.14784258
 12731.000 -0.11991414
 12732.000 -0.16924826
 12733.000 -0.15900057
 12734.000 -0.13654729
 12735.000 -0.19742713
 12736.000 -0.19944426
 12737.000 -0.16181148
 12738.000 -0.20435482
 12739.000 -0.17161208
 12740.000 -0.11660849
 12741.000 -0.18187111
 12742.000 -0.13065191
 12743.000 -0.14703243
 12744.000 -0.17370114
 12745.000 -0.13449349
 12746.000 -0.10808159
 12747.000 -0.18208347
 12748.000 -0.14683897
 12749.000 -0.17879647
 12750.000 -0.12871133
 12751.000 -0.14433101
 12752.000 -0.15024845
 12753.000 -0.13848355
 12754.000 -0.14887209
 12755.000 -0.13646085
 12756.000 -0.16241276
 12757.000 -0.18151068
 12758.000 -0.15296121
 12759.000 -0.13775643
 12760.000 -0.18818407
 12761.000 -0.13125709
 12762.000 -0.14465377
 12763.000 -0.13779568
 12764.000 -0.14946674
 12765.000 -0.14786530
 12766.000 -0.14422088
 12767.000 -0.15600807
 12768.000 -0.15229513
 12769.000 -0.15521887
 12770.000 -0.15728147
 12771.000 -0.12346177
 12772.000 -0.15617587
 12773.000 -0.18839095
 12774.000 -0.12849467
 12775.000 -0.15993735
 12776.000 -0.18687000
 12777.000 -0.16935209
 12778.000 -0.15619348
 12779.000 -0.18060259
 12780.000 -0.10906330
 12781.000 -0.14993554
 12782.000 -0.15735368
 12783.000 -0.13230810
 12784.000 -0.17089288
 12785.000 -0.12772459
 12786.000 -0.14731532
 12787.000 -0.16311378
 12788.000 -0.11165141
 12789.000 -0.16167915
 12790.000 -0.12692250
 12791.000 -0.15316718
 12792.000 -0.17614015
 12793.000 -0.15765193
 12794.000 -0.16567361
 12795.000 -0.19106058
 12796.000 -0.17777092
 12797.000 -0.13154020
 12798.000 -0.14285395
 12799.000 -0.13814658
 12800.000 -0.11512208
 12801.000 -0.18117141
 12802.000 -0.12960966
 12803.000 -0.13398712
 12804.000 -0.14401868
 12805.000 -0.16497298
 12806.000 -0.17468160
 12807.000 -0.16841999
 12808.000 -0.16564187
 12809.000 -0.16014333
 12810.000 -0.15781112
 12811.000 -0.15599606
 12812.000 -0.15986853
 12813.000 -0.10050526
 12814.000 -0.13727442
 12815.000 -0.18121912
 12816.000 -0.13689376
 12817.000 -0.21889355
 12818.000 -0.13287102
 12819.000 -0.15490639
 12820.000 -0.11248443
 12821.000 -0.14609293
 12822.000 -0.13458071
 12823.000 -0.13363187
 12824.000 -0.15563212
 12825.000 -0.12667171
 12826.000 -0.17563330
 12827.000 -0.17176141
 12828.000 -0.11172754
 12829.000 -0.07598754
 12830.000 -0.10539328
 12831.000 -0.11354237
 12832.000 -0.11210451
 12833.000 -0.14093509
 12834.000 -0.17269115
 12835.000 -0.15349373
 12836.000 -0.12001507
 12837.000 -0.15983239
 12838.000 -0.14270406
 12839.000 -0.16081799
 12840.000 -0.09384700
 12841.000 -0.20901586
 12842.000 -0.15477067
 12843.000 -0.12945367
 12844.000 -0.17239437
 12845.000 -0.14461834
 12846.000 -0.11994672
 12847.000 -0.17356477
 12848.000 -0.15415389
 12849.000 -0.14583822
 12850.000 -0.09704084
 12851.000 -0.12054012
 12852.000 -0.14534306
 12853.000 -0.10609186
 12854.000 -0.09626941
 12855.000 -0.13524852
 12856.000 -0.15492302
 12857.000 -0.08948035
 12858.000 -0.14587320
 12859.000 -0.13663471
 12860.000 -0.15472840
 12861.000 -0.15946316
 12862.000 -0.14052594
 12863.000 -0.11442228
 12864.000 -0.16049782
 12865.000 -0.14730212
 12866.000 -0.21420255
 12867.000 -0.13418297
 12868.000 -0.15817965
 12869.000 -0.16802214
 12870.000 -0.15090225
 12871.000 -0.13858750
 12872.000 -0.14402750
 12873.000 -0.19397686
 12874.000 -0.16384452
 12875.000 -0.13331548
 12876.000 -0.17062053
 12877.000 -0.13424607
 12878.000 -0.13504171
 12879.000 -0.15602584
 12880.000 -0.13844895
 12881.000 -0.15953482
 12882.000 -0.13682571
 12883.000 -0.11236282
 12884.000 -0.16833174
 12885.000 -0.16357472
 12886.000 -0.14420591
 12887.000 -0.17352147
 12888.000 -0.12495145
 12889.000 -0.15466106
 12890.000 -0.14080867
 12891.000 -0.12032660
 12892.000 -0.17653966
 12893.000 -0.15620662
 12894.000 -0.14018084
 12895.000 -0.14040437
 12896.000 -0.10259103
 12897.000 -0.16833424
 12898.000 -0.11025969
 12899.000 -0.17758569
 12900.000 -0.12588622
 12901.000 -0.12036311
 12902.000 -0.17425005
 12903.000 -0.14022213
 12904.000 -0.15970386
 12905.000 -0.13405992
 12906.000 -0.16531847
 12907.000 -0.14277792
 12908.000 -0.12522853
 12909.000 -0.16685502
 12910.000 -0.10024705
 12911.000 -0.13471337
 12912.000 -0.15119700
 12913.000 -0.10651254
 12914.000 -0.11546515
 12915.000 -0.11616512
 12916.000 -0.12544911
 12917.000 -0.10914373
 12918.000 -0.10670022
 12919.000 -0.18267702
 12920.000 -0.12420129
 12921.000 -0.15595981
 12922.000 -0.12073766
 12923.000 -0.10320388
 12924.000 -0.12185054
 12925.000 -0.14903111
 12926.000 -0.10995953
 12927.000 -0.08415476
 12928.000 -0.12423959
 12929.000 -0.12915848
 12930.000 -0.14583722
 12931.000 -0.13238638
 12932.000 -0.12547670
 12933.000 -0.12692250
 12934.000 -0.18613397
 12935.000 -0.08926576
 12936.000 -0.18309447
 12937.000 -0.10506229
 12938.000 -0.12463837
 12939.000 -0.11973981
 12940.000 -0.18134648
 12941.000 -0.09620911
 12942.000 -0.15890786
 12943.000 -0.07321636
 12944.000 -0.14748554
 12945.000 -0.08604566
 12946.000 -0.13163354
 12947.000 -0.11109516
 12948.000 -0.13522946
 12949.000 -0.03971912
 12950.000 -0.11934287
 12951.000 -0.14249052
 12952.000 -0.14149005
 12953.000 -0.11181408
 12954.000 -0.10787442
 12955.000 -0.12919192
 12956.000 -0.16215567
 12957.000 -0.08652151
 12958.000 -0.14050356
 12959.000 -0.10383031
 12960.000 -0.10835798
 12961.000 -0.18121214
 12962.000 -0.10245200
 12963.000 -0.13606430
 12964.000 -0.15446713
 12965.000 -0.10470922
 12966.000 -0.15035382
 12967.000 -0.12264720
 12968.000 -0.16655729
 12969.000 -0.13369854
 12970.000 -0.13169287
 12971.000 -0.13684187
 12972.000 -0.10925920
 12973.000 -0.17337709
 12974.000 -0.12579214
 12975.000 -0.17807818
 12976.000 -0.13390907
 12977.000 -0.11283562
 12978.000 -0.08970974
 12979.000 -0.18400032
 12980.000 -0.16913767
 12981.000 -0.14468176
 12982.000 -0.11740440
 12983.000 -0.14272133
 12984.000 -0.09673134
 12985.000 -0.16253473
 12986.000 -0.11164111
 12987.000 -0.16937146
 12988.000 -0.13098846
 12989.000 -0.14818646
 12990.000 -0.09258292
 12991.000 -0.12147498
 12992.000 -0.16887794
 12993.000 -0.11428178
 12994.000 -0.13311644
 12995.000 -0.10828699
 12996.000 -0.12135009
 12997.000 -0.15961475
 12998.000 -0.14592432
 13000.000 -0.15256906
 13001.000 -0.10181508
 13002.000 -0.10924421
 13003.000 -0.08990399
 13004.000 -0.14609127
 13005.000 -0.12209626
 13006.000 -0.15669854
 13007.000 -0.17124485
 13008.000 -0.14865843
 13009.000 -0.12629926
 13010.000 -0.13983022
 13011.000 -0.14307304
 13012.000 -0.12109322
 13013.000 -0.15779490
 13014.000 -0.16013801
 13015.000 -0.10665906
 13016.000 -0.10917214
 13017.000 -0.13616159
 13018.000 -0.10898016
 13019.000 -0.10725356
 13020.000 -0.13565442
 13021.000 -0.12075595
 13022.000 -0.15309801
 13023.000 -0.14519389
 13024.000 -0.15381366
 13025.000 -0.15525089
 13026.000 -0.12719564
 13027.000 -0.15836223
 13028.000 -0.18619161
 13029.000 -0.12012481
 13030.000 -0.13168290
 13031.000 -0.07548852
 13032.000 -0.12258885
 13033.000 -0.14383905
 13034.000 -0.16613086
 13035.000 -0.15967946
 13036.000 -0.14203965
 13037.000 -0.14602056
 13038.000 -0.13683541
 13039.000 -0.16695964
 13040.000 -0.12522031
 13041.000 -0.10514531
 13042.000 -0.20091295
 13043.000 -0.14593016
 13044.000 -0.11165250
 13045.000 -0.13630975
 13046.000 -0.16328305
 13047.000 -0.12055091
 13048.000 -0.11347379
 13049.000 -0.13727467
 13050.000 -0.09489244
 13051.000 -0.15128689
 13052.000 -0.11699596
 13053.000 -0.15257976
 13054.000 -0.13907102
 13055.000 -0.14898424
 13056.000 -0.11625578
 13057.000 -0.14763600
 13058.000 -0.04604906
 13059.000 -0.12243608
 13060.000 -0.12457877
 13061.000 -0.01580382
 13062.000 -0.14703484
 13063.000 -0.09554799
 13064.000 -0.08852201
 13065.000 -0.14978972
 13066.000 -0.12967277
 13067.000 -0.15577419
 13068.000 -0.10719644
 13069.000 -0.12625999
 13070.000 -0.12280958
 13071.000 -0.06424249
 13072.000 -0.07077548
 13073.000 -0.12986823
 13074.000 -0.07092290
 13075.000 -0.13117582
 13076.000 -0.08897103
 13077.000 -0.12095708
 13078.000 -0.17037806
 13079.000 -0.18384713
 13080.000 -0.08734070
 13081.000 -0.10369579
 13082.000 -0.09164884
 13083.000 -0.09487082
 13084.000 -0.13152732
 13085.000 -0.14585468
 13086.000 -0.15447398
 13087.000 -0.09943930
 13088.000 -0.13427753
 13089.000 -0.12557297
 13090.000 -0.12968542
 13091.000 -0.09809232
 13092.000 -0.12856530
 13093.000 -0.09007781
 13094.000 -0.14038544
 13095.000 -0.12175020
 13096.000 -0.13223475
 13097.000 -0.13649244
 13098.000 -0.12184747
 13099.000 -0.13169051
 13100.000 -0.10451170
 13101.000 -0.10492929
 13102.000 -0.14601177
 13103.000 -0.13767947
 13104.000 -0.09627040
 13105.000 -0.09184381
 13106.000 -0.12464352
 13107.000 -0.12211988
 13108.000 -0.09125634
 13109.000 -0.09921639
 13110.000 -0.10786944
 13111.000 -0.14465883
 13112.000 -0.11045151
 13113.000 -0.08484188
 13114.000 -0.06096906
 13115.000 -0.14176155
 13116.000 -0.13004375
 13117.000 -0.12355682
 13118.000 -0.13421127
 13119.000 -0.10236987
 13120.000 -0.13655085
 13121.000 -0.08121214
 13122.000 -0.11560193
 13123.000 -0.12253531
 13124.000 -0.13207578
 13125.000 -0.14908856
 13126.000 -0.14079819
 13127.000 -0.12023790
 13128.000 -0.09906708
 13129.000 -0.11290708
 13130.000 -0.13838338
 13131.000 -0.12602443
 13132.000 -0.11255692
 13133.000 -0.12325450
 13134.000 -0.10675145
 13135.000 -0.11668143
 13136.000 -0.09570125
 13137.000 -0.16862454
 13138.000 -0.13063267
 13139.000 -0.13351423
 13140.000 -0.13686596
 13141.000 -0.10803010
 13142.000 -0.13565343
 13143.000 -0.09595600
 13144.000 -0.11788823
 13145.000 -0.13015971
 13146.000 -0.12377448
 13147.000 -0.15396926
 13148.000 -0.15007993
 13149.000 -0.10145886
 13150.000 -0.11959894
 13151.000 -0.09902990
 13152.000 -0.09736446
 13153.000 -0.11210334
 13154.000 -0.11945536
 13155.000 -0.10030360
 13156.000 -0.16771694
 13157.000 -0.10011974
 13158.000 -0.15264859
 13159.000 -0.15625169
 13160.000 -0.17452139
 13161.000 -0.14359485
 13162.000 -0.08362250
 13163.000 -0.11437985
 13164.000 -0.12266234
 13165.000 -0.13865738
 13166.000 -0.11765116
 13167.000 -0.11267587
 13168.000 -0.13365400
 13169.000 -0.15545166
 13170.000 -0.09288899
 13171.000 -0.13236868
 13172.000 -0.15833575
 13173.000 -0.13994259
 13174.000 -0.13099262
 13175.000 -0.10873521
 13176.000 -0.12763511
 13177.000 -0.17663488
 13178.000 -0.10790956
 13179.000 -0.11260011
 13180.000 -0.09857146
 13181.000 -0.08575885
 13182.000 -0.10287696
 13183.000 -0.08918568
 13184.000 -0.12615647
 13185.000 -0.10443487
 13186.000 -0.11249907
 13187.000 -0.12367327
 13188.000 -0.10562272
 13189.000 -0.08147086
 13190.000 -0.14269624
 13191.000 -0.10832260
 13192.000 -0.12816825
 13193.000 -0.13753630
 13194.000 -0.13677996
 13195.000 -0.11374605
 13196.000 -0.12958108
 13197.000 -0.11857638
 13198.000 -0.11260041
 13199.000 -0.11714536
 13200.000 -0.13770316
 13201.000 -0.11213125
 13202.000 -0.10344434
 13203.000 -0.06768013
 13204.000 -0.10010385
 13205.000 -0.05191762
 13206.000 -0.11860998
 13207.000 -0.14739435
 13208.000 -0.07910530
 13209.000 -0.12559858
 13210.000 -0.11217099
 13211.000 -0.11717524
 13212.000 -0.08517029
 13213.000 -0.13659992
 13214.000 -0.10736358
 13215.000 -0.12295755
 13216.000 -0.10229413
 13217.000 -0.10213862
 13218.000 -0.11676205
 13219.000 -0.06858119
 13220.000 -0.09953796
 13221.000 -0.10686112
 13222.000 -0.13943579
 13223.000 -0.09847397
 13224.000 -0.11967545
 13225.000 -0.11965083
 13226.000 -0.07945052
 13227.000 -0.11535368
 13228.000 -0.10032087
 13229.000 -0.11789379
 13230.000 -0.11107281
 13231.000 -0.12375940
 13232.000 -0.07155589
 13233.000 -0.09588068
 13234.000 -0.10697706
 13235.000 -0.10285472
 13236.000 -0.15408009
 13237.000 -0.16119161
 13238.000 -0.11099799
 13239.000 -0.12611678
 13240.000 -0.10624481
 13241.000 -0.08172519
 13242.000 -0.15010644
 13243.000 -0.06539497
 13244.000 -0.09858494
 13245.000 -0.08939551
 13246.000 -0.14464217
 13247.000 -0.14087811
 13248.000 -0.09487282
 13249.000 -0.14635674
 13250.000 -0.09223566
 13251.000 -0.11436826
 13252.000 -0.11350514
 13253.000 -0.09078500
 13254.000 -0.06997921
 13255.000 -0.09574206
 13256.000 -0.10678344
 13257.000 -0.10936735
 13258.000 -0.11649383
 13259.000 -0.08230547
 13260.000 -0.06229144
 13261.000 -0.05950685
 13262.000 -0.10696715
 13263.000 -0.12384145
 13264.000 -0.09212218
 13265.000 -0.14067844
 13266.000 -0.08919609
 13267.000 -0.07444965
 13268.000 -0.20004349
 13269.000 -0.10849076
 13270.000 -0.14439369
 13271.000 -0.07027806
 13272.000 -0.14056645
 13273.000 -0.09446031
 13274.000 -0.15488385
 13275.000 -0.10550440
 13276.000 -0.09836506
 13277.000 -0.10930620
 13278.000 -0.13514002
 13279.000 -0.08870674
 13280.000 -0.08362619
 13281.000 -0.06662652
 13282.000 -0.11597553
 13283.000 -0.12394221
 13284.000 -0.10991930
 13285.000 -0.09427049
 13286.000 -0.14318311
 13287.000 -0.11226251
 13288.000 -0.10097458
 13289.000 -0.07000633
 13290.000 -0.11503877
 13291.000 -0.06891295
 13292.000 -0.13576908
 13293.000 -0.12214045
 13294.000 -0.09511908
 13295.000 -0.06817722
 13296.000 -0.11179201
 13297.000 -0.13283445
 13298.000 -0.12165343
 13299.000 -0.07587980
 13300.000 -0.12056025
 13301.000 -0.06229741
 13302.000 -0.08865079
 13303.000 -0.09043207
 13304.000 -0.11343597
 13305.000 -0.08266779
 13306.000 -0.10502697
 13307.000 -0.06491447
 13308.000 -0.07326213
 13309.000 -0.06629333
 13310.000 -0.06408787
 13311.000 -0.08951461
 13312.000 -0.08118334
 13313.000 -0.07904894
 13314.000 -0.07660228
 13315.000 -0.11794775
 13316.000 -0.09244989
 13317.000 -0.10933820
 13318.000 -0.10119042
 13319.000 -0.11627921
 13320.000 -0.05698079
 13321.000 -0.09807602
 13322.000 -0.06719005
 13323.000 -0.11102753
 13324.000 -0.11739236
 13325.000 -0.11120969
 13326.000 -0.12198820
 13327.000 -0.11820805
 13328.000 -0.03296136
 13329.000 -0.13065700
 13330.000 -0.08219959
 13331.000 -0.07109067
 13332.000 -0.07657544
 13333.000 -0.11803727
 13334.000 -0.06350794
 13335.000 -0.07577915
 13336.000 -0.07402966
 13337.000 -0.05247289
 13338.000 -0.13303350
 13339.000 -0.07119013
 13340.000 -0.15033472
 13341.000 -0.06567099
 13342.000 -0.08162880
 13343.000 -0.11477424
 13344.000 -0.12468341
 13345.000 -0.07677240
 13346.000 -0.10979394
 13347.000 -0.10488397
 13348.000 -0.09070746
 13349.000 -0.11147765
 13350.000 -0.05006629
 13351.000 -0.09124020
 13352.000 -0.08202036
 13353.000 -0.08772847
 13354.000 -0.08511300
 13355.000 -0.09481984
 13356.000 -0.11677294
 13357.000 -0.09595172
 13358.000 -0.09438270
 13359.000 -0.06204533
 13360.000 -0.10685883
 13361.000 -0.07621067
 13362.000 -0.11089661
 13363.000 -0.09171931
 13364.000 -0.11418833
 13365.000 -0.10448236
 13366.000 -0.11875718
 13367.000 -0.12809475
 13368.000 -0.08782855
 13369.000 -0.09337624
 13370.000 -0.08482020
 13371.000 -0.09405561
 13372.000 -0.14917137
 13373.000 -0.11144925
 13374.000 -0.08991286
 13375.000 -0.10138462
 13376.000 -0.07555880
 13377.000 -0.09624109
 13378.000 -0.11980479
 13379.000 -0.08795437
 13380.000 -0.11391914
 13381.000 -0.11316804
 13382.000 -0.12712044
 13383.000 -0.12106315
 13384.000 -0.08072441
 13385.000 -0.15677066
 13386.000 -0.09357013
 13387.000 -0.08957498
 13388.000 -0.09185088
 13389.000 -0.06864422
 13390.000 -0.09703830
 13391.000 -0.09049503
 13392.000 -0.12512122
 13393.000 -0.06383210
 13394.000 -0.07203276
 13395.000 -0.09721041
 13396.000 -0.07056734
 13397.000 -0.09603189
 13398.000 -0.08626046
 13399.000 -0.10717699
 13400.000 -0.09914597
 13401.000 -0.00141239
 13402.000 -0.12681181
 13403.000 -0.07550506
 13404.000 -0.09213863
 13405.000 -0.10150923
 13406.000 -0.09589927
 13407.000 -0.08899627
 13408.000 -0.08430660
 13409.000 -0.08302110
 13410.000 -0.06062658
 13411.000 -0.06871486
 13412.000 -0.08852159
 13413.000 -0.08691852
 13414.000 -0.07680839
 13415.000 -0.03506462
 13416.000 -0.04196586
 13417.000 -0.12018316
 13418.000 -0.06834467
 13419.000 -0.04395425
 13420.000 -0.08929004
 13421.000 -0.09619127
 13422.000 -0.09275909
 13423.000 -0.06566322
 13424.000 -0.06613488
 13425.000 -0.03274109
 13426.000 -0.10165881
 13427.000 -0.06733094
 13428.000 -0.11315973
 13429.000 -0.12811378
 13430.000 -0.09927497
 13431.000 -0.10491871
 13432.000 -0.08177330
 13433.000 -0.06019362
 13434.000 -0.10697706
 13435.000 -0.05742522
 13436.000 -0.04488832
 13437.000 -0.06716909
 13438.000 -0.03939982
 13439.000 -0.08882328
 13440.000 -0.06772420
 13441.000 -0.06709639
 13442.000 -0.08980249
 13443.000 -0.12270326
 13444.000 -0.07578790
 13445.000 -0.04296680
 13446.000 -0.08900210
 13447.000 -0.06539572
 13448.000 -0.06594807
 13449.000 -0.07591697
 13450.000 -0.07528224
 13451.000 -0.06339760
 13452.000 -0.09970376
 13453.000 -0.11879150
 13454.000 -0.09696874
 13455.000 -0.08458157
 13456.000 -0.05233439
 13457.000 -0.08577727
 13458.000 -0.09414725
 13459.000 -0.11547405
 13460.000 -0.05822740
 13461.000 -0.08307475
 13462.000 -0.05961093
 13463.000 -0.13621934
 13464.000 -0.09740827
 13465.000 -0.09741874
 13466.000 -0.06910609
 13467.000 -0.07714040
 13468.000 -0.06404629
 13469.000 -0.05835029
 13470.000 -0.06773843
 13471.000 -0.04960801
 13472.000 -0.07285093
 13473.000 -0.08243445
 13474.000 -0.09724775
 13475.000 -0.09425231
 13476.000 -0.10572432
 13477.000 -0.09011750
 13478.000 -0.08677943
 13479.000 -0.03707014
 13480.000 -0.11810157
 13481.000 -0.09740141
 13482.000 -0.04681875
 13483.000 -0.08494751
 13484.000 -0.06766753
 13485.000 -0.06714713
 13486.000 -0.09602684
 13487.000 -0.04890865
 13488.000 -0.10629931
 13489.000 -0.06084112
 13490.000 -0.06059055
 13491.000 -0.09047964
 13492.000 -0.06984763
 13493.000 -0.05561553
 13494.000 -0.08643826
 13495.000 -0.08267260
 13496.000 -0.05336557
 13497.000 -0.10810022
 13498.000 -0.07955335
 13499.000 -0.08472134
 13500.000 -0.05733726
 13501.000 -0.10407465
 13502.000 -0.08019753
 13503.000 -0.06476156
 13504.000 -0.06673022
 13505.000 -0.08229479
 13506.000 -0.03169279
 13507.000 -0.08769519
 13508.000 -0.10312542
 13509.000 -0.05532986
 13510.000 -0.12247089
 13511.000 -0.10283381
 13512.000 -0.04970240
 13513.000 -0.11105939
 13514.000 -0.07367113
 13515.000 -0.06383287
 13516.000 -0.07265776
 13517.000 -0.09339804
 13518.000 -0.04246956
 13519.000 -0.10365668
 13520.000 -0.09049542
 13521.000 -0.08415241
 13522.000 -0.05534067
 13523.000 -0.06756539
 13524.000 -0.08994928
 13525.000 -0.09275934
 13526.000 -0.07423860
 13527.000 -0.07995180
 13528.000 -0.05026461
 13529.000 -0.05949829
 13530.000 -0.07129869
 13531.000 -0.10941896
 13532.000 -0.03729138
 13533.000 -0.07337734
 13534.000 -0.06207361
 13535.000 -0.09548099
 13536.000 -0.05393284
 13537.000 -0.12170140
 13538.000 -0.04505168
 13539.000 -0.06230717
 13540.000 -0.08621124
 13541.000 -0.08119847
 13542.000 -0.05823601
 13543.000 -0.09886914
 13544.000 -0.04452508
 13545.000 -0.05652142
 13546.000 -0.09490005
 13547.000 -0.08402416
 13548.000 -0.04398926
 13549.000 -0.09632563
 13550.000 -0.05494642
 13551.000 -0.09609861
 13552.000 -0.11673403
 13553.000 -0.10341956
 13554.000 -0.08657349
 13555.000 -0.06734145
 13556.000 -0.04169573
 13557.000 -0.08563351
 13558.000 -0.03968077
 13559.000 -0.08053059
 13560.000 -0.03897360
 13561.000 -0.01719010
 13562.000 -0.12411938
 13563.000 -0.04361001
 13564.000 -0.02949881
 13565.000 -0.04143412
 13566.000 -0.06074922
 13567.000 -0.04444618
 13568.000 -0.06829872
 13569.000 -0.12222202
 13570.000 -0.07033928
 13571.000 -0.10188255
 13572.000 -0.11270978
 13573.000 -0.08370719
 13574.000 -0.03689338
 13575.000 -0.09804519
 13576.000 -0.09504225
 13577.000 -0.08358343
 13578.000 -0.08046825
 13579.000 -0.04947429
 13580.000 -0.09734379
 13581.000 -0.10647706
 13582.000 -0.08670353
 13583.000 -0.04109505
 13584.000 -0.03949034
 13585.000 -0.05331181
 13586.000 -0.09790857
 13587.000 -0.06191003
 13588.000 -0.04417275
 13589.000 -0.09458189
 13590.000 -0.06241285
 13591.000 -0.06422778
 13592.000 -0.10839450
 13593.000 -0.08618169
 13594.000 -0.06637021
 13595.000 -0.05386145
 13596.000 -0.04266318
 13597.000 -0.05796506
 13598.000 -0.07692520
 13599.000 -0.09359535
 13600.000 -0.11202526
 13601.000 -0.05853008
 13602.000 -0.05975203
 13603.000 -0.02734224
 13604.000 -0.06854098
 13605.000 -0.09291857
 13606.000 -0.05841100
 13607.000 -0.08508605
 13608.000 -0.11353006
 13609.000 -0.07306536
 13610.000 -0.04969456
 13611.000 -0.04137708
 13612.000 -0.06052285
 13613.000 -0.06257072
 13614.000 -0.04422697
 13615.000 -0.07470635
 13616.000 -0.02187933
 13617.000 -0.04482530
 13618.000 -0.06806009
 13619.000 -0.07730244
 13620.000 -0.12078057
 13621.000 -0.05885056
 13622.000 -0.06770408
 13623.000 -0.10176590
 13624.000 0.02135088
 13625.000 -0.08081327
 13626.000 -0.10379341
 13627.000 -0.04597648
 13628.000 -0.01394778
 13629.000 -0.09457266
 13630.000 -0.03446798
 13631.000 -0.04943722
 13632.000 -0.10136156
 13633.000 -0.09996449
 13634.000 -0.07128315
 13635.000 -0.03567612
 13636.000 -0.04697751
 13637.000 -0.10648798
 13638.000 -0.09289853
 13639.000 -0.06262781
 13640.000 -0.07588475
 13641.000 -0.04992710
 13642.000 -0.06566741
 13643.000 -0.11897394
 13644.000 -0.07580008
 13645.000 -0.02697682
 13646.000 -0.07274507
 13647.000 -0.07187928
 13648.000 -0.05265944
 13649.000 -0.05365031
 13650.000 -0.07607611
 13651.000 -0.05725793
 13652.000 -0.03876349
 13653.000 -0.04517830
 13654.000 -0.05387560
 13655.000 -0.03611779
 13656.000 -0.05892000
 13657.000 -0.12195788
 13658.000 -0.06180892
 13659.000 -0.03646680
 13660.000 -0.07552048
 13661.000 -0.03130350
 13662.000 -0.07729928
 13663.000 -0.06210432
 13664.000 -0.05698701
 13665.000 -0.01098217
 13666.000 -0.02375914
 13667.000 -0.08182267
 13668.000 -0.05597585
 13669.000 -0.03451367
 13670.000 -0.07003328
 13671.000 -0.08166048
 13672.000 -0.05768094
 13673.000 -0.02723735
 13674.000 -0.12072612
 13675.000 -0.05875994
 13676.000 -0.07488764
 13677.000 -0.04376418
 13678.000 -0.04721824
 13679.000 -0.05610510
 13680.000 -0.04380467
 13681.000 -0.03673667
 13682.000 -0.08228862
 13683.000 -0.03990721
 13684.000 -0.08743721
 13685.000 -0.05977620
 13686.000 -0.07150926
 13687.000 -0.06126558
 13688.000 -0.04480831
 13689.000 -0.07620850
 13690.000 -0.06212329
 13691.000 -0.06158600
 13692.000 -0.04576238
 13693.000 -0.07709444
 13694.000 -0.12903834
 13695.000 -0.05305050
 13696.000 -0.08087398
 13697.000 -0.08103435
 13698.000 -0.09643786
 13699.000 -0.05500748
 13700.000 -0.04790468
 13701.000 -0.07197741
 13702.000 -0.06692399
 13703.000 -0.02928113
 13704.000 -0.06160476
 13705.000 -0.06902010
 13706.000 -0.06792895
 13707.000 -0.01164098
 13708.000 -0.04791431
 13709.000 -0.07957594
 13710.000 -0.04764461
 13711.000 -0.07906322
 13712.000 -0.04860636
 13713.000 -0.09795028
 13714.000 -0.12033763
 13715.000 -0.06285670
 13716.000 -0.03576132
 13717.000 -0.04092425
 13718.000 -0.07689766
 13719.000 -0.08483884
 13720.000 -0.02201714
 13721.000 -0.03425231
 13722.000 -0.05210852
 13723.000 -0.06590398
 13724.000 -0.09095461
 13725.000 -0.04545829
 13726.000 -0.06176204
 13727.000 -0.07016537
 13728.000 -0.06479458
 13729.000 -0.04416089
 13730.000 -0.05945869
 13731.000 -0.05298337
 13732.000 0.02216210
 13733.000 -0.06640560
 13734.000 -0.08075356
 13735.000 -0.00689595
 13736.000 -0.08490045
 13737.000 -0.07572683
 13738.000 -0.03065621
 13739.000 -0.04947439
 13740.000 -0.05531714
 13741.000 -0.03796490
 13742.000 -0.02880404
 13743.000 -0.05163323
 13744.000 -0.06663325
 13745.000 -0.06022131
 13746.000 -0.04276118
 13747.000 -0.01985314
 13748.000 -0.01733301
 13749.000 -0.01843951
 13750.000 -0.04577813
 13751.000 -0.00009482
 13752.000 -0.08178934
 13753.000 -0.01573478
 13754.000 -0.00931539
 13755.000 -0.05595786
 13756.000 -0.02883282
 13757.000 -0.02732270
 13758.000 -0.07248352
 13759.000 -0.07049731
 13760.000 -0.08233743
 13761.000 -0.07401872
 13762.000 -0.08843770
 13763.000 -0.03802647
 13764.000 -0.04881217
 13765.000 -0.05366122
 13766.000 -0.01716357
 13767.000 -0.07951017
 13768.000 -0.07886566
 13769.000 -0.08431878
 13770.000 -0.02092153
 13771.000 -0.04390402
 13772.000 -0.04812312
 13773.000 -0.10100554
 13774.000 -0.04429687
 13775.000 -0.06531074
 13776.000 -0.07691312
 13777.000 -0.00329952
 13778.000 -0.00643856
 13779.000 -0.03982444
 13780.000 -0.01496169
 13781.000 -0.10041750
 13782.000 -0.02589131
 13783.000 -0.05671659
 13784.000 -0.01912811
 13785.000 -0.03732493
 13786.000 -0.02939621
 13787.000 -0.03127544
 13788.000 -0.06369445
 13789.000 -0.03458356
 13790.000 -0.04472923
 13791.000 -0.03297282
 13792.000 -0.03142597
 13793.000 -0.03125653
 13794.000 -0.06498727
 13795.000 -0.08824807
 13796.000 -0.08618103
 13797.000 -0.02128909
 13798.000 -0.00995950
 13799.000 -0.05682688
 13800.000 -0.03239766
 13801.000 -0.06992163
 13802.000 -0.07507092
 13803.000 -0.00058553
 13804.000 -0.11785154
 13805.000 -0.05089627
 13806.000 -0.05731228
 13807.000 -0.03211645
 13808.000 -0.04310654
 13809.000 -0.05999096
 13810.000 -0.06182757
 13811.000 -0.03171287
 13812.000 -0.04709031
 13813.000 -0.02304776
 13814.000 -0.05269232
 13815.000 -0.04234397
 13816.000 -0.05757637
 13817.000 -0.01871485
 13818.000 -0.00826394
 13819.000 -0.05672521
 13820.000 -0.04736528
 13821.000 -0.03632522
 13822.000 -0.01464890
 13823.000 -0.05395247
 13824.000 -0.02371168
 13825.000 -0.11816551
 13826.000 -0.04035977
 13827.000 -0.07112474
 13828.000 -0.03648843
 13829.000 -0.05866314
 13830.000 -0.08014568
 13831.000 -0.01531012
 13832.000 -0.05145572
 13833.000 -0.08762855
 13834.000 -0.05439270
 13835.000 -0.03925362
 13836.000 -0.01103267
 13837.000 -0.07402452
 13838.000 -0.07163360
 13839.000 -0.00061382
 13840.000 -0.01041060
 13841.000 -0.03012185
 13842.000 -0.05437454
 13843.000 -0.06556289
 13844.000 -0.00592553
 13845.000 -0.03618507
 13846.000 -0.04637499
 13847.000 -0.05737163
 13848.000 -0.01605685
 13849.000 -0.06928758
 13850.000 -0.06384475
 13851.000 -0.04955491
 13852.000 -0.01692129
 13853.000 -0.07525956
 13854.000 -0.08763969
 13855.000 -0.04664713
 13856.000 -0.05003008
 13857.000 -0.05017169
 13858.000 -0.03375155
 13859.000 -0.01922459
 13860.000 -0.02386614
 13861.000 -0.03173672
 13862.000 -0.04289141
 13863.000 -0.04589167
 13864.000 -0.04277264
 13865.000 -0.10825678
 13866.000 -0.03140414
 13867.000 -0.05388323
 13868.000 -0.04031225
 13869.000 -0.06311272
 13870.000 -0.05265668
 13871.000 -0.08895866
 13872.000 -0.04163566
 13873.000 -0.07298173
 13874.000 -0.02066285
 13875.000 -0.06801889
 13876.000 -0.05954904
 13877.000 -0.13008422
 13878.000 -0.02286157
 13879.000 -0.02615078
 13880.000 0.00615016
 13881.000 -0.07359216
 13882.000 -0.03049527
 13883.000 -0.01897262
 13884.000 -0.00749365
 13885.000 -0.05708260
 13886.000 -0.05302773
 13887.000 -0.04683028
 13888.000 -0.03911712
 13889.000 -0.08983926
 13890.000 -0.05401733
 13891.000 -0.03321577
 13892.000 -0.01007290
 13893.000 -0.04772118
 13894.000 0.00344583
 13895.000 -0.03813142
 13896.000 -0.09663732
 13897.000 -0.04687766
 13898.000 -0.03558370
 13899.000 -0.02476634
 13900.000 -0.03000326
 13901.000 -0.06014155
 13902.000 -0.07740921
 13903.000 -0.06564769
 13904.000 -0.03720007
 13905.000 -0.03270855
 13906.000 -0.04215451
 13907.000 0.02547984
 13908.000 -0.04466884
 13909.000 -0.04200531
 13910.000 -0.01343297
 13911.000 -0.01093697
 13912.000 -0.04113219
 13913.000 -0.01804104
 13914.000 -0.03308583
 13915.000 -0.02275018
 13916.000 -0.02681230
 13917.000 -0.05747988
 13918.000 0.00407393
 13919.000 -0.03930238
 13920.000 -0.04412001
 13921.000 -0.01847259
 13922.000 -0.03346267
 13923.000 -0.05770376
 13924.000 0.03788230
 13925.000 0.01323643
 13926.000 -0.07719945
 13927.000 -0.01204745
 13928.000 -0.03966249
 13929.000 -0.04192848
 13930.000 -0.01441960
 13931.000 -0.00395360
 13932.000 -0.02917557
 13933.000 -0.03701836
 13934.000 -0.00948286
 13935.000 -0.05063245
 13936.000 -0.00866076
 13937.000 -0.01727691
 13938.000 -0.01574445
 13939.000 -0.00889013
 13940.000 -0.10073160
 13941.000 -0.01831395
 13942.000 -0.02209427
 13943.000 -0.05357790
 13944.000 -0.08019003
 13945.000 -0.01839200
 13946.000 -0.06085442
 13947.000 0.01574708
 13948.000 -0.04195931
 13949.000 -0.00468221
 13950.000 -0.05985755
 13951.000 -0.01827334
 13952.000 -0.03562697
 13953.000 -0.03440672
 13954.000 -0.03792209
 13955.000 -0.08918395
 13956.000 -0.02182588
 13957.000 -0.01078464
 13958.000 -0.03294739
 13959.000 -0.05004591
 13960.000 -0.00332101
 13961.000 -0.01387886
 13962.000 -0.04870781
 13963.000 -0.02561204
 13964.000 -0.01440466
 13965.000 0.00084289
 13966.000 -0.04862117
 13967.000 -0.07145829
 13968.000 -0.00488163
 13969.000 -0.04978548
 13970.000 -0.05413284
 13971.000 -0.00503150
 13972.000 -0.02667754
 13973.000 -0.04257380
 13974.000 -0.02568910
 13975.000 -0.05362040
 13976.000 0.02881755
 13977.000 0.00314541
 13978.000 -0.03292073
 13979.000 -0.03353463
 13980.000 -0.04388335
 13981.000 -0.02211452
 13982.000 -0.02030571
 13983.000 -0.02909839
 13984.000 -0.06645542
 13985.000 -0.07781388
 13986.000 0.00215316
 13987.000 -0.03998445
 13988.000 -0.02145066
 13989.000 -0.07197631
 13990.000 0.04539782
 13991.000 -0.03276193
 13992.000 -0.00473511
 13993.000 0.00694830
 13994.000 -0.03292641
 13995.000 -0.02060325
 13996.000 -0.00155983
 13997.000 -0.03078191
 13998.000 -0.04794801
 13999.000 -0.01160800
 14000.000 -0.05347353
 14001.000 -0.02777359
 14002.000 -0.01752101
 14003.000 -0.02198386
 14004.000 -0.02555012
 14005.000 -0.01585940
 14006.000 -0.01798222
 14007.000 -0.01924318
 14008.000 -0.06719232
 14009.000 0.00951169
 14010.000 -0.02901746
 14011.000 -0.06747613
 14012.000 -0.01322057
 14013.000 -0.08053512
 14014.000 -0.03405530
 14015.000 -0.01917096
 14016.000 -0.02226194
 14017.000 -0.02630050
 14018.000 -0.02334329
 14019.000 0.01214971
 14020.000 -0.01834493
 14021.000 -0.05176226
 14022.000 -0.00478388
 14023.000 -0.00622550
 14024.000 0.03430495
 14025.000 0.01026071
 14026.000 -0.05209275
 14027.000 -0.09143934
 14028.000 -0.00144665
 14029.000 -0.00358757
 14030.000 0.00404369
 14031.000 -0.05484965
 14032.000 -0.00656776
 14033.000 -0.00978679
 14034.000 -0.00328048
 14035.000 -0.00019446
 14036.000 -0.00482247
 14037.000 0.00423127
 14038.000 -0.00637436
 14039.000 -0.04258983
 14040.000 -0.01985811
 14041.000 -0.06077592
 14042.000 -0.03123697
 14043.000 -0.00650178
 14044.000 -0.00622437
 14045.000 -0.02837756
 14046.000 -0.06169417
 14047.000 -0.02977355
 14048.000 -0.05891573
 14049.000 0.03043990
 14050.000 0.02636012
 14051.000 0.03916158
 14052.000 -0.04690650
 14053.000 -0.07323664
 14054.000 -0.02404651
 14055.000 0.00171791
 14056.000 -0.01504421
 14057.000 -0.02287937
 14058.000 -0.02192814
 14059.000 -0.00913415
 14060.000 -0.03621696
 14061.000 -0.04817564
 14062.000 -0.02102230
 14063.000 -0.05872119
 14064.000 0.03668851
 14065.000 0.01046456
 14066.000 -0.00761041
 14067.000 -0.01910521
 14068.000 -0.01351790
 14069.000 -0.00078824
 14070.000 0.01006185
 14071.000 0.00994554
 14072.000 -0.00843848
 14073.000 0.01616972
 14074.000 -0.01148439
 14075.000 0.01238301
 14076.000 0.01631916
 14077.000 0.01220264
 14078.000 -0.01558093
 14079.000 -0.03036920
 14080.000 0.00839527
 14081.000 -0.04561842
 14082.000 -0.06298834
 14083.000 0.05828106
 14084.000 0.01198654
 14085.000 -0.04487617
 14086.000 0.01226124
 14087.000 0.01744730
 14088.000 -0.05487116
 14089.000 -0.02657962
 14090.000 0.00601956
 14091.000 -0.03790265
 14092.000 0.02950499
 14093.000 0.02364832
 14094.000 -0.02935942
 14095.000 -0.03814108
 14096.000 -0.05712650
 14097.000 -0.00790847
 14098.000 -0.00289220
 14099.000 0.00526872
 14100.000 -0.05275586
 14101.000 -0.02140362
 14102.000 0.01632288
 14103.000 -0.00766783
 14104.000 -0.03987221
 14105.000 0.02119578
 14106.000 0.01515672
 14107.000 -0.01650556
 14108.000 -0.05147197
 14109.000 -0.03974712
 14110.000 -0.03145582
 14111.000 -0.01607020
 14112.000 0.00783884
 14113.000 0.02064909
 14114.000 -0.02178751
 14115.000 -0.03186610
 14116.000 0.00776881
 14117.000 -0.03405747
 14118.000 -0.03430501
 14119.000 -0.00060615
 14120.000 -0.00309608
 14121.000 -0.00332297
 14122.000 0.00379394
 14123.000 -0.03979232
 14124.000 -0.02121117
 14125.000 0.04160161
 14126.000 -0.01178889
 14127.000 -0.03058200
 14128.000 0.04364274
 14129.000 -0.03550762
 14130.000 -0.01927567
 14131.000 0.01680088
 14132.000 -0.01909630
 14133.000 -0.03004905
 14134.000 0.01270138
 14135.000 -0.00303311
 14136.000 -0.00737906
 14137.000 -0.02690817
 14138.000 0.00235743
 14139.000 0.00107747
 14140.000 0.02803637
 14141.000 -0.01478223
 14142.000 -0.02397722
 14143.000 -0.00494857
 14144.000 -0.01643104
 14145.000 -0.00059610
 14146.000 0.01749227
 14147.000 0.00326790
 14148.000 0.02906533
 14149.000 0.01548080
 14150.000 0.00369530
 14151.000 -0.04862430
 14152.000 -0.02708082
 14153.000 0.01597445
 14154.000 0.00577121
 14155.000 0.00823702
 14156.000 0.03608066
 14157.000 -0.03188284
 14158.000 0.00903988
 14159.000 -0.03628942
 14160.000 0.00007757
 14161.000 0.03282373
 14162.000 0.00756115
 14163.000 -0.03874563
 14164.000 -0.03031129
 14165.000 -0.03424254
 14166.000 0.02512558
 14167.000 -0.02975837
 14168.000 0.03641757
 14169.000 -0.00644595
 14170.000 0.01674854
 14171.000 0.01658373
 14172.000 -0.01648092
 14173.000 -0.03792683
 14174.000 0.01335790
 14175.000 0.02237336
 14176.000 0.00624547
 14177.000 0.01602576
 14178.000 0.08103644
 14179.000 0.00801746
 14180.000 0.02512535
 14181.000 0.01374983
 14182.000 -0.00648588
 14183.000 0.02435557
 14184.000 -0.03519435
 14185.000 -0.01591976
 14186.000 -0.03214710
 14187.000 -0.06085992
 14188.000 0.01356813
 14189.000 0.00115157
 14190.000 0.02837430
 14191.000 0.02885505
 14192.000 -0.01498175
 14193.000 -0.00170818
 14194.000 -0.01496188
 14195.000 0.04003448
 14196.000 0.01625277
 14197.000 0.01769106
 14198.000 -0.01163773
 14199.000 -0.01389076
 14200.000 -0.07376228
 14201.000 -0.00829749
 14202.000 0.01665654
 14203.000 -0.03433577
 14204.000 0.02286225
 14205.000 0.00677478
 14206.000 -0.05358062
 14207.000 0.02507048
 14208.000 0.00127908
 14209.000 -0.01481842
 14210.000 -0.00961222
 14211.000 0.03585687
 14212.000 0.04142524
 14213.000 0.01818266
 14214.000 0.02654506
 14215.000 0.00890982
 14216.000 0.00382603
 14217.000 0.00277361
 14218.000 -0.01895167
 14219.000 0.04942990
 14220.000 -0.02362302
 14221.000 0.01481006
 14222.000 0.04325193
 14223.000 0.01849111
 14224.000 -0.01970294
 14225.000 -0.05057751
 14226.000 0.00126504
 14227.000 -0.01352024
 14228.000 0.01786144
 14229.000 0.00736884
 14230.000 0.01189810
 14231.000 -0.00493175
 14232.000 -0.00760951
 14233.000 0.00287521
 14234.000 -0.02665930
 14235.000 -0.00160359
 14236.000 0.01210071
 14237.000 -0.00410385
 14238.000 -0.00475391
 14239.000 0.01594095
 14240.000 0.06207396
 14241.000 -0.02083081
 14242.000 -0.01361824
 14243.000 0.04061628
 14244.000 0.02652472
 14245.000 0.04009275
 14246.000 0.03244292
 14247.000 -0.01412289
 14248.000 0.02332464
 14249.000 -0.02157844
 14250.000 0.00924117
 14251.000 0.01523547
 14252.000 0.04882617
 14253.000 0.03255517
 14254.000 0.02705514
 14255.000 -0.04126464
 14256.000 0.01054699
 14257.000 -0.00334313
 14258.000 -0.00257678
 14259.000 0.03749647
 14260.000 0.04646557
 14261.000 0.02499992
 14262.000 0.01257987
 14263.000 0.00006704
 14264.000 -0.00652114
 14265.000 0.01789649
 14266.000 -0.01385062
 14267.000 -0.03794289
 14268.000 0.03281464
 14269.000 0.00437068
 14270.000 -0.00741269
 14271.000 -0.04934737
 14272.000 -0.00352513
 14273.000 0.05536823
 14274.000 0.02034105
 14275.000 0.00469480
 14276.000 0.02940323
 14277.000 0.00646062
 14278.000 -0.00074565
 14279.000 0.00949930
 14280.000 -0.00097286
 14281.000 -0.04204006
 14282.000 0.03229203
 14283.000 0.07342340
 14284.000 0.09492546
 14285.000 -0.00912112
 14286.000 0.02916919
 14287.000 0.00284262
 14288.000 -0.01410027
 14290.000 0.00351051
 14291.000 0.03478014
 14292.000 0.05750954
 14293.000 0.00967813
 14294.000 0.01281249
 14295.000 0.04738231
 14296.000 0.05220398
 14297.000 0.03965796
 14298.000 0.02048366
 14299.000 0.05580736
 14300.000 -0.01548108
 14301.000 0.01991466
 14302.000 0.03110304
 14303.000 0.01990647
 14304.000 -0.03059024
 14305.000 0.07904681
 14306.000 0.03636009
 14307.000 0.05738032
 14308.000 -0.00624747
 14309.000 0.05198373
 14310.000 0.06826040
 14311.000 0.00691522
 14312.000 0.03198150
 14313.000 0.02029865
 14314.000 0.02714093
 14315.000 -0.01437320
 14316.000 -0.00940515
 14317.000 0.00908613
 14318.000 0.01938158
 14319.000 0.03527810
 14320.000 -0.00297416
 14321.000 0.02652403
 14322.000 0.03892130
 14323.000 0.04071112
 14324.000 0.03068330
 14325.000 0.02156590
 14326.000 -0.02042024
 14327.000 0.03454258
 14328.000 -0.01868846
 14329.000 0.03204911
 14330.000 -0.01477308
 14331.000 -0.01369225
 14332.000 0.06900700
 14333.000 0.03377098
 14334.000 0.02779881
 14335.000 0.07079193
 14336.000 0.04893221
 14337.000 0.04302275
 14338.000 0.02526402
 14339.000 0.00559069
 14340.000 -0.00201700
 14341.000 0.02852508
 14342.000 0.02981961
 14343.000 0.04450220
 14344.000 -0.00795954
 14345.000 -0.00336627
 14346.000 0.03265271
 14347.000 0.01830115
 14348.000 -0.01666698
 14349.000 0.03418859
 14350.000 -0.01600345
 14351.000 0.04732060
 14352.000 0.03652718
 14353.000 0.02887631
 14354.000 -0.00799368
 14355.000 -0.02037562
 14356.000 0.02923198
 14357.000 0.02970571
 14358.000 0.00064831
 14359.000 0.02189502
 14360.000 -0.04518804
 14361.000 0.04433541
 14362.000 0.01909778
 14363.000 -0.01977663
 14364.000 -0.03006246
 14365.000 0.00252020
 14366.000 -0.01645856
 14367.000 0.03195638
 14368.000 0.02005935
 14369.000 0.05584074
 14370.000 0.02489790
 14371.000 0.04772043
 14372.000 0.01445111
 14373.000 -0.00425128
 14374.000 0.02463023
 14375.000 0.08491777
 14376.000 -0.02344418
 14377.000 -0.00165857
 14378.000 0.00703505
 14379.000 -0.00275361
 14380.000 0.00008306
 14381.000 0.02437646
 14382.000 0.04762944
 14383.000 0.03298604
 14384.000 0.01866032
 14385.000 0.03971575
 14386.000 0.04076066
 14387.000 0.03739081
 14388.000 0.00615277
 14389.000 0.05796532
 14390.000 0.00657771
 14391.000 0.02962514
 14392.000 0.03890536
 14393.000 0.04121314
 14394.000 0.02471381
 14395.000 0.04006304
 14396.000 -0.01251252
 14397.000 0.04166939
 14398.000 0.02156194
 14399.000 0.04831609
 14400.000 -0.01929065
 14401.000 0.08303186
 14402.000 0.05840545
 14403.000 0.02400697
 14404.000 0.02971557
 14405.000 0.02729919
 14406.000 0.02930029
 14407.000 0.01072525
 14408.000 0.04485995
 14409.000 -0.01121339
 14410.000 0.04692963
 14411.000 0.02443125
 14412.000 0.03750298
 14413.000 0.04243743
 14414.000 0.04115062
 14415.000 0.02245351
 14416.000 0.01722668
 14417.000 0.04694412
 14418.000 0.05899394
 14419.000 0.05770800
 14420.000 0.02399479
 14421.000 0.03734978
 14422.000 -0.00879023
 14423.000 0.03863719
 14424.000 0.01352814
 14425.000 0.05160291
 14426.000 0.04304048
 14427.000 0.02101585
 14428.000 0.00003655
 14429.000 0.01862673
 14430.000 0.07159764
 14431.000 0.02853779
 14432.000 0.07590547
 14433.000 0.02104471
 14434.000 0.01625729
 14435.000 -0.01840585
 14436.000 -0.00313858
 14437.000 -0.01027884
 14438.000 0.01948504
 14439.000 0.02935251
 14440.000 0.02803227
 14441.000 0.06320174
 14442.000 0.03783763
 14443.000 0.05085484
 14444.000 0.05996640
 14445.000 0.03483676
 14446.000 0.04811476
 14447.000 -0.00822344
 14448.000 0.00365082
 14449.000 0.07924194
 14450.000 0.03111182
 14451.000 0.00878602
 14452.000 0.02252102
 14453.000 0.02393464
 14454.000 0.06069437
 14455.000 0.08345847
 14456.000 0.02619789
 14457.000 0.04272994
 14458.000 0.06580809
 14459.000 0.08095182
 14460.000 0.00658077
 14461.000 0.03880295
 14462.000 0.00944784
 14463.000 0.02292419
 14464.000 -0.02264938
 14465.000 -0.00105950
 14466.000 0.04605219
 14467.000 0.01432315
 14468.000 0.04292877
 14469.000 -0.01064815
 14470.000 0.11139674
 14471.000 0.02114920
 14472.000 -0.01750977
 14473.000 0.01060341
 14474.000 0.01722194
 14475.000 -0.01747080
 14476.000 0.03018327
 14477.000 0.05971407
 14478.000 0.06199089
 14479.000 0.04069484
 14480.000 0.07760370
 14481.000 0.07601002
 14482.000 0.03245386
 14483.000 0.00357405
 14484.000 0.08445376
 14485.000 0.05867124
 14486.000 0.01848605
 14487.000 0.01474608
 14488.000 0.03456792
 14489.000 -0.00328679
 14490.000 0.02563639
 14491.000 0.05491255
 14492.000 0.09671931
 14493.000 0.10049153
 14494.000 0.02668415
 14495.000 0.06101890
 14496.000 0.07726425
 14497.000 0.01646580
 14498.000 0.06758427
 14499.000 0.03993481
 14500.000 0.08096374
 14501.000 0.07008219
 14502.000 0.03298942
 14503.000 -0.01256146
 14504.000 0.03255857
 14505.000 0.03947223
 14506.000 0.02381484
 14507.000 0.03013251
 14508.000 0.03786744
 14509.000 0.03528805
 14510.000 0.06486883
 14511.000 0.07718204
 14512.000 0.04554203
 14513.000 0.02432544
 14514.000 0.04102384
 14515.000 0.02789018
 14516.000 0.02823793
 14517.000 0.02226129
 14518.000 0.02717972
 14519.000 0.05893305
 14520.000 0.03304918
 14521.000 0.03372460
 14522.000 0.03844663
 14523.000 0.01452519
 14524.000 0.09460303
 14525.000 0.09332124
 14526.000 0.08100468
 14527.000 0.04253605
 14528.000 0.05410785
 14529.000 0.08173039
 14530.000 0.02226398
 14531.000 0.01942090
 14532.000 0.02970766
 14533.000 0.03978883
 14534.000 0.04709871
 14535.000 0.06408244
 14536.000 0.10551903
 14537.000 0.06117137
 14538.000 0.09742164
 14539.000 0.06152002
 14540.000 0.05609776
 14541.000 0.04576184
 14542.000 0.06896109
 14543.000 0.04938109
 14544.000 0.05319750
 14545.000 0.05368305
 14546.000 0.05880484
 14547.000 0.00532741
 14548.000 0.08050595
 14549.000 0.04581059
 14550.000 0.03125399
 14551.000 0.05761483
 14552.000 0.03013344
 14553.000 0.06202046
 14554.000 0.07635990
 14555.000 0.04975285
 14556.000 0.05878439
 14557.000 0.02338628
 14558.000 0.08491382
 14559.000 0.06419870
 14560.000 0.05440730
 14561.000 0.04624211
 14562.000 0.04619748
 14563.000 0.11117870
 14564.000 0.02090444
 14565.000 0.06809818
 14566.000 0.08814842
 14567.000 0.02948842
 14568.000 0.04991958
 14569.000 0.04609201
 14570.000 0.06369097
 14571.000 0.07639616
 14572.000 0.00899319
 14573.000 0.01845275
 14574.000 0.04935269
 14575.000 0.06217963
 14576.000 0.02979430
 14577.000 0.00258451
 14578.000 0.02177902
 14579.000 0.04295554
 14580.000 0.04032188
 14581.000 0.04337785
 14582.000 0.04301565
 14583.000 0.03937003
 14584.000 0.03857979
 14585.000 0.07437816
 14586.000 0.04652928
 14587.000 0.03337259
 14588.000 0.03827806
 14589.000 0.02797121
 14590.000 0.05440870
 14591.000 0.04236764
 14592.000 0.01934075
 14593.000 0.09406587
 14594.000 0.04779435
 14595.000 0.02989654
 14596.000 0.03614505
 14597.000 0.03848382
 14598.000 0.01844960
 14599.000 0.00698773
 14600.000 0.04300249
 14601.000 0.07268008
 14602.000 -0.00468144
 14603.000 0.06487116
 14604.000 0.11471308
 14605.000 0.06188358
 14606.000 0.03120475
 14607.000 -0.01068638
 14608.000 0.04696796
 14609.000 0.06920930
 14610.000 0.01314485
 14611.000 0.02038685
 14612.000 0.10402057
 14613.000 0.04613438
 14614.000 0.07461592
 14615.000 0.10823257
 14616.000 0.03646307
 14617.000 0.04526569
 14618.000 0.05088948
 14619.000 0.05401313
 14620.000 0.05354534
 14621.000 0.06296813
 14622.000 0.05914676
 14623.000 0.09067138
 14624.000 0.02992867
 14625.000 0.02806693
 14626.000 0.11161276
 14627.000 0.02681851
 14629.000 0.07633192
 14630.000 0.04790049
 14631.000 0.02728701
 14632.000 0.06910555
 14633.000 0.03458626
 14634.000 0.08162051
 14635.000 0.07895939
 14636.000 0.01749124
 14637.000 0.08609956
 14638.000 0.07866495
 14639.000 0.05793455
 14640.000 0.06723527
 14641.000 0.06227463
 14642.000 0.08532775
 14643.000 0.06992143
 14644.000 0.05868029
 14645.000 0.09170263
 14646.000 0.09367352
 14647.000 0.14688831
 14648.000 0.02259377
 14649.000 0.10790055
 14650.000 0.06517464
 14651.000 0.05863221
 14652.000 0.05761788
 14653.000 0.03408220
 14654.000 0.05556000
 14655.000 0.05714898
 14656.000 0.06288807
 14657.000 0.03100832
 14658.000 0.06463856
 14659.000 0.02049723
 14660.000 0.07586336
 14661.000 0.06871889
 14662.000 0.03107528
 14663.000 0.05516734
 14664.000 0.06638207
 14665.000 0.04556078
 14666.000 0.10491024
 14667.000 0.06315030
 14668.000 0.07933434
 14669.000 0.04959203
 14670.000 0.04865356
 14671.000 0.08312167
 14672.000 0.05604800
 14673.000 0.10446953
 14674.000 0.06015270
 14675.000 0.10655106
 14676.000 0.04984530
 14677.000 0.08202289
 14678.000 0.05229076
 14679.000 0.07318388
 14680.000 0.06441272
 14681.000 0.07517142
 14682.000 0.05299849
 14683.000 0.07607960
 14684.000 0.04003466
 14685.000 0.08521726
 14686.000 0.11404182
 14687.000 0.08251992
 14688.000 0.09734029
 14689.000 0.07158933
 14690.000 0.04962687
 14691.000 0.08224601
 14692.000 0.05106571
 14693.000 0.05218379
 14694.000 0.06018278
 14695.000 0.07020124
 14696.000 0.00189521
 14697.000 0.03785422
 14698.000 0.08313602
 14699.000 0.03508549
 14700.000 0.12853274
 14701.000 0.04659757
 14702.000 0.08176981
 14703.000 0.08647381
 14704.000 0.03546332
 14705.000 0.02032020
 14706.000 0.07388521
 14707.000 0.10157689
 14708.000 0.04830850
 14709.000 0.01787558
 14710.000 0.02130097
 14711.000 0.08945012
 14712.000 0.11176449
 14713.000 0.07205955
 14714.000 0.10909203
 14715.000 0.07338210
 14716.000 0.09797707
 14717.000 0.08048452
 14718.000 0.05639774
 14719.000 0.08466436
 14720.000 0.07103160
 14721.000 0.08485209
 14722.000 0.09815864
 14723.000 0.06471464
 14724.000 0.05109004
 14725.000 0.04867616
 14726.000 0.08909111
 14727.000 0.06309527
 14728.000 0.03043526
 14729.000 0.06378272
 14730.000 0.06316485
 14731.000 0.09536269
 14732.000 0.05872665
 14733.000 0.02925628
 14734.000 0.13135434
 14735.000 0.05833631
 14736.000 0.06904639
 14737.000 0.09551814
 14738.000 0.07589059
 14739.000 0.07002623
 14740.000 0.07240241
 14741.000 0.11085639
 14742.000 0.05569367
 14743.000 0.09753533
 14744.000 0.04129743
 14745.000 0.02877822
 14746.000 0.10550577
 14747.000 0.07150048
 14748.000 0.08227152
 14749.000 0.10015657
 14750.000 0.06281780
 14751.000 0.10248682
 14752.000 0.05860602
 14753.000 0.06284521
 14754.000 0.07567393
 14755.000 0.06609615
 14756.000 0.05833091
 14757.000 0.07764746
 14758.000 0.07469492
 14759.000 0.04011571
 14760.000 0.04346325
 14761.000 0.08746822
 14762.000 0.08438363
 14763.000 0.05942044
 14764.000 0.06126089
 14765.000 0.14620082
 14766.000 0.09635187
 14767.000 0.10671005
 14768.000 0.09713386
 14769.000 0.08318692
 14770.000 0.10556537
 14771.000 0.04637837
 14772.000 0.12405120
 14773.000 0.06316891
 14774.000 0.07531504
 14775.000 0.11144011
 14776.000 0.09986431
 14777.000 0.06352694
 14778.000 0.10753035
 14779.000 0.08533983
 14780.000 0.07562346
 14781.000 0.06913195
 14782.000 0.06184264
 14783.000 0.10130098
 14784.000 0.07238164
 14785.000 0.10583594
 14786.000 0.09274157
 14787.000 0.08327533
 14788.000 0.11625513
 14789.000 0.06685522
 14790.000 0.09798006
 14791.000 0.06183730
 14792.000 0.10422858
 14793.000 0.04020759
 14794.000 0.07243172
 14795.000 0.05628298
 14796.000 0.08206271
 14797.000 0.00472365
 14798.000 0.07744243
 14799.000 0.11624281
 14800.000 0.08702043
 14801.000 0.03211378
 14802.000 0.05052400
 14803.000 0.09659245
 14804.000 0.06417955
 14805.000 0.04976856
 14806.000 0.05775217
 14807.000 0.05246029
 14808.000 0.04878451
 14809.000 0.10673533
 14810.000 0.09358298
 14811.000 0.08019472
 14812.000 0.08275069
 14813.000 0.05315634
 14814.000 0.07646783
 14815.000 0.10270393
 14816.000 0.06703899
 14817.000 0.06277010
 14818.000 0.06564035
 14819.000 0.08355584
 14820.000 0.09312356
 14821.000 0.11737306
 14822.000 0.08057654
 14823.000 0.07757062
 14824.000 0.13883450
 14825.000 0.11426026
 14826.000 0.06697523
 14827.000 0.05426486
 14828.000 0.08563780
 14829.000 0.12602905
 14830.000 0.01667597
 14831.000 0.07501048
 14832.000 0.10078653
 14833.000 0.06711568
 14834.000 0.09025529
 14835.000 0.09412346
 14836.000 0.05545994
 14837.000 0.10180455
 14838.000 0.09930261
 14839.000 0.06977073
 14840.000 0.07939938
 14841.000 0.12899601
 14842.000 0.07831054
 14843.000 0.08963403
 14844.000 0.08128560
 14845.000 0.07596493
 14846.000 0.08846137
 14847.000 0.09094103
 14848.000 0.06766017
 14849.000 0.12194482
 14850.000 0.08413029
 14851.000 0.05761274
 14852.000 0.09624055
 14853.000 0.06793805
 14854.000 0.14169808
 14855.000 0.10678769
 14856.000 0.14434873
 14857.000 0.08952926
 14858.000 0.11415361
 14859.000 0.07893087
 14860.000 0.02769588
 14861.000 0.04933562
 14862.000 0.06555473
 14863.000 0.10949144
 14864.000 0.11038414
 14865.000 0.13622850
 14866.000 0.04734418
 14867.000 0.09655719
 14868.000 0.07673423
 14869.000 0.07906997
 14870.000 0.08993657
 14871.000 0.05793546
 14872.000 0.07050060
 14873.000 0.10330249
 14874.000 0.12489159
 14875.000 0.11019733
 14876.000 0.11322826
 14877.000 0.06021514
 14878.000 0.11130419
 14879.000 0.11153557
 14880.000 0.09209646
 14881.000 0.09336035
 14882.000 0.08247484
 14883.000 0.11082955
 14884.000 0.07975419
 14885.000 0.08840233
 14886.000 0.04811192
 14887.000 0.07138184
 14888.000 0.08684281
 14889.000 0.11298372
 14890.000 0.07521789
 14891.000 0.12634005
 14892.000 0.09281922
 14893.000 0.10157797
 14894.000 0.09524925
 14895.000 0.13833252
 14896.000 0.08533458
 14897.000 0.07392573
 14898.000 0.08795428
 14899.000 0.06592729
 14900.000 0.10885496
 14901.000 0.11047912
 14902.000 0.15404426
 14903.000 0.10396922
 14904.000 0.08616915
 14905.000 0.09625525
 14906.000 0.10154287
 14907.000 0.06077054
 14908.000 0.04107092
 14909.000 0.09242153
 14910.000 0.00305643
 14911.000 0.11681471
 14912.000 0.06446951
 14913.000 0.11864312
 14914.000 0.07533327
 14915.000 0.10539164
 14916.000 0.06808135
 14917.000 0.06587455
 14918.000 0.08373453
 14919.000 0.09875647
 14920.000 0.07275687
 14921.000 0.10259029
 14922.000 0.07477517
 14923.000 0.07131715
 14924.000 0.09123617
 14925.000 0.11079218
 14926.000 0.14006748
 14927.000 0.09917574
 14928.000 0.09801873
 14929.000 0.12417235
 14930.000 0.07770482
 14931.000 0.13344370
 14932.000 0.09205773
 14933.000 0.11828347
 14934.000 0.10649522
 14935.000 0.10832676
 14936.000 0.07432240
 14937.000 0.10111432
 14938.000 0.13145560
 14939.000 0.08464685
 14940.000 0.05882742
 14941.000 0.10028182
 14942.000 0.10169396
 14943.000 0.08950188
 14944.000 0.08926511
 14945.000 0.08764143
 14946.000 0.07968890
 14947.000 0.09639001
 14948.000 0.13099877
 14949.000 0.11764952
 14950.000 0.09181722
 14951.000 0.11994201
 14952.000 0.12885727
 14953.000 0.07751385
 14954.000 0.07193761
 14955.000 0.12207276
 14956.000 0.08089777
 14957.000 0.07578620
 14958.000 0.09207089
 14959.000 0.09839542
 14960.000 0.04426695
 14961.000 0.11755638
 14962.000 0.13586975
 14963.000 0.07205468
 14964.000 0.12781532
 14965.000 0.09242279
 14966.000 0.12978343
 14967.000 0.07430770
 14968.000 0.08831850
 14969.000 0.11186908
 14970.000 0.08891896
 14971.000 0.09331472
 14972.000 0.15640382
 14973.000 0.07728487
 14974.000 0.12301070
 14975.000 0.08481699
 14976.000 0.04303906
 14977.000 0.08943156
 14978.000 0.06879095
 14979.000 0.09968219
 14980.000 0.05623726
 14981.000 0.07765140
 14982.000 0.09970330
 14983.000 0.09427978
 14984.000 0.10739215
 14985.000 0.08747790
 14986.000 0.09374432
 14987.000 0.14005054
 14988.000 0.12580270
 14989.000 0.11321427
 14990.000 0.09345452
 14991.000 0.07822895
 14992.000 0.13887840
 14993.000 0.10287801
 14994.000 0.10349434
 14995.000 0.14924282
 14996.000 0.06950125
 14997.000 0.03738780
 14998.000 0.16316913
 14999.000 0.14848523
 15000.000 0.08002559
 15001.000 0.10220767
 15002.000 0.09661685
 15003.000 0.10519345
 15004.000 0.08835316
 15005.000 0.10307158
 15006.000 0.03685049
 15007.000 0.09524890
 15008.000 0.14231194
 15009.000 0.13607372
 15010.000 0.07912276
 15011.000 0.12286932
 15012.000 0.11744687
 15013.000 0.12505525
 15014.000 0.09862870
 15015.000 0.06325998
 15016.000 0.12702331
 15017.000 0.11220878
 15018.000 0.13699723
 15019.000 0.09560792
 15020.000 0.06845273
 15021.000 0.12087256
 15022.000 0.06103094
 15023.000 0.11486298
 15024.000 0.06722714
 15025.000 0.10791056
 15026.000 0.08773718
 15027.000 0.12826961
 15028.000 0.12569309
 15029.000 0.15034500
 15030.000 0.10256328
 15031.000 0.05177311
 15032.000 0.12180475
 15033.000 0.09909788
 15034.000 0.10123220
 15035.000 0.08839845
 15036.000 0.11532567
 15037.000 0.11549524
 15038.000 0.12061958
 15039.000 0.12305796
 15040.000 0.06061781
 15041.000 0.12724740
 15042.000 0.08802094
 15043.000 0.08905846
 15044.000 0.08191345
 15045.000 0.10074772
 15046.000 0.08529639
 15047.000 0.07138169
 15048.000 0.09546047
 15049.000 0.11472043
 15050.000 0.05458443
 15051.000 0.10702898
 15052.000 0.07247716
 15053.000 0.10035530
 15054.000 0.08825226
 15055.000 0.14708777
 15056.000 0.10534125
 15057.000 0.12527109
 15058.000 0.08153740
 15059.000 0.14347650
 15060.000 0.06558729
 15061.000 0.10757232
 15062.000 0.11651353
 15063.000 0.12004050
 15064.000 0.12225406
 15065.000 0.11660032
 15066.000 0.12962423
 15067.000 0.10700932
 15068.000 0.11136727
 15069.000 0.06321464
 15070.000 0.13100139
 15071.000 0.11186746
 15072.000 0.08608877
 15073.000 0.11524920
 15074.000 0.13882781
 15075.000 0.14046262
 15076.000 0.11642687
 15077.000 0.14267807
 15078.000 0.13610213
 15079.000 0.12878954
 15080.000 0.13515907
 15081.000 0.10148503
 15082.000 0.12063979
 15083.000 0.14997126
 15084.000 0.14166125
 15085.000 0.12751869
 15086.000 0.09350620
 15087.000 0.13273626
 15088.000 0.07415841
 15089.000 0.10621062
 15090.000 0.11320502
 15091.000 0.11443368
 15092.000 0.08679822
 15093.000 0.09258738
 15094.000 0.14792187
 15095.000 0.11461846
 15096.000 0.14854036
 15097.000 0.10786897
 15098.000 0.11070014
 15099.000 0.12775799
 15100.000 0.10869688
 15101.000 0.13156275
 15102.000 0.09328248
 15103.000 0.16627788
 15104.000 0.13303815
 15105.000 0.06217492
 15106.000 0.17368947
 15107.000 0.10970575
 15108.000 0.07796037
 15109.000 0.11348455
 15110.000 0.08898292
 15111.000 0.08484293
 15112.000 0.11309117
 15113.000 0.07907711
 15114.000 0.17375829
 15115.000 0.13911758
 15116.000 0.09123813
 15117.000 0.16444757
 15118.000 0.09432591
 15119.000 0.11059349
 15120.000 0.10882197
 15121.000 0.09702803
 15122.000 0.11439121
 15123.000 0.06562479
 15124.000 0.17766969
 15125.000 0.15474365
 15126.000 0.08301863
 15127.000 0.15317782
 15128.000 0.13407001
 15129.000 0.12540867
 15130.000 0.16285502
 15131.000 0.13422264
 15132.000 0.09288069
 15133.000 0.13196143
 15134.000 0.11830637
 15135.000 0.10130581
 15136.000 0.14812267
 15137.000 0.08495120
 15138.000 0.11357687
 15139.000 0.12314070
 15140.000 0.09121379
 15141.000 0.07988665
 15142.000 0.13223544
 15143.000 0.12822183
 15144.000 0.12204695
 15145.000 0.10659796
 15146.000 0.08660462
 15147.000 0.15506721
 15148.000 0.08278388
 15149.000 0.13367654
 15150.000 0.09331886
 15151.000 0.11769230
 15152.000 0.14168952
 15153.000 0.11136375
 15154.000 0.09495780
 15155.000 0.10432468
 15156.000 0.11604568
 15157.000 0.12058996
 15158.000 0.10197499
 15159.000 0.10610374
 15160.000 0.13482383
 15161.000 0.13500440
 15162.000 0.22189103
 15163.000 0.15034555
 15164.000 0.11097731
 15165.000 0.10694941
 15166.000 0.12630756
 15167.000 0.13359565
 15168.000 0.10692639
 15169.000 0.13759938
 15170.000 0.11585794
 15171.000 0.11873786
 15172.000 0.12383315
 15173.000 0.08258800
 15174.000 0.10017317
 15175.000 0.06471648
 15176.000 0.14067929
 15177.000 0.08920201
 15178.000 0.07402991
 15179.000 0.14592053
 15180.000 0.16207266
 15181.000 0.08962494
 15182.000 0.15614219
 15183.000 0.09494230
 15184.000 0.09076604
 15185.000 0.10408373
 15186.000 0.09710968
 15187.000 0.16794457
 15188.000 0.13746186
 15189.000 0.08998640
 15190.000 0.13469229
 15191.000 0.07496277
 15192.000 0.12174585
 15193.000 0.10772543
 15194.000 0.10419183
 15195.000 0.17486523
 15196.000 0.12111833
 15197.000 0.12093699
 15198.000 0.10843995
 15199.000 0.11999861
 15200.000 0.18095145
 15201.000 0.15250749
 15202.000 0.11862711
 15203.000 0.10332408
 15204.000 0.08229295
 15205.000 0.12558751
 15206.000 0.09760471
 15207.000 0.11909144
 15208.000 0.08784304
 15209.000 0.10207372
 15210.000 0.12823947
 15211.000 0.12147299
 15212.000 0.09159613
 15213.000 0.12240565
 15214.000 0.08953421
 15215.000 0.07850292
 15216.000 0.12914400
 15217.000 0.13257288
 15218.000 0.09537863
 15219.000 0.17326170
 15220.000 0.19579809
 15221.000 0.11736524
 15222.000 0.11498006
 15223.000 0.05204492
 15224.000 0.12931001
 15225.000 0.12923813
 15226.000 0.15256980
 15227.000 0.10823349
 15228.000 0.08116857
 15229.000 0.14343189
 15230.000 0.12959963
 15231.000 0.13138418
 15232.000 0.14217254
 15233.000 0.14251780
 15234.000 0.15581938
 15235.000 0.14853391
 15236.000 0.10867014
 15237.000 0.13735990
 15238.000 0.13781153
 15239.000 0.14240066
 15240.000 0.16078200
 15241.000 0.07472383
 15242.000 0.14536987
 15243.000 0.13486640
 15244.000 0.12835063
 15245.000 0.08817516
 15246.000 0.11840495
 15247.000 0.18381519
 15248.000 0.09896717
 15249.000 0.12633188
 15250.000 0.10886687
 15251.000 0.12001896
 15252.000 0.10239164
 15253.000 0.10048684
 15254.000 0.13798870
 15255.000 0.09430256
 15256.000 0.15634711
 15257.000 0.11179133
 15258.000 0.08122791
 15259.000 0.17437887
 15260.000 0.14503881
 15261.000 0.16901332
 15262.000 0.11768325
 15263.000 0.12618209
 15264.000 0.08955925
 15265.000 0.15023163
 15266.000 0.13279779
 15267.000 0.09848262
 15268.000 0.13648227
 15269.000 0.13117795
 15270.000 0.15263384
 15271.000 0.11487725
 15272.000 0.14034920
 15273.000 0.17453678
 15274.000 0.07696651
 15275.000 0.12483742
 15276.000 0.14390627
 15277.000 0.11987155
 15278.000 0.16004281
 15279.000 0.17058789
 15280.000 0.13817997
 15281.000 0.14178344
 15282.000 0.15377535
 15283.000 0.11307968
 15284.000 0.13281091
 15285.000 0.14538550
 15286.000 0.09714960
 15287.000 0.11644313
 15288.000 0.10494209
 15289.000 0.08630197
 15290.000 0.13596052
 15291.000 0.13017249
 15292.000 0.14970195
 15293.000 0.11270663
 15294.000 0.11591793
 15295.000 0.17768645
 15296.000 0.12885096
 15297.000 0.11289211
 15298.000 0.18151846
 15299.000 0.12390634
 15300.000 0.13639217
 15301.000 0.13589173
 15302.000 0.14269730
 15303.000 0.12269439
 15304.000 0.12827540
 15305.000 0.11944900
 15306.000 0.14433706
 15307.000 0.10046031
 15308.000 0.09858608
 15309.000 0.09738720
 15310.000 0.16645655
 15311.000 0.12338913
 15312.000 0.10570267
 15313.000 0.11761399
 15314.000 0.12498785
 15315.000 0.10696538
 15316.000 0.11267140
 15317.000 0.16764379
 15318.000 0.10814418
 15319.000 0.15354399
 15320.000 0.11149506
 15321.000 0.13570652
 15322.000 0.18802305
 15323.000 0.13854605
 15324.000 0.16041826
 15325.000 0.16079761
 15326.000 0.14615087
 15327.000 0.11921840
 15328.000 0.11865625
 15329.000 0.14942307
 15330.000 0.12824877
 15331.000 0.11586861
 15332.000 0.12941730
 15333.000 0.13722312
 15334.000 0.14365173
 15335.000 0.14215221
 15336.000 0.10088656
 15337.000 0.12016970
 15338.000 0.14549473
 15339.000 0.14654002
 15340.000 0.11342187
 15341.000 0.18562614
 15342.000 0.16116118
 15343.000 0.10963614
 15344.000 0.10908538
 15345.000 0.11992892
 15346.000 0.15404887
 15347.000 0.10228687
 15348.000 0.13080501
 15349.000 0.09751680
 15350.000 0.13305525
 15351.000 0.13837275
 15352.000 0.10645012
 15353.000 0.14203963
 15354.000 0.12545055
 15355.000 0.10374965
 15356.000 0.16247317
 15357.000 0.17636717
 15358.000 0.17794323
 15359.000 0.10847490
 15360.000 0.11805304
 15361.000 0.12631117
 15362.000 0.13318975
 15363.000 0.12146030
 15364.000 0.11547900
 15365.000 0.13335330
 15366.000 0.13358351
 15367.000 0.20031691
 15368.000 0.12858257
 15369.000 0.15026377
 15370.000 0.16732876
 15371.000 0.17221951
 15372.000 0.16408651
 15373.000 0.13268711
 15374.000 0.15526572
 15375.000 0.13403668
 15376.000 0.11648748
 15377.000 0.08233114
 15378.000 0.14701335
 15379.000 0.10809431
 15380.000 0.11515491
 15381.000 0.21321067
 15382.000 0.17950668
 15383.000 0.13103822
 15384.000 0.13551500
 15385.000 0.08217943
 15386.000 0.14319116
 15387.000 0.13426908
 15388.000 0.13379482
 15389.000 0.18099179
 15390.000 0.17152293
 15391.000 0.14490090
 15392.000 0.10576532
 15393.000 0.14747346
 15394.000 0.14203465
 15395.000 0.08301474
 15396.000 0.13720784
 15397.000 0.16876895
 15398.000 0.11437367
 15399.000 0.12102548
 15400.000 0.05555646
 15401.000 0.16408668
 15402.000 0.14141371
 15403.000 0.10047768
 15404.000 0.14306639
 15405.000 0.13470258
 15406.000 0.14188896
 15407.000 0.17423455
 15408.000 0.19236695
 15409.000 0.16812533
 15410.000 0.12384579
 15411.000 0.15009198
 15412.000 0.11881944
 15413.000 0.12967824
 15414.000 0.17282707
 15415.000 0.17519430
 15416.000 0.17166376
 15417.000 0.11856424
 15418.000 0.10866766
 15419.000 0.12105141
 15420.000 0.10225253
 15421.000 0.13186758
 15422.000 0.13795287
 15423.000 0.13292070
 15424.000 0.16696214
 15425.000 0.15247911
 15426.000 0.14647070
 15427.000 0.16492085
 15428.000 0.15968760
 15429.000 0.17213608
 15430.000 0.16034813
 15431.000 0.13314361
 15432.000 0.20194492
 15433.000 0.14925272
 15434.000 0.11952805
 15435.000 0.13609233
 15436.000 0.14590806
 15437.000 0.16768248
 15438.000 0.18035753
 15439.000 0.13563034
 15440.000 0.13543471
 15441.000 0.16788596
 15442.000 0.12363201
 15443.000 0.16428356
 15444.000 0.19934530
 15445.000 0.16788104
 15446.000 0.14881378
 15447.000 0.16879137
 15448.000 0.10446550
 15449.000 0.14914831
 15450.000 0.14108831
 15451.000 0.15079082
 15452.000 0.16963523
 15453.000 0.14621326
 15454.000 0.16906143
 15455.000 0.14099206
 15456.000 0.17501809
 15457.000 0.11815368
 15458.000 0.18505363
 15459.000 0.12942642
 15460.000 0.13557917
 15461.000 0.14703844
 15462.000 0.13663127
 15463.000 0.16954237
 15464.000 0.15790326
 15465.000 0.18534340
 15466.000 0.17500032
 15467.000 0.14214462
 15468.000 0.15875432
 15469.000 0.16051665
 15470.000 0.20144517
 15471.000 0.11788562
 15472.000 0.14820725
 15473.000 0.15286773
 15474.000 0.12981734
 15475.000 0.15416211
 15476.000 0.12664559
 15477.000 0.16576520
 15478.000 0.17021088
 15479.000 0.10496005
 15480.000 0.15229778
 15481.000 0.17763224
 15482.000 0.14111170
 15483.000 0.19439390
 15484.000 0.17868471
 15485.000 0.15306542
 15486.000 0.15164524
 15487.000 0.15004453
 15488.000 0.15051106
 15489.000 0.18408453
 15490.000 0.17133311
 15491.000 0.16075158
 15492.000 0.16925739
 15493.000 0.15809657
 15494.000 0.17114790
 15495.000 0.14943361
 15496.000 0.15743158
 15497.000 0.12037713
 15498.000 0.15438672
 15499.000 0.21403941
 15500.000 0.15527829
 15501.000 0.11994431
 15502.000 0.16398573
 15503.000 0.14426465
 15504.000 0.13494071
 15505.000 0.14202585
 15506.000 0.17002133
 15507.000 0.14928325
 15508.000 0.15698777
 15509.000 0.15891326
 15510.000 0.16424492
 15511.000 0.14479003
 15512.000 0.14481507
 15513.000 0.16470493
 15514.000 0.17276653
 15515.000 0.16736459
 15516.000 0.14372430
 15517.000 0.14012115
 15518.000 0.15812179
 15519.000 0.21732438
 15520.000 0.20437343
 15521.000 0.13893231
 15522.000 0.14307600
 15523.000 0.22601037
 15524.000 0.22435382
 15525.000 0.11485688
 15526.000 0.12267928
 15527.000 0.11972250
 15528.000 0.15034191
 15529.000 0.13417408
 15530.000 0.10912544
 15531.000 0.16986861
 15532.000 0.17619118
 15533.000 0.15161073
 15534.000 0.19163681
 15535.000 0.18438511
 15536.000 0.07701431
 15537.000 0.17772587
 15538.000 0.12856502
 15539.000 0.16482149
 15540.000 0.14873207
 15541.000 0.21654255
 15542.000 0.15601299
 15543.000 0.19797598
 15544.000 0.14150755
 15545.000 0.14579109
 15546.000 0.13460980
 15547.000 0.11144549
 15548.000 0.17292088
 15549.000 0.15359783
 15550.000 0.16737150
 15551.000 0.11840874
 15552.000 0.16823479
 15553.000 0.13972290
 15554.000 0.17570040
 15555.000 0.13880338
 15556.000 0.17633723
 15557.000 0.19065352
 15558.000 0.15288939
 15559.000 0.16271412
 15560.000 0.18189029
 15561.000 0.20072749
 15562.000 0.21581206
 15563.000 0.12265612
 15564.000 0.15127249
 15565.000 0.17988366
 15566.000 0.14392570
 15567.000 0.15946614
 15568.000 0.16865447
 15569.000 0.17285898
 15570.000 0.12955495
 15571.000 0.26150214
 15572.000 0.13336253
 15573.000 0.15403496
 15574.000 0.15685001
 15575.000 0.17320851
 15576.000 0.15708690
 15577.000 0.18543955
 15578.000 0.16624792
 15579.000 0.20111472
 15580.000 0.17382669
 15581.000 0.17476125
 15582.000 0.17728078
 15583.000 0.14497783
 15584.000 0.18287547
 15585.000 0.18528924
 15586.000 0.19025867
 15587.000 0.16633791
 15588.000 0.14833066
 15589.000 0.12978080
 15590.000 0.14579548
 15591.000 0.15065206
 15592.000 0.15768675
 15593.000 0.14501841
 15594.000 0.19564130
 15595.000 0.16174648
 15596.000 0.21238229
 15597.000 0.25089456
 15598.000 0.22051495
 15599.000 0.15102653
 15600.000 0.13237374
 15601.000 0.17033830
 15602.000 0.20961236
 15603.000 0.09657164
 15604.000 0.12643444
 15605.000 0.16412181
 15606.000 0.17251561
 15607.000 0.12938510
 15608.000 0.14789888
 15609.000 0.18558671
 15610.000 0.12966946
 15611.000 0.15843817
 15612.000 0.14885237
 15613.000 0.15224176
 15614.000 0.13305400
 15615.000 0.13406473
 15616.000 0.17639027
 15617.000 0.18435917
 15618.000 0.21286743
 15619.000 0.14346521
 15620.000 0.18429157
 15621.000 0.21973774
 15622.000 0.19889632
 15623.000 0.20282820
 15624.000 0.18793362
 15625.000 0.22058276
 15626.000 0.17333343
 15627.000 0.15857666
 15628.000 0.20398532
 15629.000 0.15594076
 15630.000 0.14800465
 15631.000 0.10243117
 15632.000 0.15917274
 15633.000 0.14160590
 15634.000 0.15803304
 15635.000 0.17272477
 15636.000 0.16065078
 15637.000 0.07118814
 15638.000 0.14414070
 15639.000 0.19707976
 15640.000 0.15815292
 15641.000 0.18537463
 15642.000 0.19328188
 15643.000 0.18618623
 15644.000 0.14184215
 15645.000 0.15443424
 15646.000 0.16026164
 15647.000 0.18171976
 15648.000 0.17989699
 15649.000 0.19259759
 15650.000 0.13088631
 15651.000 0.20994963
 15652.000 0.17323208
 15653.000 0.21025005
 15654.000 0.18714462
 15655.000 0.16977480
 15656.000 0.19760702
 15657.000 0.20276285
 15658.000 0.17480157
 15659.000 0.16786103
 15660.000 0.17882506
 15661.000 0.22993844
 15662.000 0.19859455
 15663.000 0.18315069
 15664.000 0.17142802
 15665.000 0.24581280
 15666.000 0.17630215
 15667.000 0.16471738
 15668.000 0.17722679
 15669.000 0.15234394
 15670.000 0.22146060
 15671.000 0.13475681
 15672.000 0.15988307
 15673.000 0.19695026
 15674.000 0.16625190
 15675.000 0.15868885
 15676.000 0.22084712
 15677.000 0.19002520
 15678.000 0.20376376
 15679.000 0.18340622
 15680.000 0.22988234
 15681.000 0.20155463
 15682.000 0.18871426
 15683.000 0.17286318
 15684.000 0.17567019
 15685.000 0.21288965
 15686.000 0.15793327
 15687.000 0.17723771
 15688.000 0.14782051
 15689.000 0.20633554
 15690.000 0.18940783
 15691.000 0.19986291
 15692.000 0.18711673
 15693.000 0.20428927
 15694.000 0.21408130
 15695.000 0.20070604
 15696.000 0.18458313
 15697.000 0.23150840
 15698.000 0.15399052
 15699.000 0.16628745
 15700.000 0.20900258
 15701.000 0.20149681
 15702.000 0.19443284
 15703.000 0.21348587
 15704.000 0.19972573
 15705.000 0.15654145
 15706.000 0.19026273
 15707.000 0.17383078
 15708.000 0.21448800
 15709.000 0.13649935
 15710.000 0.15424419
 15711.000 0.12667444
 15712.000 0.16739944
 15713.000 0.21484337
 15714.000 0.19110863
 15715.000 0.18050479
 15716.000 0.21512737
 15717.000 0.21513364
 15718.000 0.18163465
 15719.000 0.18438217
 15720.000 0.17154319
 15721.000 0.19436810
 15722.000 0.19732145
 15723.000 0.19761389
 15724.000 0.16139281
 15725.000 0.22645253
 15726.000 0.15950818
 15727.000 0.17637003
 15728.000 0.19321334
 15729.000 0.10897687
 15730.000 0.20764459
 15731.000 0.22016488
 15732.000 0.23145419
 15733.000 0.20442389
 15734.000 0.17311721
 15735.000 0.16519565
 15736.000 0.16772292
 15737.000 0.17721345
 15738.000 0.20567017
 15739.000 0.16577279
 15740.000 0.19222763
 15741.000 0.21362084
 15742.000 0.21401021
 15743.000 0.24833264
 15744.000 0.14559817
 15745.000 0.19280074
 15746.000 0.19877213
 15747.000 0.20275758
 15748.000 0.19113997
 15749.000 0.16194391
 15750.000 0.14902283
 15751.000 0.15238236
 15752.000 0.19491484
 15753.000 0.22108033
 15754.000 0.20433615
 15755.000 0.21484280
 15756.000 0.29885746
 15757.000 0.16898981
 15758.000 0.16037001
 15759.000 0.21266129
 15760.000 0.20351876
 15761.000 0.21622078
 15762.000 0.16755009
 15763.000 0.18226030
 15764.000 0.20971909
 15765.000 0.23416937
 15766.000 0.12923649
 15767.000 0.23767888
 15768.000 0.16935846
 15769.000 0.20132112
 15770.000 0.15591936
 15771.000 0.19831009
 15772.000 0.16370553
 15773.000 0.19800633
 15774.000 0.13977503
 15775.000 0.20212104
 15776.000 0.18319680
 15777.000 0.21302798
 15778.000 0.15763719
 15779.000 0.20854552
 15780.000 0.19766005
 15781.000 0.17961686
 15782.000 0.26642209
 15783.000 0.18548879
 15784.000 0.25244132
 15785.000 0.20541311
 15786.000 0.19485029
 15787.000 0.20261573
 15788.000 0.16930802
 15789.000 0.15970060
 15790.000 0.20375310
 15791.000 0.19913905
 15792.000 0.20235451
 15793.000 0.21295404
 15794.000 0.21801202
 15795.000 0.19536847
 15796.000 0.18429035
 15797.000 0.20834591
 15798.000 0.19438257
 15799.000 0.20944596
 15800.000 0.21464732
 15801.000 0.21471803
 15802.000 0.19401912
 15803.000 0.19263825
 15804.000 0.20414495
 15805.000 0.21785724
 15806.000 0.16520035
 15807.000 0.21894890
 15808.000 0.21927116
 15809.000 0.16462629
 15810.000 0.18778253
 15811.000 0.22968383
 15812.000 0.16704688
 15813.000 0.20525323
 15814.000 0.18996939
 15815.000 0.21332824
 15816.000 0.21717419
 15817.000 0.16559083
 15818.000 0.18445339
 15819.000 0.24425645
 15820.000 0.24541579
 15821.000 0.18327052
 15822.000 0.18211228
 15823.000 0.22697608
 15824.000 0.18680666
 15825.000 0.16297879
 15826.000 0.17477168
 15827.000 0.23723285
 15828.000 0.20013340
 15829.000 0.18849514
 15830.000 0.22585945
 15831.000 0.18564411
 15832.000 0.18016612
 15833.000 0.20037762
 15834.000 0.24196370
 15835.000 0.21307955
 15836.000 0.20023193
 15837.000 0.18267843
 15838.000 0.20316760
 15839.000 0.24115066
 15840.000 0.22702964
 15841.000 0.22974728
 15842.000 0.22705011
 15843.000 0.21561749
 15844.000 0.19133441
 15845.000 0.21762225
 15846.000 0.20669440
 15847.000 0.18216445
 15848.000 0.20071052
 15849.000 0.21709265
 15850.000 0.21651103
 15851.000 0.23104448
 15852.000 0.16871195
 15853.000 0.20271988
 15854.000 0.22877155
 15855.000 0.23445936
 15856.000 0.22575072
 15857.000 0.21414451
 15858.000 0.22217024
 15859.000 0.23443382
 15860.000 0.17306177
 15861.000 0.19407761
 15862.000 0.18802022
 15863.000 0.18288583
 15864.000 0.20252391
 15865.000 0.18680270
 15866.000 0.23297331
 15867.000 0.24144468
 15868.000 0.19842373
 15869.000 0.21283829
 15870.000 0.22400139
 15871.000 0.21782477
 15872.000 0.24353242
 15873.000 0.19675001
 15874.000 0.18098612
 15875.000 0.16949054
 15876.000 0.15492304
 15877.000 0.22818776
 15878.000 0.21707616
 15879.000 0.17698512
 15880.000 0.18031040
 15881.000 0.17645011
 15882.000 0.24004154
 15883.000 0.22749164
 15884.000 0.15098336
 15885.000 0.21218747
 15886.000 0.22243111
 15887.000 0.23162242
 15888.000 0.21490627
 15889.000 0.20062125
 15890.000 0.21388974
 15891.000 0.21780654
 15892.000 0.16863484
 15893.000 0.23652654
 15894.000 0.21225689
 15895.000 0.19225951
 15896.000 0.18086096
 15897.000 0.23365698
 15898.000 0.17831656
 15899.000 0.19285477
 15900.000 0.19393368
 15901.000 0.19481681
 15902.000 0.23875222
 15903.000 0.18384612
 15904.000 0.22905798
 15905.000 0.20637198
 15906.000 0.22538877
 15907.000 0.23956193
 15908.000 0.23859063
 15909.000 0.15583301
 15910.000 0.17368676
 15911.000 0.23833381
 15912.000 0.20251842
 15913.000 0.27299212
 15914.000 0.21996890
 15915.000 0.21281304
 15916.000 0.20077425
 15917.000 0.21427895
 15918.000 0.18948536
 15919.000 0.19532356
 15920.000 0.18830529
 15921.000 0.22048897
 15922.000 0.19805756
 15923.000 0.20063627
 15924.000 0.22617672
 15925.000 0.21449017
 15926.000 0.24488606
 15927.000 0.19166787
 15928.000 0.21995306
 15929.000 0.18074674
 15930.000 0.21698095
 15931.000 0.24944187
 15932.000 0.29742759
 15933.000 0.24198939
 15934.000 0.24026102
 15935.000 0.19008698
 15936.000 0.23183184
 15937.000 0.25796982
 15938.000 0.20474396
 15939.000 0.22835736
 15940.000 0.20817633
 15941.000 0.19608738
 15942.000 0.19057366
 15943.000 0.23398434
 15944.000 0.20304221
 15945.000 0.21463849
 15946.000 0.22488983
 15947.000 0.17248981
 15948.000 0.21644404
 15949.000 0.23749536
 15950.000 0.22178417
 15951.000 0.23521120
 15952.000 0.24965276
 15953.000 0.24207395
 15954.000 0.23734924
 15955.000 0.22954974
 15956.000 0.26123263
 15957.000 0.15698195
 15958.000 0.27466610
 15959.000 0.19243858
 15960.000 0.25288115
 15961.000 0.18193005
 15962.000 0.19154588
 15963.000 0.23652943
 15964.000 0.27363411
 15965.000 0.18069673
 15966.000 0.19786752
 15967.000 0.24481604
 15968.000 0.24652982
 15969.000 0.21235250
 15970.000 0.23682264
 15971.000 0.26153463
 15972.000 0.23220628
 15973.000 0.19474989
 15974.000 0.21069628
 15975.000 0.24705066
 15976.000 0.25434697
 15977.000 0.26000816
 15978.000 0.20292300
 15979.000 0.17525413
 15980.000 0.23549980
 15981.000 0.24835848
 15982.000 0.23081823
 15983.000 0.27254652
 15984.000 0.22331111
 15985.000 0.18340489
 15986.000 0.28140062
 15987.000 0.19845530
 15988.000 0.22674474
 15989.000 0.22845416
 15990.000 0.18273978
 15991.000 0.21476106
 15992.000 0.18731057
 15993.000 0.19659093
 15994.000 0.28344596
 15995.000 0.20986644
 15996.000 0.22837147
 15997.000 0.23078164
 15998.000 0.15787302
 15999.000 0.28155503
 16000.000 0.19450347
 16001.000 0.24436309
 16002.000 0.23469159
 16003.000 0.21738083
 16004.000 0.19607466
 16005.000 0.26644259
 16006.000 0.23558831
 16007.000 0.20148637
 16008.000 0.18945680
 16009.000 0.19562323
 16010.000 0.25152423
 16011.000 0.22943917
 16012.000 0.22449766
 16013.000 0.22372190
 16014.000 0.19249987
 16015.000 0.26465640
 16016.000 0.19015031
 16017.000 0.23449575
 16018.000 0.29013031
 16019.000 0.22369751
 16020.000 0.24651505
 16021.000 0.24306669
 16022.000 0.27156283
 16023.000 0.23114974
 16024.000 0.19128366
 16025.000 0.20929733
 16026.000 0.23041422
 16027.000 0.23541807
 16028.000 0.23886258
 16029.000 0.23766870
 16030.000 0.22943676
 16031.000 0.23473264
 16032.000 0.18582242
 16033.000 0.20470795
 16034.000 0.21054855
 16035.000 0.30011167
 16036.000 0.20401160
 16037.000 0.16782001
 16038.000 0.19748375
 16039.000 0.22793670
 16040.000 0.25125898
 16041.000 0.18584420
 16042.000 0.24932083
 16043.000 0.21686851
 16044.000 0.23263013
 16045.000 0.25595317
 16046.000 0.27101330
 16047.000 0.27257912
 16048.000 0.22211466
 16049.000 0.26161374
 16050.000 0.23432615
 16051.000 0.21947977
 16052.000 0.24228618
 16053.000 0.23624909
 16054.000 0.24165433
 16055.000 0.23049292
 16056.000 0.26789455
 16057.000 0.24459293
 16058.000 0.26102351
 16059.000 0.20744447
 16060.000 0.22671112
 16061.000 0.23937042
 16062.000 0.25968463
 16063.000 0.22150715
 16064.000 0.30346565
 16065.000 0.20936310
 16066.000 0.27867126
 16067.000 0.31282645
 16068.000 0.22355004
 16069.000 0.24254293
 16070.000 0.26440611
 16071.000 0.24976957
 16072.000 0.18603463
 16073.000 0.23801780
 16074.000 0.22946210
 16075.000 0.28921892
 16076.000 0.24887526
 16077.000 0.23945323
 16078.000 0.25438529
 16079.000 0.20748729
 16080.000 0.22120112
 16081.000 0.25170575
 16082.000 0.22087097
 16083.000 0.25584408
 16084.000 0.22228227
 16085.000 0.21971573
 16086.000 0.22737369
 16087.000 0.23827558
 16088.000 0.25534432
 16089.000 0.18327326
 16090.000 0.24589742
 16091.000 0.18467882
 16092.000 0.28022056
 16093.000 0.21082493
 16094.000 0.24116206
 16095.000 0.24910053
 16096.000 0.26643096
 16097.000 0.24752326
 16098.000 0.21487504
 16099.000 0.20313054
 16100.000 0.26625087
 16101.000 0.25961140
 16102.000 0.23614075
 16103.000 0.25580815
 16104.000 0.22163972
 16105.000 0.26698857
 16106.000 0.22714075
 16107.000 0.21643080
 16108.000 0.19161285
 16109.000 0.23494498
 16110.000 0.23782062
 16111.000 0.22413564
 16112.000 0.20995011
 16113.000 0.21686712
 16114.000 0.26405335
 16115.000 0.24642607
 16116.000 0.23500330
 16117.000 0.22100804
 16118.000 0.22205208
 16119.000 0.26299083
 16120.000 0.23633112
 16121.000 0.22020054
 16122.000 0.24646810
 16123.000 0.27726585
 16124.000 0.20441472
 16125.000 0.22839361
 16126.000 0.21905601
 16127.000 0.20468432
 16128.000 0.22554280
 16129.000 0.24762646
 16130.000 0.23891606
 16131.000 0.18237489
 16132.000 0.27053280
 16133.000 0.24516278
 16134.000 0.27994366
 16135.000 0.18737171
 16136.000 0.24420059
 16137.000 0.20003083
 16138.000 0.27769979
 16139.000 0.26215170
 16140.000 0.24844553
 16141.000 0.22659694
 16142.000 0.23590010
 16143.000 0.23155400
 16144.000 0.24052974
 16145.000 0.25300698
 16146.000 0.22662670
 16147.000 0.21768935
 16148.000 0.25098829
 16149.000 0.20364173
 16150.000 0.23017216
 16151.000 0.26620357
 16152.000 0.27723645
 16153.000 0.20471877
 16154.000 0.24933085
 16155.000 0.21655718
 16156.000 0.23425719
 16157.000 0.29231792
 16158.000 0.23927440
 16159.000 0.22538305
 16160.000 0.21559661
 16161.000 0.17540377
 16162.000 0.24163430
 16163.000 0.21578879
 16164.000 0.24552826
 16165.000 0.19846010
 16166.000 0.19319793
 16167.000 0.24923040
 16168.000 0.21658765
 16169.000 0.30011829
 16170.000 0.21739137
 16171.000 0.23949261
 16172.000 0.21695040
 16173.000 0.19886351
 16174.000 0.29787074
 16175.000 0.25429254
 16176.000 0.24382107
 16177.000 0.22375179
 16178.000 0.29045229
 16179.000 0.20638291
 16180.000 0.23777009
 16181.000 0.24696914
 16182.000 0.25071203
 16183.000 0.26624704
 16184.000 0.28044772
 16185.000 0.25846852
 16186.000 0.21156835
 16187.000 0.20740057
 16188.000 0.22764267
 16189.000 0.24518379
 16190.000 0.23198401
 16191.000 0.28775442
 16192.000 0.21483737
 16193.000 0.23463546
 16194.000 0.24734617
 16195.000 0.26189508
 16196.000 0.27922988
 16197.000 0.24080423
 16198.000 0.28743969
 16199.000 0.23090817
 16200.000 0.29117098
 16201.000 0.22441263
 16202.000 0.23385811
 16203.000 0.32905396
 16204.000 0.24394954
 16205.000 0.22581124
 16206.000 0.24588960
 16207.000 0.25223803
 16208.000 0.26753541
 16209.000 0.26648589
 16210.000 0.26246550
 16211.000 0.31631437
 16212.000 0.27789808
 16213.000 0.32350446
 16214.000 0.25155623
 16215.000 0.26797134
 16216.000 0.23319980
 16217.000 0.26087517
 16218.000 0.24526023
 16219.000 0.26945697
 16220.000 0.29343435
 16221.000 0.26643291
 16222.000 0.23111168
 16223.000 0.22877255
 16224.000 0.24888508
 16225.000 0.24299648
 16226.000 0.33584707
 16227.000 0.30236558
 16228.000 0.27869355
 16229.000 0.22503373
 16230.000 0.29695577
 16231.000 0.27924032
 16232.000 0.24436477
 16233.000 0.23473993
 16234.000 0.27994490
 16235.000 0.31892252
 16236.000 0.20217727
 16237.000 0.25004231
 16238.000 0.21304514
 16239.000 0.21973489
 16240.000 0.29439900
 16241.000 0.28204963
 16242.000 0.25455230
 16243.000 0.24820117
 16244.000 0.23475062
 16245.000 0.27895683
 16246.000 0.20937654
 16247.000 0.22495368
 16248.000 0.31337438
 16249.000 0.25341988
 16250.000 0.20365840
 16251.000 0.28049436
 16252.000 0.32688322
 16253.000 0.24830901
 16254.000 0.21690660
 16255.000 0.19740934
 16256.000 0.26381127
 16257.000 0.26392526
 16258.000 0.27397456
 16259.000 0.21829233
 16260.000 0.26001975
 16261.000 0.23670768
 16262.000 0.28771745
 16263.000 0.23986261
 16264.000 0.25890606
 16265.000 0.28901868
 16266.000 0.24856302
 16267.000 0.27037955
 16268.000 0.24486953
 16269.000 0.27227349
 16270.000 0.23218866
 16271.000 0.24502992
 16272.000 0.26021609
 16273.000 0.23459244
 16274.000 0.26283962
 16275.000 0.29738073
 16276.000 0.29164931
 16277.000 0.25854387
 16278.000 0.27718968
 16279.000 0.22164332
 16280.000 0.30720885
 16281.000 0.28428267
 16282.000 0.26276775
 16283.000 0.25606360
 16284.000 0.27089859
 16285.000 0.25558917
 16286.000 0.25870295
 16287.000 0.29438473
 16288.000 0.27434070
 16289.000 0.30032129
 16290.000 0.28037684
 16291.000 0.27627219
 16292.000 0.25257071
 16293.000 0.23983014
 16294.000 0.26642453
 16295.000 0.25732619
 16296.000 0.25596216
 16297.000 0.29021271
 16298.000 0.22798541
 16299.000 0.31518886
 16300.000 0.21200058
 16301.000 0.28126810
 16302.000 0.31660026
 16303.000 0.27426452
 16304.000 0.23551642
 16305.000 0.30096819
 16306.000 0.31584047
 16307.000 0.29171211
 16308.000 0.26105828
 16309.000 0.31576371
 16310.000 0.30069566
 16311.000 0.28323264
 16312.000 0.27386651
 16313.000 0.24622788
 16314.000 0.24685519
 16315.000 0.31633151
 16316.000 0.25915834
 16317.000 0.28795924
 16318.000 0.25885837
 16319.000 0.28006861
 16320.000 0.22773532
 16321.000 0.26166003
 16322.000 0.23707544
 16323.000 0.26812538
 16324.000 0.28500490
 16325.000 0.29470996
 16326.000 0.23580822
 16327.000 0.27786185
 16328.000 0.28322618
 16329.000 0.25885647
 16330.000 0.27009544
 16331.000 0.31022412
 16332.000 0.29405549
 16333.000 0.31942569
 16334.000 0.26046430
 16335.000 0.29096424
 16336.000 0.27780753
 16337.000 0.27119191
 16338.000 0.30920541
 16339.000 0.29058724
 16340.000 0.34353464
 16341.000 0.27640951
 16342.000 0.28172186
 16343.000 0.23852281
 16344.000 0.25648370
 16345.000 0.23812940
 16346.000 0.40847272
 16347.000 0.29986784
 16348.000 0.31335852
 16349.000 0.21044106
 16350.000 0.31419699
 16351.000 0.29916769
 16352.000 0.27641143
 16353.000 0.27863528
 16354.000 0.26066344
 16355.000 0.25267974
 16356.000 0.28955911
 16357.000 0.27135082
 16358.000 0.30753252
 16359.000 0.26866499
 16360.000 0.30350828
 16361.000 0.26934240
 16362.000 0.27569835
 16363.000 0.25967998
 16364.000 0.29509308
 16365.000 0.29950950
 16366.000 0.26219115
 16367.000 0.24593864
 16368.000 0.30442932
 16369.000 0.24320714
 16370.000 0.29321915
 16371.000 0.27583135
 16372.000 0.28076390
 16373.000 0.26020696
 16374.000 0.33864906
 16375.000 0.27393646
 16376.000 0.27864611
 16377.000 0.28047107
 16378.000 0.26371662
 16379.000 0.32945778
 16380.000 0.25248202
 16381.000 0.27480578
 16382.000 0.26856057
 16383.000 0.27012898
 16384.000 0.26323261
 16385.000 0.29105077
 16386.000 0.28591804
 16387.000 0.26004057
 16388.000 0.33023650
 16389.000 0.29165783
 16390.000 0.21639441
 16391.000 0.27997224
 16392.000 0.29363727
 16393.000 0.27985805
 16394.000 0.23757358
 16395.000 0.29545961
 16396.000 0.26540020
 16397.000 0.32359122
 16398.000 0.29540875
 16399.000 0.27504925
 16400.000 0.32585536
 16401.000 0.32548694
 16402.000 0.28444085
 16403.000 0.24714851
 16404.000 0.29818833
 16405.000 0.30521748
 16406.000 0.31355001
 16407.000 0.27727749
 16408.000 0.30401518
 16409.000 0.32508290
 16410.000 0.30725394
 16411.000 0.30584037
 16412.000 0.23940826
 16413.000 0.30103556
 16414.000 0.27217436
 16415.000 0.27054054
 16416.000 0.30934543
 16417.000 0.35793465
 16418.000 0.30907729
 16419.000 0.33096285
 16420.000 0.25547833
 16421.000 0.26837458
 16422.000 0.31083058
 16423.000 0.31254268
 16424.000 0.26236785
 16425.000 0.31823046
 16426.000 0.29550481
 16427.000 0.30861640
 16428.000 0.35733506
 16429.000 0.28146331
 16430.000 0.33368396
 16431.000 0.29906643
 16432.000 0.27860610
 16433.000 0.29492264
 16434.000 0.28414773
 16435.000 0.25172482
 16436.000 0.29989012
 16437.000 0.28792255
 16438.000 0.31999043
 16439.000 0.25004307
 16440.000 0.25050839
 16441.000 0.28572516
 16442.000 0.33458236
 16443.000 0.30484148
 16444.000 0.33405125
 16445.000 0.30215782
 16446.000 0.31242986
 16447.000 0.28664188
 16448.000 0.32050588
 16449.000 0.31667101
 16450.000 0.32644968
 16451.000 0.28191348
 16452.000 0.36924462
 16453.000 0.34589344
 16454.000 0.21694378
 16455.000 0.29460491
 16456.000 0.25742360
 16457.000 0.28830714
 16458.000 0.26082412
 16459.000 0.31697185
 16460.000 0.33464943
 16461.000 0.22735731
 16462.000 0.31238286
 16463.000 0.30273553
 16464.000 0.32143606
 16465.000 0.21644197
 16466.000 0.27971786
 16467.000 0.29227353
 16468.000 0.29973505
 16469.000 0.28650288
 16470.000 0.29790866
 16471.000 0.32675108
 16472.000 0.28299429
 16473.000 0.31828567
 16474.000 0.27561303
 16475.000 0.31484717
 16476.000 0.28206739
 16477.000 0.22328030
 16478.000 0.32272229
 16479.000 0.27582976
 16480.000 0.29799622
 16481.000 0.29930302
 16482.000 0.28712157
 16483.000 0.28158716
 16484.000 0.31726732
 16485.000 0.26059772
 16486.000 0.32400856
 16487.000 0.30247823
 16488.000 0.33931444
 16489.000 0.25798047
 16490.000 0.33637313
 16491.000 0.33127584
 16492.000 0.35058097
 16493.000 0.27498748
 16494.000 0.35287376
 16495.000 0.30900770
 16496.000 0.27975041
 16497.000 0.31075592
 16498.000 0.20596830
 16499.000 0.28064618
 16500.000 0.31230772
 16501.000 0.29640740
 16502.000 0.35101605
 16503.000 0.32182860
 16504.000 0.31303246
 16505.000 0.30761401
 16506.000 0.31500997
 16507.000 0.27119334
 16508.000 0.31073313
 16509.000 0.33050725
 16510.000 0.27642179
 16511.000 0.32639220
 16512.000 0.36684496
 16513.000 0.29774613
 16514.000 0.30839821
 16515.000 0.34011034
 16516.000 0.33739752
 16517.000 0.33622925
 16518.000 0.30099248
 16519.000 0.32734208
 16520.000 0.33214448
 16521.000 0.31201104
 16522.000 0.35708083
 16523.000 0.28251174
 16524.000 0.31179189
 16525.000 0.32382799
 16526.000 0.32891590
 16527.000 0.35275790
 16528.000 0.38000777
 16529.000 0.34897908
 16530.000 0.31782717
 16531.000 0.30397159
 16532.000 0.32876494
 16533.000 0.31540850
 16534.000 0.34793047
 16535.000 0.32752520
 16536.000 0.33847944
 16537.000 0.25955729
 16538.000 0.37067654
 16539.000 0.30362553
 16540.000 0.33967495
 16541.000 0.33168150
 16542.000 0.34295795
 16543.000 0.35601570
 16544.000 0.31868110
 16545.000 0.35689093
 16546.000 0.30805348
 16547.000 0.33774551
 16548.000 0.33457020
 16549.000 0.32729162
 16550.000 0.29897599
 16551.000 0.32549167
 16552.000 0.30626482
 16553.000 0.30100851
 16554.000 0.28465745
 16555.000 0.37918377
 16556.000 0.32345706
 16557.000 0.35631288
 16558.000 0.31761577
 16559.000 0.33497155
 16560.000 0.33380124
 16561.000 0.31900557
 16562.000 0.28781693
 16563.000 0.30484689
 16564.000 0.33330364
 16565.000 0.32287549
 16566.000 0.31611353
 16567.000 0.30472296
 16568.000 0.34859516
 16569.000 0.33003501
 16570.000 0.33587575
 16571.000 0.33223758
 16572.000 0.32752567
 16573.000 0.30234482
 16574.000 0.29888049
 16575.000 0.37151378
 16576.000 0.38379296
 16577.000 0.41007776
 16578.000 0.35059930
 16579.000 0.32296555
 16580.000 0.35101561
 16581.000 0.35626893
 16582.000 0.32826192
 16583.000 0.31692342
 16584.000 0.29889072
 16585.000 0.32263063
 16586.000 0.32159634
 16587.000 0.32981190
 16588.000 0.34327901
 16589.000 0.34651646
 16590.000 0.34574530
 16591.000 0.29274949
 16592.000 0.34268008
 16593.000 0.32932870
 16594.000 0.34720710
 16595.000 0.32783876
 16596.000 0.34960700
 16597.000 0.32790871
 16598.000 0.30957261
 16599.000 0.33026624
 16600.000 0.33512499
 16601.000 0.29142171
 16602.000 0.30136214
 16603.000 0.30945855
 16604.000 0.37496737
 16605.000 0.30707347
 16606.000 0.35177828
 16607.000 0.35607629
 16608.000 0.34302719
 16609.000 0.39269100
 16610.000 0.33054425
 16611.000 0.31595453
 16612.000 0.34794563
 16613.000 0.37444204
 16614.000 0.32835879
 16615.000 0.39164053
 16616.000 0.34549058
 16617.000 0.30992824
 16618.000 0.30861924
 16619.000 0.31725812
 16620.000 0.35011064
 16621.000 0.32460041
 16622.000 0.31296333
 16623.000 0.36431336
 16624.000 0.37391506
 16625.000 0.33329663
 16626.000 0.33394554
 16627.000 0.33335505
 16628.000 0.36004356
 16629.000 0.35429314
 16630.000 0.35459506
 16631.000 0.36478086
 16632.000 0.35517283
 16633.000 0.34370640
 16634.000 0.37894195
 16635.000 0.37475259
 16636.000 0.36281450
 16637.000 0.39514154
 16638.000 0.35035465
 16639.000 0.36316759
 16640.000 0.28505253
 16641.000 0.37091964
 16642.000 0.37791802
 16643.000 0.31700879
 16644.000 0.37981549
 16645.000 0.32800662
 16646.000 0.34558013
 16647.000 0.30894688
 16648.000 0.33433711
 16649.000 0.29462662
 16650.000 0.34965793
 16651.000 0.38749752
 16652.000 0.39783383
 16653.000 0.35412204
 16654.000 0.33851067
 16655.000 0.35018023
 16656.000 0.31910993
 16657.000 0.35967176
 16658.000 0.33185190
 16659.000 0.33970091
 16660.000 0.31567289
 16661.000 0.38421190
 16662.000 0.31139838
 16663.000 0.37039597
 16664.000 0.31881600
 16665.000 0.37759952
 16666.000 0.34387228
 16667.000 0.35181469
 16668.000 0.37378142
 16669.000 0.36662559
 16670.000 0.34502921
 16671.000 0.29499172
 16672.000 0.32080335
 16673.000 0.34210660
 16674.000 0.38510806
 16675.000 0.31543251
 16676.000 0.36395913
 16677.000 0.32371461
 16678.000 0.37210227
 16679.000 0.31917727
 16680.000 0.30995125
 16681.000 0.43227234
 16682.000 0.36435380
 16683.000 0.38105484
 16684.000 0.35900342
 16685.000 0.26702732
 16686.000 0.33749899
 16687.000 0.33394468
 16688.000 0.35607850
 16689.000 0.37298742
 16690.000 0.30279863
 16691.000 0.31254781
 16692.000 0.38865837
 16693.000 0.32981457
 16694.000 0.37055300
 16695.000 0.37409311
 16696.000 0.34841112
 16697.000 0.39857257
 16698.000 0.33767300
 16699.000 0.31854590
 16700.000 0.40609441
 16701.000 0.34231859
 16702.000 0.39038684
 16703.000 0.36684788
 16704.000 0.38358135
 16705.000 0.35371182
 16706.000 0.35114734
 16707.000 0.34503148
 16708.000 0.35387734
 16709.000 0.36509477
 16710.000 0.34306418
 16711.000 0.37864198
 16712.000 0.35060986
 16713.000 0.34464123
 16714.000 0.29247318
 16715.000 0.35206426
 16716.000 0.32839311
 16717.000 0.33518651
 16718.000 0.35857772
 16719.000 0.37693953
 16720.000 0.34489776
 16721.000 0.36571906
 16722.000 0.31822548
 16723.000 0.36997684
 16724.000 0.35023558
 16725.000 0.38890337
 16726.000 0.35899172
 16727.000 0.37121283
 16728.000 0.35713961
 16729.000 0.37061204
 16730.000 0.33530439
 16731.000 0.37929462
 16732.000 0.34615256
 16733.000 0.35090219
 16734.000 0.34639181
 16735.000 0.35757893
 16736.000 0.33602784
 16737.000 0.29536563
 16738.000 0.38342040
 16739.000 0.35954810
 16740.000 0.34133402
 16741.000 0.36853629
 16742.000 0.38595911
 16743.000 0.32391636
 16744.000 0.38421413
 16745.000 0.39951642
 16746.000 0.37040038
 16747.000 0.33155862
 16748.000 0.39163420
 16749.000 0.37304278
 16750.000 0.33735521
 16751.000 0.41051667
 16752.000 0.34195907
 16753.000 0.39781509
 16754.000 0.33299991
 16755.000 0.41259654
 16756.000 0.35231255
 16757.000 0.33953046
 16758.000 0.35363649
 16759.000 0.39700608
 16760.000 0.33685540
 16761.000 0.38324061
 16762.000 0.33907872
 16763.000 0.35639142
 16764.000 0.36249938
 16765.000 0.32378874
 16766.000 0.42319242
 16767.000 0.35767117
 16768.000 0.41113736
 16769.000 0.34136841
 16770.000 0.36829918
 16771.000 0.36607130
 16772.000 0.35711434
 16773.000 0.36592419
 16774.000 0.37338660
 16775.000 0.35818451
 16776.000 0.37221865
 16777.000 0.39626623
 16778.000 0.35182983
 16779.000 0.36596846
 16780.000 0.37741129
 16781.000 0.37131077
 16782.000 0.38158165
 16783.000 0.36900015
 16784.000 0.35056489
 16785.000 0.34530484
 16786.000 0.42243919
 16787.000 0.34935547
 16788.000 0.37244377
 16789.000 0.39759699
 16790.000 0.36319371
 16791.000 0.35155438
 16792.000 0.36253470
 16793.000 0.37166723
 16794.000 0.35468145
 16795.000 0.35451255
 16796.000 0.31047530
 16797.000 0.34847005
 16798.000 0.43512348
 16799.000 0.41067265
 16800.000 0.37635490
 16801.000 0.34093882
 16802.000 0.35739744
 16803.000 0.35299405
 16804.000 0.33236016
 16805.000 0.34303439
 16806.000 0.38061996
 16807.000 0.33996941
 16808.000 0.33075829
 16809.000 0.30369796
 16810.000 0.36901581
 16811.000 0.40302071
 16812.000 0.42078489
 16813.000 0.40888266
 16814.000 0.37536053
 16815.000 0.34020212
 16816.000 0.37356764
 16817.000 0.35626891
 16818.000 0.43909825
 16819.000 0.40251587
 16820.000 0.35167953
 16821.000 0.35143000
 16822.000 0.43018971
 16823.000 0.42040020
 16824.000 0.35840945
 16825.000 0.33552510
 16826.000 0.29434642
 16827.000 0.36982927
 16828.000 0.34555269
 16829.000 0.38710566
 16830.000 0.39960231
 16831.000 0.36179022
 16832.000 0.39110323
 16833.000 0.40555206
 16834.000 0.36590940
 16835.000 0.37872002
 16836.000 0.38599292
 16837.000 0.37264672
 16838.000 0.36654897
 16839.000 0.37744067
 16840.000 0.37460025
 16841.000 0.38559913
 16842.000 0.37092638
 16843.000 0.38487129
 16844.000 0.38807890
 16845.000 0.42570995
 16846.000 0.34789483
 16847.000 0.39637712
 16848.000 0.40917940
 16849.000 0.40226594
 16850.000 0.43966002
 16851.000 0.42693829
 16852.000 0.36498176
 16853.000 0.32014234
 16854.000 0.36751316
 16855.000 0.39564437
 16856.000 0.34676202
 16857.000 0.36724118
 16858.000 0.37070902
 16859.000 0.41164772
 16860.000 0.37739993
 16861.000 0.35457281
 16862.000 0.41121274
 16863.000 0.42014335
 16864.000 0.38462207
 16865.000 0.41342416
 16866.000 0.39225597
 16867.000 0.32849095
 16868.000 0.33120917
 16869.000 0.33252564
 16870.000 0.43044918
 16871.000 0.35873968
 16872.000 0.36874957
 16873.000 0.43117282
 16874.000 0.35821458
 16875.000 0.35325606
 16876.000 0.43316791
 16877.000 0.37487935
 16878.000 0.36355953
 16879.000 0.40455157
 16880.000 0.37721696
 16881.000 0.35719908
 16882.000 0.39659065
 16883.000 0.37452364
 16884.000 0.38232061
 16885.000 0.41691186
 16886.000 0.39305941
 16887.000 0.38720305
 16888.000 0.36396565
 16889.000 0.38903969
 16890.000 0.33613638
 16891.000 0.34599232
 16892.000 0.36585029
 16893.000 0.37904576
 16894.000 0.37838635
 16895.000 0.38055233
 16896.000 0.37583921
 16897.000 0.39896251
 16898.000 0.41976557
 16899.000 0.32509832
 16900.000 0.39420080
 16901.000 0.35716378
 16902.000 0.38662831
 16903.000 0.40866920
 16904.000 0.37912659
 16905.000 0.43703203
 16906.000 0.41397758
 16907.000 0.43302750
 16908.000 0.43965245
 16909.000 0.40805791
 16910.000 0.44202892
 16911.000 0.41969485
 16912.000 0.37893982
 16913.000 0.40617977
 16914.000 0.42960811
 16915.000 0.38962318
 16916.000 0.40270558
 16917.000 0.36666618
 16918.000 0.45242552
 16919.000 0.45010115
 16920.000 0.39792020
 16921.000 0.38046385
 16922.000 0.37577660
 16923.000 0.42447759
 16924.000 0.41730942
 16925.000 0.38112773
 16926.000 0.40708270
 16927.000 0.40211016
 16928.000 0.37840338
 16929.000 0.39293871
 16930.000 0.38726056
 16931.000 0.39527215
 16932.000 0.39556212
 16933.000 0.38841250
 16934.000 0.39270972
 16935.000 0.39832620
 16936.000 0.42007585
 16937.000 0.40480150
 16938.000 0.36188796
 16939.000 0.37692730
 16940.000 0.36772202
 16941.000 0.35096882
 16942.000 0.38556534
 16943.000 0.37463268
 16944.000 0.39403744
 16945.000 0.40433191
 16946.000 0.39986459
 16947.000 0.42808262
 16948.000 0.46031121
 16949.000 0.40023623
 16950.000 0.44075390
 16951.000 0.35992550
 16952.000 0.41878098
 16953.000 0.44465022
 16954.000 0.41932531
 16955.000 0.40065797
 16956.000 0.36262281
 16957.000 0.39868742
 16958.000 0.42146951
 16959.000 0.40660465
 16960.000 0.36685156
 16961.000 0.37362965
 16962.000 0.37900157
 16963.000 0.42606112
 16964.000 0.35831069
 16965.000 0.37968606
 16966.000 0.39271070
 16967.000 0.38253512
 16968.000 0.41368252
 16969.000 0.42700720
 16970.000 0.41260146
 16971.000 0.40146112
 16972.000 0.37337454
 16973.000 0.42367019
 16974.000 0.42029211
 16975.000 0.38629113
 16976.000 0.46219778
 16977.000 0.37216399
 16978.000 0.38762532
 16979.000 0.36893737
 16980.000 0.41634861
 16981.000 0.44116124
 16982.000 0.35590460
 16983.000 0.38485526
 16984.000 0.41022297
 16985.000 0.43271316
 16986.000 0.39494511
 16987.000 0.37690973
 16988.000 0.40084005
 16989.000 0.43355995
 16990.000 0.42256778
 16991.000 0.38480277
 16992.000 0.40119762
 16993.000 0.37848626
 16994.000 0.48033355
 16995.000 0.45217840
 16996.000 0.42575429
 16997.000 0.35367613
 16998.000 0.43692122
 16999.000 0.39791838
 17000.000 0.37008436
 17001.000 0.37997315
 17002.000 0.43943461
 17003.000 0.38113184
 17004.000 0.37599400
 17005.000 0.39118475
 17006.000 0.39723206
 17007.000 0.41849048
 17008.000 0.37837929
 17009.000 0.39837884
 17010.000 0.39667934
 17011.000 0.42320422
 17012.000 0.43101843
 17013.000 0.38446653
 17014.000 0.39049397
 17015.000 0.34989668
 17016.000 0.45063521
 17017.000 0.40693334
 17018.000 0.40582060
 17019.000 0.41395851
 17020.000 0.44788285
 17021.000 0.43086384
 17022.000 0.43546507
 17023.000 0.45300368
 17024.000 0.40260300
 17025.000 0.37543052
 17026.000 0.42504597
 17027.000 0.42325297
 17028.000 0.38069642
 17029.000 0.43080679
 17030.000 0.36109239
 17031.000 0.36833067
 17032.000 0.39730456
 17033.000 0.47825816
 17034.000 0.36895394
 17035.000 0.36373099
 17036.000 0.40395381
 17037.000 0.44009448
 17038.000 0.40887428
 17039.000 0.44841405
 17040.000 0.41596847
 17041.000 0.37943848
 17042.000 0.40145336
 17043.000 0.39357213
 17044.000 0.42859175
 17045.000 0.40816534
 17046.000 0.41770381
 17047.000 0.40572874
 17048.000 0.46140395
 17049.000 0.41724371
 17050.000 0.40288750
 17051.000 0.39972148
 17052.000 0.41207558
 17053.000 0.41936215
 17054.000 0.42434817
 17055.000 0.43850771
 17056.000 0.47467327
 17057.000 0.45969359
 17058.000 0.44412379
 17059.000 0.42279625
 17060.000 0.44097082
 17061.000 0.43189657
 17062.000 0.39732126
 17063.000 0.38403611
 17064.000 0.40706461
 17065.000 0.39588195
 17066.000 0.42262861
 17067.000 0.41905896
 17068.000 0.44314845
 17069.000 0.43975088
 17070.000 0.46656281
 17071.000 0.43384761
 17072.000 0.36626930
 17073.000 0.43039012
 17074.000 0.47010187
 17075.000 0.44926452
 17076.000 0.43093532
 17077.000 0.46324133
 17078.000 0.41030675
 17079.000 0.37886432
 17080.000 0.41198632
 17081.000 0.38852030
 17082.000 0.39339181
 17083.000 0.43116327
 17084.000 0.38287388
 17085.000 0.41461400
 17086.000 0.39025812
 17087.000 0.44941360
 17088.000 0.41609300
 17089.000 0.37609735
 17090.000 0.44763081
 17091.000 0.46203987
 17092.000 0.41736544
 17093.000 0.42413550
 17094.000 0.37893098
 17095.000 0.41985023
 17096.000 0.43473253
 17097.000 0.41188262
 17098.000 0.41827764
 17099.000 0.41172201
 17100.000 0.45702606
 17101.000 0.41793995
 17102.000 0.46790632
 17103.000 0.43070120
 17104.000 0.40808069
 17105.000 0.42162669
 17106.000 0.38936109
 17107.000 0.42780745
 17108.000 0.39867225
 17109.000 0.41338758
 17110.000 0.48902506
 17111.000 0.42353271
 17112.000 0.43710072
 17113.000 0.40916584
 17114.000 0.41110236
 17115.000 0.43693399
 17116.000 0.41103235
 17117.000 0.42546501
 17118.000 0.43395639
 17119.000 0.41681391
 17120.000 0.40402848
 17121.000 0.41331224
 17122.000 0.46099383
 17123.000 0.47980552
 17124.000 0.42209744
 17125.000 0.38113782
 17126.000 0.45735631
 17127.000 0.43284830
 17128.000 0.44776419
 17129.000 0.43145038
 17130.000 0.44640640
 17131.000 0.41791400
 17132.000 0.43030798
 17133.000 0.40823681
 17134.000 0.43176095
 17135.000 0.44823926
 17136.000 0.46086645
 17137.000 0.49375120
 17138.000 0.41816302
 17139.000 0.45867014
 17140.000 0.42884762
 17141.000 0.39179738
 17142.000 0.47133059
 17143.000 0.40167552
 17144.000 0.48445469
 17145.000 0.44979106
 17146.000 0.41310695
 17147.000 0.43113387
 17148.000 0.39546686
 17149.000 0.38686123
 17150.000 0.39601553
 17151.000 0.40541854
 17152.000 0.47694921
 17153.000 0.52214618
 17154.000 0.44567358
 17155.000 0.36368400
 17156.000 0.44907441
 17157.000 0.43927572
 17158.000 0.43011801
 17159.000 0.44150111
 17160.000 0.45075533
 17161.000 0.44148779
 17162.000 0.41325741
 17163.000 0.45108582
 17164.000 0.43832591
 17165.000 0.43995116
 17166.000 0.43297349
 17167.000 0.46820214
 17168.000 0.42160953
 17169.000 0.46274895
 17170.000 0.44914135
 17171.000 0.42092763
 17172.000 0.43537201
 17173.000 0.47379944
 17174.000 0.47909114
 17175.000 0.45059590
 17176.000 0.45619139
 17177.000 0.40090138
 17178.000 0.48175557
 17179.000 0.44103917
 17180.000 0.44757644
 17181.000 0.46048688
 17182.000 0.40953418
 17183.000 0.46572709
 17184.000 0.36724341
 17185.000 0.43145650
 17186.000 0.44451484
 17187.000 0.42405851
 17188.000 0.44093346
 17189.000 0.41323590
 17190.000 0.43273861
 17191.000 0.45203965
 17192.000 0.42639320
 17193.000 0.40473472
 17194.000 0.41263487
 17195.000 0.42906461
 17196.000 0.46461282
 17197.000 0.41567419
 17198.000 0.44045916
 17199.000 0.43017863
 17200.000 0.45649395
 17201.000 0.39586101
 17202.000 0.44667988
 17203.000 0.45126729
 17204.000 0.45152409
 17205.000 0.42070471
 17206.000 0.40349694
 17207.000 0.42773382
 17208.000 0.47430206
 17209.000 0.44297589
 17210.000 0.48365959
 17211.000 0.43349033
 17212.000 0.42291016
 17213.000 0.46519911
 17214.000 0.48720177
 17215.000 0.46356307
 17216.000 0.47122687
 17217.000 0.44855630
 17218.000 0.40887299
 17219.000 0.41165551
 17220.000 0.37953933
 17221.000 0.41031622
 17222.000 0.43358057
 17223.000 0.41752344
 17224.000 0.47239259
 17225.000 0.44004919
 17226.000 0.42892048
 17227.000 0.43565839
 17228.000 0.48676215
 17229.000 0.38848593
 17230.000 0.43349255
 17231.000 0.49240793
 17232.000 0.44365923
 17233.000 0.47416479
 17234.000 0.43664780
 17235.000 0.47431428
 17236.000 0.45438585
 17237.000 0.45478791
 17238.000 0.45911879
 17239.000 0.40347788
 17240.000 0.48023197
 17241.000 0.47447609
 17242.000 0.47358808
 17243.000 0.46848169
 17244.000 0.45361540
 17245.000 0.46318772
 17246.000 0.43640934
 17247.000 0.43861573
 17248.000 0.46361314
 17249.000 0.44968398
 17250.000 0.41567797
 17251.000 0.48698613
 17252.000 0.43482766
 17253.000 0.42920051
 17254.000 0.50901758
 17255.000 0.47606492
 17256.000 0.42476467
 17257.000 0.45156899
 17258.000 0.43779324
 17259.000 0.46751450
 17260.000 0.44408558
 17261.000 0.45761138
 17262.000 0.44852356
 17263.000 0.45956427
 17264.000 0.46732220
 17265.000 0.48373680
 17266.000 0.46629767
 17267.000 0.42025481
 17268.000 0.44543513
 17269.000 0.38333912
 17270.000 0.47395384
 17271.000 0.47165614
 17272.000 0.41519801
 17273.000 0.43290900
 17274.000 0.47044478
 17275.000 0.48408298
 17276.000 0.46628612
 17277.000 0.49770709
 17278.000 0.42668052
 17279.000 0.43256789
 17280.000 0.41690679
 17281.000 0.43738114
 17282.000 0.50365540
 17283.000 0.42886254
 17284.000 0.42719742
 17285.000 0.45871837
 17286.000 0.46832059
 17287.000 0.46268346
 17288.000 0.48569091
 17289.000 0.44829577
 17290.000 0.45315221
 17291.000 0.43096642
 17292.000 0.40740964
 17293.000 0.46693976
 17294.000 0.44582370
 17295.000 0.51664501
 17296.000 0.44823320
 17297.000 0.42505739
 17298.000 0.42058533
 17299.000 0.47226257
 17300.000 0.47828544
 17301.000 0.45878630
 17302.000 0.46913206
 17303.000 0.43978341
 17304.000 0.46007207
 17305.000 0.39924814
 17306.000 0.45826157
 17307.000 0.45726509
 17308.000 0.46649658
 17309.000 0.48212064
 17310.000 0.49864595
 17311.000 0.47414803
 17312.000 0.49254985
 17313.000 0.44061241
 17314.000 0.48126495
 17315.000 0.44735553
 17316.000 0.43559077
 17317.000 0.38860879
 17318.000 0.42346800
 17319.000 0.43525715
 17320.000 0.40676021
 17321.000 0.49319856
 17322.000 0.42013083
 17323.000 0.44070445
 17324.000 0.48845732
 17325.000 0.48778424
 17326.000 0.46031531
 17327.000 0.43547468
 17328.000 0.46286298
 17329.000 0.50338819
 17330.000 0.42182001
 17331.000 0.45945262
 17332.000 0.41521812
 17333.000 0.48438601
 17334.000 0.46179513
 17335.000 0.42780493
 17336.000 0.43003127
 17337.000 0.44121811
 17338.000 0.50487188
 17339.000 0.45681427
 17340.000 0.46520455
 17341.000 0.49018879
 17342.000 0.43446590
 17343.000 0.45638447
 17344.000 0.49554512
 17345.000 0.51222772
 17346.000 0.42084026
 17347.000 0.47452184
 17348.000 0.48354859
 17349.000 0.49218349
 17350.000 0.45026468
 17351.000 0.50607725
 17352.000 0.46383749
 17353.000 0.49720788
 17354.000 0.46328848
 17355.000 0.44544843
 17356.000 0.46266541
 17357.000 0.55033623
 17358.000 0.48345040
 17359.000 0.42438481
 17360.000 0.41355154
 17361.000 0.46277082
 17362.000 0.46737621
 17363.000 0.46335149
 17364.000 0.47646672
 17365.000 0.50556364
 17366.000 0.46757096
 17367.000 0.44989290
 17368.000 0.49102023
 17369.000 0.44383605
 17370.000 0.45273205
 17371.000 0.51868208
 17372.000 0.48288466
 17373.000 0.42764830
 17374.000 0.47505732
 17375.000 0.48761023
 17376.000 0.48184656
 17377.000 0.46549396
 17378.000 0.50597411
 17379.000 0.44791171
 17380.000 0.47769691
 17381.000 0.45836402
 17382.000 0.52649450
 17383.000 0.52770454
 17384.000 0.46755100
 17385.000 0.50814563
 17386.000 0.45676224
 17387.000 0.47455774
 17388.000 0.50668468
 17389.000 0.50445027
 17390.000 0.44054572
 17391.000 0.51319091
 17392.000 0.47208094
 17393.000 0.49665005
 17394.000 0.43699342
 17395.000 0.49186808
 17396.000 0.49172623
 17397.000 0.46156395
 17398.000 0.43938605
 17399.000 0.53030130
 17400.000 0.49530830
 17401.000 0.45445363
 17402.000 0.49359602
 17403.000 0.46323913
 17404.000 0.51123812
 17405.000 0.44940968
 17406.000 0.48909876
 17407.000 0.43831916
 17408.000 0.51738690
 17409.000 0.45872494
 17410.000 0.51321997
 17411.000 0.44878713
 17412.000 0.46669148
 17413.000 0.44971213
 17414.000 0.49893702
 17415.000 0.45515986
 17416.000 0.53461311
 17417.000 0.50609054
 17418.000 0.44476373
 17419.000 0.49424824
 17420.000 0.49709128
 17421.000 0.48155540
 17422.000 0.55553748
 17423.000 0.48568523
 17424.000 0.47167922
 17425.000 0.50702261
 17426.000 0.45515723
 17427.000 0.48042476
 17428.000 0.50143952
 17429.000 0.55779088
 17430.000 0.46621729
 17431.000 0.51969640
 17432.000 0.47952701
 17433.000 0.49656617
 17434.000 0.44768350
 17435.000 0.46946840
 17436.000 0.49201102
 17437.000 0.45765965
 17438.000 0.50900236
 17439.000 0.45980592
 17440.000 0.44063557
 17441.000 0.51657516
 17442.000 0.48457144
 17443.000 0.44353544
 17444.000 0.46194942
 17445.000 0.50547388
 17446.000 0.46107424
 17447.000 0.50091831
 17448.000 0.50407231
 17449.000 0.56701516
 17450.000 0.40510159
 17451.000 0.42789005
 17452.000 0.52878320
 17453.000 0.49378390
 17454.000 0.51782154
 17455.000 0.42811855
 17456.000 0.49459803
 17457.000 0.48830032
 17458.000 0.39976431
 17459.000 0.48150541
 17460.000 0.48614681
 17461.000 0.47224317
 17462.000 0.46015941
 17463.000 0.45317677
 17464.000 0.46337344
 17465.000 0.48898441
 17466.000 0.47562823
 17467.000 0.46883935
 17468.000 0.48407057
 17469.000 0.44068049
 17470.000 0.50848370
 17471.000 0.47063539
 17472.000 0.47909417
 17473.000 0.48717043
 17474.000 0.49866162
 17475.000 0.49634145
 17476.000 0.49298572
 17477.000 0.45358823
 17478.000 0.52324474
 17479.000 0.50818745
 17480.000 0.52878837
 17481.000 0.44133008
 17482.000 0.49184635
 17483.000 0.55031162
 17484.000 0.48900650
 17485.000 0.41918040
 17486.000 0.51064021
 17487.000 0.52156524
 17488.000 0.49588317
 17489.000 0.51095770
 17490.000 0.51574589
 17491.000 0.52109913
 17492.000 0.50770254
 17493.000 0.51044099
 17494.000 0.51554902
 17495.000 0.56717319
 17496.000 0.52808389
 17497.000 0.47013856
 17498.000 0.55466492
 17499.000 0.53470338
 17500.000 0.48295431
 17501.000 0.45328123
 17502.000 0.51209645
 17503.000 0.53272182
 17504.000 0.48910077
 17505.000 0.49090667
 17506.000 0.54592348
 17507.000 0.47840845
 17508.000 0.48430772
 17509.000 0.54444075
 17510.000 0.54901868
 17511.000 0.52339119
 17512.000 0.48403812
 17513.000 0.48759969
 17514.000 0.42392787
 17515.000 0.48712625
 17516.000 0.55225495
 17517.000 0.46155261
 17518.000 0.45554267
 17519.000 0.49695236
 17520.000 0.46440872
 17521.000 0.54537643
 17522.000 0.48996534
 17523.000 0.49699709
 17524.000 0.49601442
 17525.000 0.52677987
 17526.000 0.51644907
 17527.000 0.50636437
 17528.000 0.47316184
 17529.000 0.49025472
 17530.000 0.50606024
 17531.000 0.49301480
 17532.000 0.51192642
 17533.000 0.45544800
 17534.000 0.48384519
 17535.000 0.46173361
 17536.000 0.47494002
 17537.000 0.57959815
 17538.000 0.52084280
 17539.000 0.45296919
 17540.000 0.47131405
 17541.000 0.46132617
 17542.000 0.54100623
 17543.000 0.50745037
 17544.000 0.50905991
 17545.000 0.48335114
 17546.000 0.44723415
 17547.000 0.50012887
 17548.000 0.46882208
 17549.000 0.56560847
 17550.000 0.49443808
 17551.000 0.46392974
 17552.000 0.52806579
 17553.000 0.47441416
 17554.000 0.49542228
 17555.000 0.50374698
 17556.000 0.46393076
 17557.000 0.53751406
 17558.000 0.56440844
 17559.000 0.53699636
 17560.000 0.48821229
 17561.000 0.46992576
 17562.000 0.47314402
 17563.000 0.45579900
 17564.000 0.47979902
 17565.000 0.47912217
 17566.000 0.46451349
 17567.000 0.49571853
 17568.000 0.52463438
 17569.000 0.48651665
 17570.000 0.49691067
 17571.000 0.47806624
 17572.000 0.52343966
 17573.000 0.43283481
 17574.000 0.51769851
 17575.000 0.54173176
 17576.000 0.48418526
 17577.000 0.51258284
 17578.000 0.50748213
 17579.000 0.48916327
 17580.000 0.54370701
 17581.000 0.46238185
 17582.000 0.50538289
 17583.000 0.48154833
 17584.000 0.48496678
 17585.000 0.54688176
 17586.000 0.50624434
 17587.000 0.50471811
 17588.000 0.49651053
 17589.000 0.52004750
 17590.000 0.47421258
 17591.000 0.51642970
 17592.000 0.47995122
 17593.000 0.50059280
 17594.000 0.50743562
 17595.000 0.46222020
 17596.000 0.50821183
 17597.000 0.49720850
 17598.000 0.50273986
 17599.000 0.56601857
 17600.000 0.49816586
 17601.000 0.53149464
 17602.000 0.46941487
 17603.000 0.51249683
 17604.000 0.51385442
 17605.000 0.48814131
 17606.000 0.50988395
 17607.000 0.53874435
 17608.000 0.51000291
 17609.000 0.48471930
 17610.000 0.56316130
 17611.000 0.52391033
 17612.000 0.48685430
 17613.000 0.47902745
 17614.000 0.52669047
 17615.000 0.51919958
 17616.000 0.50847909
 17617.000 0.45639970
 17618.000 0.52785181
 17619.000 0.46847835
 17620.000 0.52502607
 17621.000 0.47255404
 17622.000 0.49145479
 17623.000 0.46715298
 17624.000 0.52596615
 17625.000 0.51744544
 17626.000 0.52361949
 17627.000 0.42089989
 17628.000 0.52552795
 17629.000 0.46886703
 17630.000 0.45827157
 17631.000 0.50018504
 17632.000 0.44309154
 17633.000 0.52590845
 17634.000 0.51319313
 17635.000 0.54007098
 17636.000 0.49575465
 17637.000 0.48249168
 17638.000 0.46015383
 17639.000 0.49079833
 17640.000 0.49068052
 17641.000 0.45869359
 17642.000 0.46074279
 17643.000 0.50773538
 17644.000 0.44788148
 17645.000 0.47134090
 17646.000 0.53495604
 17647.000 0.44133524
 17648.000 0.51951606
 17649.000 0.51029660
 17650.000 0.50638967
 17651.000 0.51072458
 17652.000 0.49128016
 17653.000 0.52778383
 17654.000 0.51777030
 17655.000 0.53157900
 17656.000 0.53060422
 17657.000 0.48228096
 17658.000 0.48904150
 17659.000 0.57315561
 17660.000 0.54811257
 17661.000 0.49676589
 17662.000 0.49178262
 17663.000 0.49193496
 17664.000 0.49149694
 17665.000 0.51004900
 17666.000 0.51664131
 17667.000 0.46317919
 17668.000 0.51673308
 17669.000 0.55492429
 17670.000 0.50057921
 17671.000 0.49441332
 17672.000 0.51983966
 17673.000 0.53426419
 17674.000 0.56297039
 17675.000 0.58861821
 17676.000 0.51235737
 17677.000 0.55929325
 17678.000 0.55455316
 17679.000 0.52334908
 17680.000 0.52550483
 17681.000 0.55467936
 17682.000 0.53763184
 17683.000 0.53511707
 17684.000 0.52133694
 17685.000 0.49020785
 17686.000 0.43080385
 17687.000 0.52657516
 17688.000 0.49191277
 17689.000 0.51000690
 17690.000 0.50618853
 17691.000 0.54561871
 17692.000 0.52661892
 17693.000 0.58556855
 17694.000 0.48615446
 17695.000 0.51377380
 17696.000 0.56135868
 17697.000 0.46196807
 17698.000 0.55799654
 17699.000 0.49459781
 17700.000 0.52371308
 17701.000 0.54184574
 17702.000 0.55157567
 17703.000 0.53848273
 17704.000 0.51423629
 17705.000 0.49844540
 17706.000 0.56719795
 17707.000 0.51506166
 17708.000 0.55195798
 17709.000 0.55854825
 17710.000 0.48231635
 17711.000 0.57205779
 17712.000 0.48181936
 17713.000 0.50628928
 17714.000 0.49237800
 17715.000 0.46987116
 17716.000 0.52596548
 17717.000 0.48660383
 17718.000 0.51762391
 17719.000 0.47748390
 17720.000 0.53002425
 17721.000 0.54598513
 17722.000 0.51736135
 17723.000 0.50787636
 17724.000 0.55246383
 17725.000 0.50996074
 17726.000 0.52261575
 17727.000 0.51732662
 17728.000 0.45057507
 17729.000 0.53008871
 17730.000 0.50152515
 17731.000 0.49022290
 17732.000 0.46960638
 17733.000 0.50954792
 17734.000 0.54290482
 17735.000 0.47972881
 17736.000 0.54698562
 17737.000 0.52377586
 17738.000 0.47836409
 17739.000 0.56723904
 17740.000 0.52799864
 17741.000 0.49582073
 17742.000 0.52778963
 17743.000 0.52486513
 17744.000 0.50021884
 17745.000 0.50106853
 17746.000 0.53002034
 17747.000 0.54808737
 17748.000 0.54081867
 17749.000 0.51621322
 17750.000 0.52594324
 17751.000 0.45834831
 17752.000 0.49845711
 17753.000 0.51470920
 17754.000 0.55529928
 17755.000 0.56957554
 17756.000 0.52546628
 17757.000 0.46881168
 17758.000 0.56712310
 17759.000 0.60455712
 17760.000 0.47434252
 17761.000 0.52503851
 17762.000 0.50884695
 17763.000 0.46342663
 17764.000 0.53484625
 17765.000 0.48420950
 17766.000 0.51155254
 17767.000 0.54367827
 17768.000 0.49084931
 17769.000 0.56253174
 17770.000 0.48579555
 17771.000 0.59384369
 17772.000 0.50162161
 17773.000 0.50639469
 17774.000 0.48574734
 17775.000 0.48849321
 17776.000 0.51484414
 17777.000 0.45148922
 17778.000 0.57119313
 17779.000 0.46901893
 17780.000 0.56505245
 17781.000 0.46855924
 17782.000 0.51565366
 17783.000 0.49122847
 17784.000 0.51950180
 17785.000 0.49682387
 17786.000 0.52792553
 17787.000 0.48356428
 17788.000 0.57957676
 17789.000 0.50758459
 17790.000 0.56539884
 17791.000 0.50840425
 17792.000 0.48550734
 17793.000 0.50058591
 17794.000 0.53949247
 17795.000 0.50978499
 17796.000 0.50282224
 17797.000 0.53009563
 17798.000 0.46269830
 17799.000 0.52935412
 17800.000 0.54976083
 17801.000 0.55069186
 17802.000 0.50850273
 17803.000 0.49199341
 17804.000 0.53443706
 17805.000 0.50082456
 17806.000 0.52363618
 17807.000 0.55722970
 17808.000 0.51704121
 17809.000 0.50091461
 17810.000 0.52137084
 17811.000 0.49065671
 17812.000 0.54401914
 17813.000 0.56584728
 17814.000 0.57711353
 17815.000 0.53399590
 17816.000 0.52692929
 17817.000 0.50457844
 17818.000 0.52498746
 17819.000 0.51976484
 17820.000 0.55883068
 17821.000 0.49070270
 17822.000 0.54502321
 17823.000 0.55436898
 17824.000 0.47522321
 17825.000 0.50873258
 17826.000 0.56646526
 17827.000 0.54943930
 17828.000 0.53806939
 17829.000 0.51585048
 17830.000 0.52858901
 17831.000 0.56703602
 17832.000 0.52339229
 17833.000 0.56092411
 17834.000 0.55542414
 17835.000 0.49423999
 17836.000 0.55050678
 17837.000 0.48525203
 17838.000 0.54260549
 17839.000 0.54623168
 17840.000 0.51275314
 17841.000 0.51263946
 17842.000 0.53761601
 17843.000 0.57539857
 17844.000 0.56371355
 17845.000 0.55207950
 17846.000 0.56645732
 17847.000 0.45718133
 17848.000 0.53595748
 17849.000 0.56877016
 17850.000 0.51569618
 17851.000 0.52250896
 17852.000 0.50971975
 17853.000 0.54457582
 17854.000 0.51035395
 17855.000 0.54242421
 17856.000 0.53742994
 17857.000 0.49542577
 17858.000 0.55397647
 17859.000 0.60541258
 17860.000 0.50637820
 17861.000 0.50560082
 17862.000 0.55914761
 17863.000 0.52329719
 17864.000 0.53696629
 17865.000 0.51976107
 17866.000 0.54525672
 17867.000 0.56661982
 17868.000 0.53015501
 17869.000 0.59677527
 17870.000 0.53917809
 17871.000 0.56844647
 17872.000 0.53926826
 17873.000 0.54863033
 17874.000 0.50217410
 17875.000 0.57717746
 17876.000 0.52617396
 17877.000 0.61600392
 17878.000 0.51833784
 17879.000 0.57797478
 17880.000 0.59892095
 17881.000 0.53409235
 17882.000 0.55054269
 17883.000 0.55337898
 17884.000 0.49373738
 17885.000 0.53229561
 17886.000 0.52402252
 17887.000 0.55372962
 17888.000 0.52984398
 17889.000 0.51590661
 17890.000 0.52422424
 17891.000 0.54793687
 17892.000 0.55569998
 17893.000 0.48536757
 17894.000 0.50271008
 17895.000 0.50419603
 17896.000 0.55173436
 17897.000 0.49707718
 17898.000 0.50791019
 17899.000 0.52086173
 17900.000 0.58350025
 17901.000 0.56366523
 17902.000 0.57189052
 17903.000 0.59941677
 17904.000 0.49949720
 17905.000 0.54763361
 17906.000 0.49201677
 17907.000 0.56927893
 17908.000 0.57207185
 17909.000 0.54253625
 17910.000 0.56687275
 17911.000 0.52438758
 17912.000 0.50443326
 17913.000 0.54670283
 17914.000 0.49872715
 17915.000 0.59374942
 17916.000 0.49211942
 17917.000 0.55131563
 17918.000 0.54597203
 17919.000 0.52849315
 17920.000 0.54408902
 17921.000 0.53547940
 17922.000 0.60106727
 17923.000 0.55126775
 17924.000 0.59302373
 17925.000 0.53893486
 17926.000 0.52862885
 17927.000 0.57413632
 17928.000 0.54004526
 17929.000 0.53281133
 17930.000 0.51946062
 17931.000 0.51817449
 17932.000 0.54910926
 17933.000 0.58527005
 17934.000 0.56734784
 17935.000 0.45829302
 17936.000 0.55157585
 17937.000 0.56639521
 17938.000 0.58377539
 17939.000 0.51279484
 17940.000 0.58542593
 17941.000 0.55868032
 17942.000 0.54911188
 17943.000 0.52553109
 17944.000 0.49034914
 17945.000 0.54763062
 17946.000 0.54081951
 17947.000 0.54789594
 17948.000 0.55786756
 17949.000 0.44791832
 17950.000 0.46824151
 17951.000 0.52242244
 17952.000 0.51398772
 17953.000 0.55074009
 17954.000 0.53482059
 17955.000 0.51358171
 17956.000 0.52516386
 17957.000 0.57039358
 17958.000 0.56699408
 17959.000 0.52681657
 17960.000 0.57921961
 17961.000 0.53767692
 17962.000 0.56452004
 17963.000 0.56387204
 17964.000 0.58672810
 17965.000 0.56029949
 17966.000 0.56938624
 17967.000 0.56080780
 17968.000 0.57960460
 17969.000 0.54972797
 17970.000 0.55457546
 17971.000 0.59554985
 17972.000 0.51385503
 17973.000 0.54991892
 17974.000 0.53586107
 17975.000 0.50793475
 17976.000 0.51428955
 17977.000 0.57839099
 17978.000 0.57259488
 17979.000 0.56152765
 17980.000 0.58156301
 17981.000 0.47473988
 17982.000 0.52139362
 17983.000 0.51353164
 17984.000 0.55234330
 17985.000 0.50700451
 17986.000 0.47989431
 17987.000 0.55155355
 17988.000 0.54879918
 17989.000 0.52504279
 17990.000 0.58781844
 17991.000 0.52049743
 17992.000 0.52388259
 17993.000 0.52324883
 17994.000 0.58033572
 17995.000 0.61333253
 17996.000 0.57864538
 17997.000 0.51540473
 17998.000 0.52493573
 17999.000 0.58259038
 18000.000 0.62408914
 18001.000 0.60033477
 18002.000 0.45824278
 18003.000 0.55733616
 18004.000 0.54317991
 18005.000 0.53977019
 18006.000 0.57627131
 18007.000 0.58452627
 18008.000 0.54385310
 18009.000 0.54775082
 18010.000 0.51671706
 18011.000 0.49177000
 18012.000 0.55820722
 18013.000 0.51762197
 18014.000 0.58068579
 18015.000 0.51761833
 18016.000 0.48317470
 18017.000 0.61157915
 18018.000 0.52231044
 18019.000 0.53530626
 18020.000 0.53901918
 18021.000 0.53343652
 18022.000 0.55610461
 18023.000 0.57182511
 18024.000 0.52372811
 18025.000 0.52506871
 18026.000 0.53881609
 18027.000 0.58672875
 18028.000 0.58843551
 18029.000 0.55866048
 18030.000 0.52788149
 18031.000 0.49513939
 18032.000 0.57588264
 18033.000 0.56648991
 18034.000 0.56740977
 18035.000 0.53028945
 18036.000 0.53456888
 18037.000 0.60857110
 18038.000 0.52746249
 18039.000 0.54611893
 18040.000 0.52191739
 18041.000 0.53523792
 18042.000 0.55880962
 18043.000 0.55183460
 18044.000 0.55792789
 18045.000 0.57923419
 18046.000 0.50927474
 18047.000 0.57648190
 18048.000 0.55565687
 18049.000 0.54711003
 18050.000 0.58701965
 18051.000 0.54398431
 18052.000 0.54141983
 18053.000 0.54363688
 18054.000 0.59166787
 18055.000 0.52554845
 18056.000 0.50283693
 18057.000 0.52241709
 18058.000 0.56857317
 18059.000 0.58025127
 18060.000 0.58887367
 18061.000 0.54547781
 18062.000 0.60334100
 18063.000 0.58478998
 18064.000 0.53815673
 18065.000 0.59662151
 18066.000 0.55132191
 18067.000 0.51250176
 18068.000 0.58002209
 18069.000 0.60014670
 18070.000 0.55090668
 18071.000 0.49776018
 18072.000 0.58531431
 18073.000 0.56049429
 18074.000 0.57437636
 18075.000 0.58500339
 18076.000 0.55425665
 18077.000 0.59629979
 18078.000 0.50256173
 18079.000 0.62877864
 18080.000 0.53566792
 18081.000 0.57167438
 18082.000 0.57973662
 18083.000 0.52981192
 18084.000 0.56453445
 18085.000 0.56296452
 18086.000 0.58192182
 18087.000 0.53973311
 18088.000 0.55146821
 18089.000 0.56172382
 18090.000 0.59778824
 18091.000 0.57988506
 18092.000 0.50592989
 18093.000 0.54654307
 18094.000 0.55288057
 18095.000 0.53021449
 18096.000 0.56467975
 18097.000 0.55481487
 18098.000 0.55833568
 18099.000 0.53046442
 18100.000 0.59576437
 18101.000 0.47879084
 18102.000 0.59250090
 18103.000 0.56706775
 18104.000 0.51278542
 18105.000 0.52444971
 18106.000 0.58648249
 18107.000 0.57150189
 18108.000 0.57962935
 18109.000 0.58945012
 18110.000 0.57470210
 18111.000 0.61525415
 18112.000 0.56824910
 18113.000 0.51272197
 18114.000 0.52930270
 18115.000 0.58680477
 18116.000 0.53317225
 18117.000 0.54280668
 18118.000 0.59672116
 18119.000 0.57257401
 18120.000 0.58213749
 18121.000 0.55140908
 18122.000 0.54207136
 18123.000 0.58067510
 18124.000 0.55926803
 18125.000 0.56716653
 18126.000 0.52912155
 18127.000 0.55629733
 18128.000 0.56425552
 18129.000 0.57219459
 18130.000 0.57068748
 18131.000 0.54129173
 18132.000 0.57979914
 18133.000 0.52100968
 18134.000 0.54574778
 18135.000 0.55690309
 18136.000 0.56243068
 18137.000 0.56941913
 18138.000 0.56136134
 18139.000 0.61085613
 18140.000 0.60891783
 18141.000 0.49830516
 18142.000 0.55658502
 18143.000 0.52354322
 18144.000 0.60340377
 18145.000 0.52000151
 18146.000 0.51663411
 18147.000 0.53546991
 18148.000 0.55269844
 18149.000 0.57895059
 18150.000 0.56882206
 18151.000 0.51283310
 18152.000 0.53570148
 18153.000 0.50850593
 18154.000 0.52496766
 18155.000 0.58590005
 18156.000 0.52217554
 18157.000 0.56745973
 18158.000 0.60674480
 18159.000 0.53806150
 18160.000 0.52091851
 18161.000 0.53656717
 18162.000 0.54987963
 18163.000 0.56213639
 18164.000 0.56728727
 18165.000 0.52265375
 18166.000 0.58467895
 18167.000 0.54251849
 18168.000 0.49648852
 18169.000 0.54944054
 18170.000 0.54750434
 18171.000 0.59028142
 18172.000 0.55903938
 18173.000 0.50699773
 18174.000 0.56881932
 18175.000 0.56451786
 18176.000 0.54874961
 18177.000 0.44362502
 18178.000 0.54375391
 18179.000 0.49360687
 18180.000 0.53663804
 18181.000 0.56923417
 18182.000 0.58308504
 18183.000 0.58155885
 18184.000 0.55920872
 18185.000 0.52673692
 18186.000 0.63628993
 18187.000 0.51986054
 18188.000 0.56657834
 18189.000 0.58443027
 18190.000 0.56022611
 18191.000 0.58139004
 18192.000 0.51899159
 18193.000 0.53993940
 18194.000 0.57571444
 18195.000 0.47763602
 18196.000 0.60603453
 18197.000 0.59569259
 18198.000 0.54913305
 18199.000 0.55932895
 18200.000 0.57660531
 18201.000 0.59779894
 18202.000 0.62070523
 18203.000 0.58709326
 18204.000 0.57566401
 18205.000 0.57138619
 18206.000 0.59328718
 18207.000 0.54080219
 18208.000 0.57844475
 18209.000 0.61284194
 18210.000 0.61202351
 18211.000 0.53119413
 18212.000 0.53203674
 18213.000 0.56912715
 18214.000 0.61063898
 18215.000 0.55903284
 18216.000 0.56227167
 18217.000 0.52189604
 18218.000 0.62254207
 18219.000 0.57805603
 18220.000 0.57439051
 18221.000 0.57206970
 18222.000 0.60162902
 18223.000 0.58712873
 18224.000 0.49337959
 18225.000 0.56046273
 18226.000 0.57254018
 18227.000 0.56185616
 18228.000 0.57385349
 18229.000 0.59720492
 18230.000 0.59178186
 18231.000 0.53093629
 18232.000 0.58470863
 18233.000 0.54859627
 18234.000 0.52796931
 18235.000 0.55324239
 18236.000 0.58620186
 18237.000 0.60742137
 18238.000 0.58811111
 18239.000 0.57624433
 18240.000 0.59053533
 18241.000 0.56820948
 18242.000 0.59227820
 18243.000 0.58436580
 18244.000 0.53451950
 18245.000 0.59520637
 18246.000 0.56113383
 18247.000 0.56828015
 18248.000 0.61102624
 18249.000 0.52238932
 18250.000 0.58669286
 18251.000 0.62502140
 18252.000 0.58063526
 18253.000 0.62431318
 18254.000 0.53512222
 18255.000 0.60578578
 18256.000 0.57864549
 18257.000 0.54676941
 18258.000 0.53363179
 18259.000 0.57371585
 18260.000 0.58215164
 18261.000 0.60383347
 18262.000 0.64176981
 18263.000 0.57479392
 18264.000 0.55133275
 18265.000 0.60968889
 18266.000 0.59215337
 18267.000 0.62669282
 18268.000 0.56392004
 18269.000 0.55278188
 18270.000 0.58136238
 18271.000 0.52666484
 18272.000 0.57019314
 18273.000 0.61216046
 18274.000 0.55511170
 18275.000 0.59686843
 18276.000 0.55539120
 18277.000 0.53216020
 18278.000 0.51155958
 18279.000 0.54079878
 18280.000 0.57440854
 18281.000 0.58388099
 18282.000 0.59974338
 18283.000 0.55357089
 18284.000 0.60015611
 18285.000 0.52570529
 18286.000 0.55369258
 18287.000 0.57514973
 18288.000 0.53555232
 18289.000 0.51725265
 18290.000 0.54259929
 18291.000 0.59162193
 18292.000 0.56092949
 18293.000 0.60306472
 18294.000 0.57805700
 18295.000 0.59008816
 18296.000 0.52448759
 18297.000 0.55726508
 18298.000 0.51940127
 18299.000 0.56152335
 18300.000 0.53854975
 18301.000 0.54469939
 18302.000 0.57463255
 18303.000 0.55021294
 18304.000 0.58456835
 18305.000 0.53204078
 18306.000 0.51954787
 18307.000 0.57865677
 18308.000 0.58111502
 18309.000 0.54672256
 18310.000 0.55937909
 18311.000 0.56803007
 18312.000 0.63488841
 18313.000 0.54976669
 18314.000 0.54565314
 18315.000 0.55832207
 18316.000 0.59294874
 18317.000 0.56217770
 18318.000 0.58398342
 18319.000 0.56756138
 18320.000 0.62473082
 18321.000 0.59541261
 18322.000 0.55775816
 18323.000 0.50493432
 18324.000 0.50490571
 18325.000 0.60532627
 18326.000 0.51527619
 18327.000 0.55562902
 18328.000 0.54906500
 18329.000 0.58965644
 18330.000 0.57403463
 18331.000 0.55906053
 18332.000 0.58266306
 18333.000 0.60177700
 18334.000 0.58162993
 18335.000 0.49370314
 18336.000 0.52829645
 18337.000 0.56429103
 18338.000 0.56012511
 18339.000 0.56537801
 18340.000 0.58835646
 18341.000 0.59266429
 18342.000 0.58678186
 18343.000 0.56127025
 18344.000 0.59534047
 18345.000 0.62754889
 18346.000 0.56380435
 18347.000 0.58866144
 18348.000 0.53678758
 18349.000 0.55802332
 18350.000 0.57132026
 18351.000 0.61424454
 18352.000 0.57712346
 18353.000 0.54199938
 18354.000 0.57809456
 18355.000 0.62698607
 18356.000 0.60903412
 18357.000 0.64499242
 18358.000 0.55302986
 18359.000 0.56040074
 18360.000 0.53393950
 18361.000 0.63059532
 18362.000 0.53612711
 18363.000 0.56950791
 18364.000 0.56586229
 18365.000 0.55616342
 18366.000 0.59215934
 18367.000 0.54472989
 18368.000 0.53894351
 18369.000 0.55189989
 18370.000 0.56449070
 18371.000 0.61503131
 18372.000 0.53704699
 18373.000 0.58590436
 18374.000 0.57720646
 18375.000 0.59098788
 18376.000 0.55581012
 18377.000 0.55076869
 18378.000 0.61284298
 18379.000 0.54634790
 18380.000 0.59563100
 18381.000 0.55880950
 18382.000 0.55305963
 18383.000 0.58273609
 18384.000 0.56406570
 18385.000 0.57469481
 18386.000 0.60246183
 18387.000 0.57444424
 18388.000 0.63099811
 18389.000 0.54508944
 18390.000 0.55325902
 18391.000 0.53057377
 18392.000 0.57037445
 18393.000 0.51906060
 18394.000 0.56970031
 18395.000 0.59873386
 18396.000 0.56483882
 18397.000 0.57529392
 18398.000 0.53156156
 18399.000 0.58514331
 18400.000 0.58063315
 18401.000 0.55359309
 18402.000 0.59192538
 18403.000 0.54449257
 18404.000 0.59078521
 18405.000 0.53872469
 18406.000 0.52742111
 18407.000 0.54941319
 18408.000 0.60278395
 18409.000 0.62564337
 18410.000 0.62253751
 18411.000 0.52733933
 18412.000 0.52953494
 18413.000 0.59155027
 18414.000 0.56000139
 18415.000 0.60110135
 18416.000 0.52692984
 18417.000 0.53951778
 18418.000 0.58141992
 18419.000 0.57854378
 18420.000 0.56021588
 18421.000 0.54848223
 18422.000 0.56366394
 18423.000 0.58922562
 18424.000 0.57323387
 18425.000 0.58231675
 18426.000 0.58280901
 18427.000 0.46999584
 18428.000 0.52754029
 18429.000 0.53226385
 18430.000 0.56763366
 18431.000 0.55115912
 18432.000 0.58102761
 18433.000 0.60034198
 18434.000 0.49845918
 18435.000 0.56061434
 18436.000 0.55357592
 18437.000 0.60341633
 18438.000 0.58926035
 18439.000 0.64373795
 18440.000 0.59080073
 18441.000 0.54715984
 18442.000 0.61483142
 18443.000 0.56972102
 18444.000 0.55717747
 18445.000 0.60768298
 18446.000 0.55335926
 18447.000 0.54605921
 18448.000 0.53672921
 18449.000 0.57196228
 18450.000 0.57795993
 18451.000 0.56731270
 18452.000 0.59808573
 18453.000 0.59012270
 18454.000 0.58015316
 18455.000 0.54619478
 18456.000 0.53430121
 18457.000 0.59508136
 18458.000 0.59483653
 18459.000 0.58941580
 18460.000 0.53323258
 18461.000 0.58666729
 18462.000 0.59694479
 18463.000 0.57722250
 18464.000 0.58479350
 18465.000 0.57934467
 18466.000 0.55363489
 18467.000 0.60542992
 18468.000 0.58080594
 18469.000 0.61330580
 18470.000 0.57457607
 18471.000 0.56332784
 18472.000 0.59054809
 18473.000 0.57198878
 18474.000 0.63376246
 18475.000 0.56518816
 18476.000 0.57985034
 18477.000 0.60132921
 18478.000 0.56234469
 18479.000 0.60333571
 18480.000 0.57311751
 18481.000 0.59024517
 18482.000 0.53720037
 18483.000 0.56568445
 18484.000 0.59058219
 18485.000 0.58165743
 18486.000 0.60750312
 18487.000 0.63461042
 18488.000 0.66498360
 18489.000 0.61555289
 18490.000 0.60665962
 18491.000 0.56038939
 18492.000 0.53112782
 18493.000 0.63473126
 18494.000 0.52599911
 18495.000 0.54817982
 18496.000 0.57999656
 18497.000 0.62247008
 18498.000 0.62801427
 18499.000 0.56323547
 18500.000 0.58114941
 18501.000 0.62439831
 18502.000 0.61107466
 18503.000 0.57345277
 18504.000 0.60530060
 18505.000 0.57549166
 18506.000 0.49036703
 18507.000 0.62092992
 18508.000 0.58782081
 18509.000 0.52262849
 18510.000 0.57815503
 18511.000 0.55676228
 18512.000 0.58796672
 18513.000 0.54017486
 18514.000 0.53949546
 18515.000 0.57739787
 18516.000 0.55671647
 18517.000 0.62930322
 18518.000 0.60193292
 18519.000 0.60335534
 18520.000 0.56102899
 18521.000 0.55035072
 18522.000 0.53973844
 18523.000 0.57102400
 18524.000 0.57399387
 18525.000 0.58200929
 18526.000 0.53610150
 18527.000 0.60729421
 18528.000 0.58993948
 18529.000 0.54767761
 18530.000 0.52003858
 18531.000 0.55368782
 18532.000 0.55983599
 18533.000 0.55545509
 18534.000 0.56409290
 18535.000 0.54158608
 18536.000 0.62885609
 18537.000 0.57286090
 18538.000 0.54900928
 18539.000 0.57925906
 18540.000 0.58437434
 18541.000 0.60276883
 18542.000 0.48151423
 18543.000 0.60940373
 18544.000 0.58768287
 18545.000 0.58324377
 18546.000 0.61818651
 18547.000 0.56478425
 18548.000 0.65384804
 18549.000 0.59294631
 18550.000 0.56187387
 18551.000 0.57781130
 18552.000 0.58170757
 18553.000 0.55922843
 18554.000 0.58446031
 18555.000 0.53765777
 18556.000 0.56296014
 18557.000 0.52972387
 18558.000 0.55623357
 18559.000 0.59585061
 18560.000 0.58474298
 18561.000 0.62634279
 18562.000 0.58055193
 18563.000 0.57669593
 18564.000 0.59186855
 18565.000 0.55790054
 18566.000 0.60495041
 18567.000 0.60192087
 18568.000 0.56546485
 18569.000 0.57459707
 18570.000 0.55410472
 18571.000 0.49923306
 18572.000 0.60262739
 18573.000 0.56875835
 18574.000 0.59071060
 18575.000 0.52212102
 18576.000 0.59865253
 18577.000 0.56395729
 18578.000 0.55476952
 18579.000 0.56627517
 18580.000 0.59615903
 18581.000 0.55796640
 18582.000 0.54625311
 18583.000 0.60117990
 18584.000 0.56757158
 18585.000 0.53601525
 18586.000 0.56947913
 18587.000 0.54447343
 18588.000 0.57503970
 18589.000 0.54053805
 18590.000 0.56021873
 18591.000 0.58566315
 18592.000 0.54674460
 18593.000 0.58423516
 18594.000 0.60241791
 18595.000 0.51256533
 18596.000 0.63042492
 18597.000 0.59035389
 18598.000 0.59340633
 18599.000 0.50199711
 18600.000 0.52214994
 18601.000 0.53150023
 18602.000 0.58112765
 18603.000 0.56465683
 18604.000 0.54825742
 18605.000 0.57369545
 18606.000 0.55238704
 18607.000 0.52810677
 18608.000 0.58966329
 18609.000 0.57147386
 18610.000 0.60179828
 18611.000 0.57500902
 18612.000 0.58422457
 18613.000 0.54691880
 18614.000 0.59793924
 18615.000 0.54811080
 18616.000 0.63348956
 18617.000 0.56967658
 18618.000 0.55170292
 18619.000 0.54288638
 18620.000 0.57723379
 18621.000 0.61033906
 18622.000 0.56621095
 18623.000 0.56238224
 18624.000 0.55578430
 18625.000 0.58945546
 18626.000 0.58846408
 18627.000 0.56448043
 18628.000 0.55732636
 18629.000 0.57950825
 18630.000 0.54629601
 18631.000 0.58150113
 18632.000 0.57740999
 18633.000 0.56124889
 18634.000 0.59199614
 18635.000 0.56640312
 18636.000 0.60573188
 18637.000 0.58474965
 18638.000 0.55917261
 18639.000 0.57789452
 18640.000 0.58290095
 18641.000 0.48825366
 18642.000 0.54239637
 18643.000 0.55664159
 18644.000 0.60044032
 18645.000 0.58965534
 18646.000 0.60869574
 18647.000 0.61468000
 18648.000 0.60689489
 18649.000 0.56676219
 18650.000 0.53454400
 18651.000 0.63313058
 18652.000 0.57409059
 18653.000 0.55992332
 18654.000 0.54983923
 18655.000 0.61917653
 18656.000 0.57625394
 18657.000 0.56670084
 18658.000 0.53815596
 18659.000 0.58451339
 18660.000 0.54149703
 18661.000 0.63631658
 18662.000 0.59273164
 18663.000 0.54865459
 18664.000 0.59922539
 18665.000 0.60236677
 18666.000 0.53028999
 18667.000 0.51389779
 18668.000 0.58332149
 18669.000 0.52069452
 18670.000 0.57355929
 18671.000 0.57811734
 18672.000 0.62007057
 18673.000 0.57556641
 18674.000 0.62241979
 18675.000 0.59881956
 18676.000 0.49859605
 18677.000 0.58964540
 18678.000 0.59854978
 18679.000 0.55219250
 18680.000 0.52669797
 18681.000 0.60159921
 18682.000 0.59773681
 18683.000 0.57077973
 18684.000 0.63896254
 18685.000 0.56014817
 18686.000 0.61414065
 18687.000 0.56241200
 18688.000 0.58369201
 18689.000 0.61297592
 18690.000 0.57019733
 18691.000 0.56976392
 18692.000 0.62562056
 18693.000 0.55268750
 18694.000 0.54056002
 18695.000 0.53270460
 18696.000 0.58658980
 18697.000 0.56293635
 18698.000 0.59577568
 18699.000 0.57698218
 18700.000 0.55946749
 18701.000 0.57618728
 18702.000 0.58938657
 18703.000 0.55559351
 18704.000 0.60565894
 18705.000 0.58667771
 18706.000 0.58737296
 18707.000 0.59975728
 18708.000 0.57527240
 18709.000 0.59576855
 18710.000 0.58671107
 18711.000 0.59980975
 18712.000 0.52071807
 18713.000 0.64857517
 18714.000 0.58064372
 18715.000 0.56938718
 18716.000 0.57624850
 18717.000 0.56673329
 18718.000 0.58959920
 18719.000 0.58611878
 18720.000 0.59410290
 18721.000 0.54581835
 18722.000 0.58057473
 18723.000 0.58080559
 18724.000 0.61048307
 18725.000 0.59976560
 18726.000 0.54886207
 18727.000 0.54762677
 18728.000 0.51113035
 18729.000 0.58472043
 18730.000 0.59871798
 18731.000 0.54439909
 18732.000 0.51983927
 18733.000 0.52858773
 18734.000 0.63546951
 18735.000 0.55882020
 18736.000 0.58841065
 18737.000 0.58761693
 18738.000 0.53822191
 18739.000 0.57506108
 18740.000 0.59057978
 18741.000 0.61314188
 18742.000 0.56768979
 18743.000 0.56364074
 18744.000 0.59959718
 18745.000 0.57768627
 18746.000 0.51414376
 18747.000 0.58685109
 18748.000 0.60949974
 18749.000 0.55130222
 18750.000 0.61429672
 18751.000 0.57367820
 18752.000 0.56945458
 18753.000 0.56991254
 18754.000 0.55275720
 18755.000 0.56640763
 18756.000 0.60352655
 18757.000 0.52052428
 18758.000 0.55069687
 18759.000 0.50062216
 18760.000 0.57310547
 18761.000 0.55021282
 18762.000 0.54589985
 18763.000 0.62807138
 18764.000 0.58701295
 18765.000 0.60088354
 18766.000 0.59641795
 18767.000 0.59064805
 18768.000 0.57712212
 18769.000 0.55194932
 18770.000 0.60464043
 18771.000 0.53878456
 18772.000 0.62693631
 18773.000 0.54713374
 18774.000 0.55051707
 18775.000 0.54791530
 18776.000 0.56319504
 18777.000 0.55805065
 18778.000 0.57060545
 18779.000 0.52588778
 18780.000 0.60936227
 18781.000 0.56261851
 18782.000 0.58417775
 18783.000 0.54468579
 18784.000 0.52690586
 18785.000 0.53059187
 18786.000 0.55197512
 18787.000 0.58182069
 18788.000 0.57222171
 18789.000 0.56115100
 18790.000 0.58193005
 18791.000 0.57693315
 18792.000 0.61694103
 18793.000 0.57135519
 18794.000 0.59653746
 18795.000 0.55691984
 18796.000 0.53923461
 18797.000 0.57881280
 18798.000 0.59069485
 18799.000 0.59343268
 18800.000 0.59987774
 18801.000 0.57103483
 18802.000 0.56439083
 18803.000 0.61988869
 18804.000 0.62404050
 18805.000 0.59019193
 18806.000 0.57819359
 18807.000 0.52846374
 18808.000 0.58668903
 18809.000 0.60773214
 18810.000 0.58272075
 18811.000 0.55788007
 18812.000 0.60300983
 18813.000 0.58418026
 18814.000 0.59466320
 18815.000 0.58646604
 18816.000 0.56478873
 18817.000 0.57400619
 18818.000 0.60771542
 18819.000 0.59575021
 18820.000 0.57984877
 18821.000 0.55126541
 18822.000 0.56498221
 18823.000 0.55441431
 18824.000 0.50851231
 18825.000 0.59493400
 18826.000 0.56260769
 18827.000 0.53655012
 18828.000 0.52902862
 18829.000 0.55293739
 18830.000 0.54087648
 18831.000 0.56243928
 18832.000 0.57158337
 18833.000 0.55416069
 18834.000 0.62094024
 18835.000 0.61098107
 18836.000 0.60177385
 18837.000 0.56352018
 18838.000 0.62854539
 18839.000 0.56654676
 18840.000 0.58219617
 18841.000 0.53598141
 18842.000 0.56445377
 18843.000 0.58404141
 18844.000 0.58451509
 18845.000 0.59993221
 18846.000 0.60097654
 18847.000 0.56843005
 18848.000 0.56801323
 18849.000 0.58950643
 18850.000 0.61153195
 18851.000 0.56810162
 18852.000 0.50803997
 18853.000 0.63736740
 18854.000 0.52323706
 18855.000 0.62675892
 18856.000 0.58702084
 18857.000 0.54185604
 18858.000 0.60479294
 18859.000 0.57553266
 18860.000 0.54925873
 18861.000 0.55073936
 18862.000 0.55361933
 18863.000 0.56028526
 18864.000 0.55954911
 18865.000 0.57938676
 18866.000 0.57774253
 18867.000 0.59458159
 18868.000 0.61179718
 18869.000 0.54412587
 18870.000 0.56061912
 18871.000 0.58910147
 18872.000 0.57119195
 18873.000 0.54056238
 18874.000 0.59963220
 18875.000 0.53624234
 18876.000 0.55289935
 18877.000 0.59496672
 18878.000 0.61561717
 18879.000 0.58852210
 18880.000 0.58198371
 18881.000 0.57283376
 18882.000 0.58433950
 18883.000 0.52809463
 18884.000 0.54368816
 18885.000 0.59731124
 18886.000 0.56273409
 18887.000 0.58240215
 18888.000 0.61531646
 18889.000 0.54865951
 18890.000 0.57408046
 18891.000 0.55733386
 18892.000 0.52125047
 18893.000 0.58525738
 18894.000 0.49893103
 18895.000 0.56872047
 18896.000 0.58038041
 18897.000 0.59665973
 18898.000 0.60059813
 18899.000 0.54580255
 18900.000 0.54295223
 18901.000 0.57115456
 18902.000 0.60138547
 18903.000 0.59528920
 18904.000 0.57324016
 18905.000 0.59705989
 18906.000 0.57915261
 18907.000 0.57859994
 18908.000 0.56973151
 18909.000 0.57159857
 18910.000 0.51559326
 18911.000 0.59966088
 18912.000 0.61330126
 18913.000 0.54440497
 18914.000 0.54623661
 18915.000 0.55326245
 18916.000 0.52255546
 18917.000 0.55960303
 18918.000 0.60561417
 18919.000 0.56202670
 18920.000 0.56613480
 18921.000 0.56103489
 18922.000 0.60058975
 18923.000 0.55961208
 18924.000 0.58650563
 18925.000 0.60848887
 18926.000 0.63078372
 18927.000 0.54606764
 18928.000 0.57565084
 18929.000 0.66696182
 18930.000 0.54662764
 18931.000 0.55763751
 18932.000 0.60790926
 18933.000 0.50777442
 18934.000 0.58711092
 18935.000 0.48116267
 18936.000 0.58737992
 18937.000 0.58374550
 18938.000 0.60436959
 18939.000 0.54506385
 18940.000 0.58211368
 18941.000 0.67260825
 18942.000 0.54095703
 18943.000 0.60366506
 18944.000 0.51756707
 18945.000 0.57161727
 18946.000 0.62818292
 18947.000 0.56332891
 18948.000 0.56917790
 18949.000 0.61500414
 18950.000 0.60951703
 18951.000 0.52018529
 18952.000 0.52991131
 18953.000 0.58703481
 18954.000 0.61933815
 18955.000 0.59007047
 18956.000 0.56223613
 18957.000 0.69192193
 18958.000 0.60236056
 18959.000 0.57130731
 18960.000 0.54536222
 18961.000 0.51956094
 18962.000 0.60981042
 18963.000 0.55986487
 18964.000 0.58136858
 18965.000 0.58727972
 18966.000 0.61049990
 18967.000 0.64821765
 18968.000 0.57749962
 18969.000 0.59332682
 18970.000 0.54323148
 18971.000 0.54335931
 18972.000 0.52604049
 18973.000 0.57490888
 18974.000 0.57568388
 18975.000 0.56083254
 18976.000 0.58419986
 18977.000 0.59698490
 18978.000 0.57309547
 18979.000 0.52329534
 18980.000 0.57497782
 18981.000 0.58717059
 18982.000 0.53093202
 18983.000 0.58199627
 18984.000 0.61427014
 18985.000 0.57267185
 18986.000 0.52647031
 18987.000 0.61183420
 18988.000 0.54972827
 18989.000 0.58200012
 18990.000 0.56725515
 18991.000 0.59205528
 18992.000 0.61272164
 18993.000 0.61018721
 18994.000 0.56620289
 18995.000 0.57026853
 18996.000 0.61920039
 18997.000 0.61434974
 18998.000 0.57281587
 18999.000 0.55187055
 19000.000 0.55318927
 19001.000 0.62031252
 19002.000 0.58016435
 19003.000 0.59348081
 19004.000 0.54791953
 19005.000 0.56507936
 19006.000 0.62117854
 19007.000 0.59545175
 19008.000 0.59287127
 19009.000 0.61759142
 19010.000 0.60467692
 19011.000 0.62774186
 19012.000 0.49217567
 19013.000 0.55204171
 19014.000 0.59400792
 19015.000 0.55795850
 19016.000 0.57569077
 19017.000 0.57194839
 19018.000 0.59547336
 19019.000 0.52639494
 19020.000 0.58715075
 19021.000 0.60230715
 19022.000 0.56381050
 19023.000 0.59810016
 19024.000 0.58609982
 19025.000 0.58605916
 19026.000 0.60034100
 19027.000 0.58242149
 19028.000 0.57648833
 19029.000 0.54529315
 19030.000 0.53549673
 19031.000 0.57224083
 19032.000 0.55968648
 19033.000 0.56897039
 19034.000 0.55166443
 19035.000 0.58380299
 19036.000 0.64763954
 19037.000 0.56901776
 19038.000 0.61111588
 19039.000 0.56661810
 19040.000 0.59885918
 19041.000 0.56584123
 19042.000 0.58171369
 19043.000 0.55233609
 19044.000 0.57617396
 19045.000 0.61825349
 19046.000 0.59945359
 19047.000 0.61567955
 19048.000 0.57055117
 19049.000 0.56118248
 19050.000 0.57663640
 19051.000 0.52186978
 19052.000 0.55545178
 19053.000 0.54733937
 19054.000 0.64600542
 19055.000 0.61969522
 19056.000 0.54264379
 19057.000 0.58176550
 19058.000 0.60855772
 19059.000 0.54879070
 19060.000 0.57226814
 19061.000 0.56645553
 19062.000 0.58396290
 19063.000 0.58324123
 19064.000 0.59851682
 19065.000 0.58964959
 19066.000 0.58654876
 19067.000 0.57657125
 19068.000 0.57586423
 19069.000 0.57435339
 19070.000 0.63159308
 19071.000 0.53808116
 19072.000 0.59761233
 19073.000 0.59814534
 19074.000 0.55804937
 19075.000 0.56994680
 19076.000 0.59689265
 19077.000 0.56344257
 19078.000 0.56204257
 19079.000 0.59715653
 19080.000 0.55582040
 19081.000 0.57495977
 19082.000 0.63902459
 19083.000 0.54468044
 19084.000 0.62493920
 19085.000 0.54825786
 19086.000 0.62533525
 19087.000 0.57801740
 19088.000 0.63983525
 19089.000 0.56015218
 19090.000 0.59852576
 19091.000 0.56224298
 19092.000 0.59558576
 19093.000 0.54506658
 19094.000 0.54327709
 19095.000 0.57007142
 19096.000 0.57694044
 19097.000 0.51993538
 19098.000 0.57709624
 19099.000 0.57181179
 19100.000 0.60702586
 19101.000 0.56733997
 19102.000 0.61063813
 19103.000 0.57698246
 19104.000 0.65292121
 19105.000 0.65064299
 19106.000 0.57543773
 19107.000 0.57019383
 19108.000 0.57052312
 19109.000 0.57844862
 19110.000 0.56670188
 19111.000 0.56282296
 19112.000 0.57296938
 19113.000 0.56750493
 19114.000 0.62556422
 19115.000 0.53517369
 19116.000 0.58192700
 19117.000 0.59048702
 19118.000 0.57869431
 19119.000 0.52696499
 19120.000 0.57621960
 19121.000 0.57246786
 19122.000 0.55306708
 19123.000 0.57281072
 19124.000 0.52991855
 19125.000 0.57804764
 19126.000 0.55020533
 19127.000 0.58020936
 19128.000 0.57006239
 19129.000 0.52906702
 19130.000 0.62414221
 19131.000 0.59363907
 19132.000 0.60306521
 19133.000 0.57165039
 19134.000 0.54081305
 19135.000 0.52208759
 19136.000 0.55460449
 19137.000 0.51882504
 19138.000 0.48740493
 19139.000 0.55574354
 19140.000 0.52816275
 19141.000 0.59495540
 19142.000 0.61457739
 19143.000 0.62287173
 19144.000 0.62227342
 19145.000 0.58628501
 19146.000 0.57837609
 19147.000 0.62653879
 19148.000 0.56958784
 19149.000 0.58154881
 19150.000 0.64429448
 19151.000 0.63359651
 19152.000 0.59607418
 19153.000 0.57282162
 19154.000 0.55890753
 19155.000 0.52480446
 19156.000 0.60948011
 19157.000 0.54717351
 19158.000 0.53649722
 19159.000 0.57969280
 19160.000 0.57947464
 19161.000 0.59003703
 19162.000 0.62217628
 19163.000 0.54309350
 19164.000 0.59740977
 19165.000 0.54464199
 19166.000 0.55438496
 19167.000 0.55641929
 19168.000 0.57552791
 19169.000 0.57593320
 19170.000 0.55717604
 19171.000 0.51836037
 19172.000 0.55371082
 19173.000 0.51517633
 19174.000 0.54672104
 19175.000 0.55646410
 19176.000 0.56641729
 19177.000 0.56987857
 19178.000 0.58756745
 19179.000 0.52828025
 19180.000 0.57106261
 19181.000 0.55613781
 19182.000 0.60513418
 19183.000 0.59619809
 19184.000 0.54517467
 19185.000 0.58862364
 19186.000 0.61646707
 19187.000 0.55177396
 19188.000 0.54956983
 19189.000 0.56120928
 19190.000 0.62690036
 19191.000 0.63787112
 19192.000 0.57413472
 19193.000 0.56228737
 19194.000 0.53647623
 19195.000 0.57636343
 19196.000 0.51801548
 19197.000 0.57675966
 19198.000 0.58519963
 19199.000 0.58556269
 19200.000 0.65418817
 19201.000 0.58416299
 19202.000 0.60918072
 19203.000 0.53302705
 19204.000 0.62330209
 19205.000 0.59300047
 19206.000 0.63414304
 19207.000 0.57987183
 19208.000 0.58804600
 19209.000 0.57930041
 19210.000 0.53961482
 19211.000 0.54830124
 19212.000 0.55007459
 19213.000 0.63691451
 19214.000 0.56131063
 19215.000 0.56415462
 19216.000 0.60922921
 19217.000 0.53303414
 19218.000 0.57835782
 19219.000 0.54441317
 19220.000 0.54932855
 19221.000 0.58651715
 19222.000 0.58172716
 19223.000 0.56394685
 19224.000 0.55163135
 19225.000 0.57182815
 19226.000 0.55357862
 19227.000 0.54794765
 19228.000 0.62456164
 19229.000 0.56452730
 19230.000 0.54427533
 19231.000 0.64381050
 19232.000 0.59898007
 19233.000 0.57682677
 19234.000 0.55408459
 19235.000 0.59133519
 19236.000 0.54913055
 19237.000 0.55587128
 19238.000 0.57264100
 19239.000 0.61974364
 19240.000 0.57433546
 19241.000 0.59033005
 19242.000 0.60489821
 19243.000 0.57026239
 19244.000 0.55867724
 19245.000 0.50263775
 19246.000 0.53051574
 19247.000 0.58964367
 19248.000 0.56414409
 19249.000 0.54786188
 19250.000 0.63902647
 19251.000 0.59135854
 19252.000 0.59399349
 19253.000 0.50408083
 19254.000 0.52812233
 19255.000 0.58200535
 19256.000 0.57675689
 19257.000 0.49046619
 19258.000 0.60495177
 19259.000 0.55785954
 19260.000 0.55721297
 19261.000 0.54189195
 19262.000 0.54133035
 19263.000 0.63537948
 19264.000 0.51009571
 19265.000 0.60684010
 19266.000 0.54433526
 19267.000 0.57269740
 19268.000 0.56020730
 19269.000 0.59150295
 19270.000 0.58627675
 19271.000 0.56486429
 19272.000 0.58992080
 19273.000 0.53373846
 19274.000 0.55120136
 19275.000 0.56333636
 19276.000 0.61477235
 19277.000 0.55984086
 19278.000 0.59020398
 19279.000 0.56063728
 19280.000 0.56230777
 19281.000 0.62229075
 19282.000 0.54299744
 19283.000 0.56907134
 19284.000 0.51243448
 19285.000 0.59378893
 19286.000 0.57254382
 19287.000 0.55877620
 19288.000 0.52933510
 19289.000 0.63183389
 19290.000 0.60084539
 19291.000 0.55526140
 19292.000 0.59273109
 19293.000 0.51903871
 19294.000 0.58647788
 19295.000 0.53960398
 19296.000 0.62192095
 19297.000 0.56483017
 19298.000 0.53935968
 19299.000 0.58094683
 19300.000 0.48477962
 19301.000 0.58546012
 19302.000 0.51825033
 19303.000 0.53666378
 19304.000 0.61141409
 19305.000 0.56935508
 19306.000 0.56731638
 19307.000 0.58530484
 19308.000 0.54486362
 19309.000 0.58009413
 19310.000 0.56170368
 19311.000 0.58294061
 19312.000 0.55429917
 19313.000 0.58288386
 19314.000 0.56155356
 19315.000 0.59670344
 19316.000 0.57405062
 19317.000 0.59661049
 19318.000 0.56522098
 19319.000 0.60278111
 19320.000 0.59537335
 19321.000 0.54076524
 19322.000 0.57035440
 19323.000 0.53709138
 19324.000 0.51273063
 19325.000 0.53968208
 19326.000 0.60702169
 19327.000 0.59084789
 19328.000 0.54802913
 19329.000 0.56575450
 19330.000 0.55145523
 19331.000 0.51496662
 19332.000 0.59189956
 19333.000 0.56745104
 19334.000 0.54442675
 19335.000 0.60510942
 19336.000 0.57471736
 19337.000 0.55657783
 19338.000 0.54408592
 19339.000 0.53730570
 19340.000 0.62195999
 19341.000 0.56812035
 19342.000 0.54029791
 19343.000 0.56190656
 19344.000 0.54657871
 19345.000 0.59867433
 19346.000 0.54118486
 19347.000 0.59902246
 19348.000 0.57234074
 19349.000 0.55332617
 19350.000 0.57581423
 19351.000 0.54618196
 19352.000 0.57223584
 19353.000 0.61357527
 19354.000 0.60921695
 19355.000 0.56875743
 19356.000 0.54634542
 19357.000 0.55620009
 19358.000 0.62733385
 19359.000 0.59234096
 19360.000 0.49394926
 19361.000 0.55911051
 19362.000 0.57705273
 19363.000 0.59717075
 19364.000 0.58821054
 19365.000 0.54112797
 19366.000 0.58151972
 19367.000 0.56834715
 19368.000 0.53542619
 19369.000 0.51393251
 19370.000 0.55784885
 19371.000 0.58355598
 19372.000 0.57550938
 19373.000 0.60356138
 19374.000 0.56129339
 19375.000 0.51742883
 19376.000 0.58122597
 19377.000 0.57954587
 19378.000 0.52432601
 19379.000 0.55241759
 19380.000 0.54114456
 19381.000 0.60872003
 19382.000 0.55463416
 19383.000 0.61072431
 19384.000 0.56345088
 19385.000 0.56395531
 19386.000 0.56754013
 19387.000 0.51217482
 19388.000 0.55397229
 19389.000 0.58763023
 19390.000 0.54369494
 19391.000 0.60714721
 19392.000 0.65490398
 19393.000 0.58114675
 19394.000 0.53362622
 19395.000 0.56527410
 19396.000 0.52695323
 19397.000 0.58197643
 19398.000 0.53469350
 19399.000 0.58385439
 19400.000 0.60294644
 19401.000 0.57076434
 19402.000 0.62955258
 19403.000 0.59940613
 19404.000 0.56087281
 19405.000 0.58240218
 19406.000 0.49945906
 19407.000 0.58472195
 19408.000 0.47985429
 19409.000 0.60323724
 19410.000 0.53794018
 19411.000 0.53863239
 19412.000 0.50235598
 19413.000 0.55418615
 19414.000 0.57052472
 19415.000 0.48068607
 19416.000 0.59392798
 19417.000 0.56314745
 19418.000 0.51611534
 19419.000 0.56663329
 19420.000 0.58410424
 19421.000 0.55636699
 19422.000 0.57251529
 19423.000 0.58318963
 19424.000 0.55509467
 19425.000 0.61205089
 19426.000 0.56858517
 19427.000 0.62494048
 19428.000 0.59987292
 19429.000 0.52942070
 19430.000 0.56302530
 19431.000 0.60254041
 19432.000 0.64771572
 19433.000 0.54056358
 19434.000 0.56681988
 19435.000 0.56814280
 19436.000 0.53009158
 19437.000 0.58905338
 19438.000 0.55081869
 19439.000 0.59340781
 19440.000 0.54760999
 19441.000 0.55578583
 19442.000 0.47844989
 19443.000 0.55665807
 19444.000 0.60446237
 19445.000 0.56058874
 19446.000 0.48342107
 19447.000 0.46392589
 19448.000 0.63031380
 19449.000 0.55734394
 19450.000 0.56709259
 19451.000 0.55403590
 19452.000 0.60360975
 19453.000 0.49615301
 19454.000 0.54871781
 19455.000 0.53476026
 19456.000 0.55857938
 19457.000 0.61276262
 19458.000 0.54700468
 19459.000 0.52759699
 19460.000 0.60074740
 19461.000 0.59212295
 19462.000 0.50961432
 19463.000 0.58304722
 19464.000 0.53684917
 19465.000 0.57917948
 19466.000 0.59834326
 19467.000 0.60129877
 19468.000 0.60459189
 19469.000 0.53299648
 19470.000 0.55040072
 19471.000 0.59303141
 19472.000 0.55176660
 19473.000 0.59492964
 19474.000 0.59282551
 19475.000 0.54557949
 19476.000 0.55345306
 19477.000 0.58762994
 19478.000 0.51857004
 19479.000 0.55533098
 19480.000 0.59053593
 19481.000 0.57129943
 19482.000 0.55191678
 19483.000 0.56427216
 19484.000 0.53918139
 19485.000 0.56946972
 19486.000 0.53024926
 19487.000 0.53824857
 19488.000 0.52658538
 19489.000 0.59627000
 19490.000 0.54417113
 19491.000 0.52509578
 19492.000 0.57839099
 19493.000 0.53956614
 19494.000 0.54504727
 19495.000 0.57539386
 19496.000 0.55648854
 19497.000 0.48330191
 19498.000 0.53880932
 19499.000 0.56618958
 19500.000 0.58707545
 19501.000 0.56157752
 19502.000 0.53049545
 19503.000 0.60732838
 19504.000 0.55354537
 19505.000 0.56772027
 19506.000 0.55009412
 19507.000 0.57157206
 19508.000 0.57377304
 19509.000 0.56700979
 19510.000 0.55762533
 19511.000 0.56405020
 19512.000 0.61840974
 19513.000 0.56466423
 19514.000 0.56324275
 19515.000 0.62579974
 19516.000 0.57716017
 19517.000 0.56259470
 19518.000 0.57901602
 19519.000 0.55514866
 19520.000 0.55456148
 19521.000 0.56932733
 19522.000 0.53716371
 19523.000 0.57621767
 19524.000 0.52893420
 19525.000 0.54474910
 19526.000 0.44566100
 19527.000 0.54831269
 19528.000 0.56782531
 19529.000 0.58543273
 19530.000 0.62258117
 19531.000 0.56236298
 19532.000 0.67576618
 19533.000 0.60287564
 19534.000 0.52888814
 19535.000 0.53795292
 19536.000 0.56013535
 19537.000 0.55844295
 19538.000 0.56781066
 19539.000 0.57393272
 19540.000 0.55695310
 19541.000 0.55322962
 19542.000 0.53196148
 19543.000 0.52677051
 19544.000 0.55119254
 19545.000 0.55411758
 19546.000 0.56406967
 19547.000 0.53655730
 19548.000 0.52057833
 19549.000 0.47993982
 19550.000 0.58948962
 19551.000 0.52133142
 19552.000 0.53323055
 19553.000 0.54288458
 19554.000 0.58605577
 19555.000 0.57868668
 19556.000 0.53471595
 19557.000 0.57772101
 19558.000 0.54342717
 19559.000 0.57720842
 19560.000 0.59168061
 19561.000 0.58949246
 19562.000 0.52640816
 19563.000 0.51543930
 19564.000 0.53942483
 19565.000 0.56673730
 19566.000 0.55497645
 19567.000 0.49736302
 19568.000 0.53111852
 19569.000 0.56939718
 19570.000 0.57569925
 19571.000 0.62357067
 19572.000 0.53047428
 19573.000 0.52852035
 19574.000 0.50378323
 19575.000 0.50220146
 19576.000 0.56881549
 19577.000 0.61194309
 19578.000 0.54589203
 19579.000 0.52567627
 19580.000 0.55156203
 19581.000 0.59464907
 19582.000 0.56965491
 19583.000 0.53404416
 19584.000 0.49358253
 19585.000 0.54375460
 19586.000 0.60186796
 19587.000 0.51655934
 19588.000 0.58736486
 19589.000 0.57901836
 19590.000 0.51002639
 19591.000 0.48679907
 19592.000 0.56527977
 19593.000 0.56298619
 19594.000 0.51691328
 19595.000 0.55335385
 19596.000 0.58722748
 19597.000 0.57455683
 19598.000 0.52578068
 19599.000 0.49298202
 19600.000 0.56461479
 19601.000 0.58783200
 19602.000 0.59174769
 19603.000 0.58361166
 19604.000 0.57658312
 19605.000 0.54891829
 19606.000 0.60253110
 19607.000 0.53577361
 19608.000 0.60718334
 19609.000 0.54658939
 19610.000 0.58839947
 19611.000 0.55339211
 19612.000 0.53951076
 19613.000 0.53087832
 19614.000 0.53718249
 19615.000 0.58667880
 19616.000 0.57981705
 19617.000 0.55536232
 19618.000 0.54424829
 19619.000 0.53871740
 19620.000 0.58512863
 19621.000 0.54516175
 19622.000 0.56939036
 19623.000 0.54131665
 19624.000 0.59851052
 19625.000 0.55503218
 19626.000 0.55681286
 19627.000 0.54821466
 19628.000 0.58425497
 19629.000 0.54133914
 19630.000 0.52355786
 19631.000 0.58170195
 19632.000 0.60430605
 19633.000 0.58103657
 19634.000 0.61716293
 19635.000 0.52418680
 19636.000 0.55805245
 19637.000 0.60362230
 19638.000 0.52799097
 19639.000 0.56371769
 19640.000 0.55277418
 19641.000 0.58014280
 19642.000 0.60192311
 19643.000 0.53343739
 19644.000 0.51388892
 19645.000 0.53056865
 19646.000 0.53472504
 19647.000 0.57779157
 19648.000 0.54006455
 19649.000 0.54671218
 19650.000 0.52007482
 19651.000 0.58033077
 19652.000 0.57275753
 19653.000 0.48293296
 19654.000 0.61512144
 19655.000 0.60251181
 19656.000 0.51089021
 19657.000 0.53051688
 19658.000 0.56067907
 19659.000 0.54095382
 19660.000 0.55796587
 19661.000 0.59285005
 19662.000 0.59126168
 19663.000 0.53171962
 19664.000 0.59035679
 19665.000 0.61202700
 19666.000 0.57309888
 19667.000 0.62063499
 19668.000 0.56365650
 19669.000 0.55041820
 19670.000 0.48816110
 19671.000 0.57103300
 19672.000 0.55704606
 19673.000 0.52584792
 19674.000 0.60494516
 19675.000 0.56386515
 19676.000 0.58048692
 19677.000 0.55168258
 19678.000 0.57714682
 19679.000 0.52546122
 19680.000 0.60856667
 19681.000 0.54391519
 19682.000 0.57683687
 19683.000 0.56399518
 19684.000 0.62305905
 19685.000 0.49972618
 19686.000 0.54134434
 19687.000 0.55742619
 19688.000 0.53830057
 19689.000 0.58416039
 19690.000 0.50576815
 19691.000 0.52197700
 19692.000 0.55724896
 19693.000 0.48294429
 19694.000 0.53677522
 19695.000 0.57562932
 19696.000 0.53913085
 19697.000 0.59413126
 19698.000 0.62132642
 19699.000 0.52577939
 19700.000 0.53352765
 19701.000 0.51023815
 19702.000 0.56107551
 19703.000 0.54831804
 19704.000 0.54671093
 19705.000 0.56604703
 19706.000 0.50279160
 19707.000 0.53805916
 19708.000 0.57870013
 19709.000 0.52229847
 19710.000 0.58131782
 19711.000 0.57024550
 19712.000 0.54251935
 19713.000 0.54634527
 19714.000 0.53011592
 19715.000 0.50866565
 19716.000 0.54190002
 19717.000 0.56211720
 19718.000 0.58008842
 19719.000 0.59990792
 19720.000 0.58751295
 19721.000 0.51252919
 19722.000 0.55028698
 19723.000 0.57132941
 19724.000 0.60834233
 19725.000 0.59906980
 19726.000 0.50342140
 19727.000 0.55963418
 19728.000 0.54358566
 19729.000 0.58147501
 19730.000 0.51965442
 19731.000 0.58299684
 19732.000 0.48828645
 19733.000 0.47476009
 19734.000 0.55964458
 19735.000 0.57414363
 19736.000 0.51312731
 19737.000 0.59067283
 19738.000 0.55510616
 19739.000 0.53848889
 19740.000 0.58295600
 19741.000 0.56024076
 19742.000 0.55345449
 19743.000 0.52425383
 19744.000 0.57524142
 19745.000 0.56070140
 19746.000 0.55958014
 19747.000 0.57144784
 19748.000 0.60817885
 19749.000 0.60189623
 19750.000 0.53501721
 19751.000 0.52312072
 19752.000 0.54959045
 19753.000 0.55357773
 19754.000 0.50928290
 19755.000 0.55801067
 19756.000 0.59074529
 19757.000 0.58591761
 19758.000 0.58088600
 19759.000 0.56788536
 19760.000 0.55207234
 19761.000 0.54894769
 19762.000 0.59061355
 19763.000 0.59892788
 19764.000 0.53998592
 19765.000 0.58682642
 19766.000 0.50075501
 19767.000 0.54938194
 19768.000 0.57823614
 19769.000 0.55813968
 19770.000 0.46919340
 19771.000 0.54369657
 19772.000 0.57411334
 19773.000 0.59362973
 19774.000 0.55067448
 19775.000 0.55044712
 19776.000 0.59639979
 19777.000 0.54199033
 19778.000 0.57772623
 19779.000 0.52843540
 19780.000 0.60537368
 19781.000 0.59160299
 19782.000 0.59180811
 19783.000 0.60580315
 19784.000 0.58712838
 19785.000 0.52858694
 19786.000 0.52024002
 19787.000 0.52817991
 19788.000 0.59781760
 19789.000 0.54550565
 19790.000 0.51318679
 19791.000 0.54006061
 19792.000 0.50076022
 19793.000 0.56043082
 19794.000 0.53711363
 19795.000 0.54353223
 19796.000 0.53885502
 19797.000 0.56920108
 19798.000 0.54135848
 19799.000 0.58297542
 19800.000 0.59552300
 19801.000 0.58520446
 19802.000 0.54639224
 19803.000 0.53918117
 19804.000 0.47642076
 19805.000 0.56131030
 19806.000 0.50784451
 19807.000 0.57076216
 19808.000 0.54484436
 19809.000 0.53211686
 19810.000 0.53200742
 19811.000 0.51341756
 19812.000 0.54134348
 19813.000 0.54649384
 19814.000 0.53889464
 19815.000 0.57857352
 19816.000 0.52643899
 19817.000 0.54563081
 19818.000 0.50416222
 19819.000 0.54761513
 19820.000 0.58566592
 19821.000 0.58326738
 19822.000 0.53351392
 19823.000 0.53021344
 19824.000 0.53088284
 19825.000 0.59517669
 19826.000 0.57816983
 19827.000 0.60348986
 19828.000 0.50260304
 19829.000 0.51240418
 19830.000 0.59154736
 19831.000 0.57859254
 19832.000 0.53744567
 19833.000 0.52137385
 19834.000 0.53279142
 19835.000 0.54529280
 19836.000 0.51130347
 19837.000 0.53721314
 19838.000 0.50147860
 19839.000 0.53114709
 19840.000 0.60430223
 19841.000 0.55665240
 19842.000 0.51604165
 19843.000 0.48674995
 19844.000 0.59889396
 19845.000 0.51560285
 19846.000 0.53550357
 19847.000 0.62545983
 19848.000 0.57450953
 19849.000 0.58716877
 19850.000 0.55288312
 19851.000 0.57053460
 19852.000 0.50879685
 19853.000 0.56863496
 19854.000 0.52343194
 19855.000 0.56967780
 19856.000 0.57687817
 19857.000 0.52634681
 19858.000 0.42369954
 19859.000 0.53630487
 19860.000 0.59543550
 19861.000 0.53990424
 19862.000 0.50877566
 19863.000 0.56317414
 19864.000 0.51027334
 19865.000 0.58394936
 19866.000 0.57369254
 19867.000 0.51459587
 19868.000 0.59990051
 19869.000 0.53228011
 19870.000 0.53495140
 19871.000 0.54716171
 19872.000 0.53962423
 19873.000 0.56303159
 19874.000 0.52948319
 19875.000 0.55871658
 19876.000 0.53385126
 19877.000 0.53156338
 19878.000 0.56439640
 19879.000 0.56050200
 19880.000 0.49773973
 19881.000 0.59416459
 19882.000 0.51353793
 19883.000 0.53064591
 19884.000 0.54416273
 19885.000 0.56033055
 19886.000 0.63358282
 19887.000 0.52901242
 19888.000 0.54364015
 19889.000 0.55455728
 19890.000 0.59690081
 19891.000 0.50515639
 19892.000 0.48964263
 19893.000 0.51675895
 19894.000 0.54521768
 19895.000 0.54142159
 19896.000 0.52977816
 19897.000 0.51494708
 19898.000 0.52276948
 19899.000 0.52494740
 19900.000 0.51495401
 19901.000 0.59766503
 19902.000 0.55184214
 19903.000 0.54054611
 19904.000 0.53699357
 19905.000 0.53842370
 19906.000 0.58411872
 19907.000 0.53260234
 19908.000 0.60528428
 19909.000 0.54126794
 19910.000 0.52714460
 19911.000 0.53910734
 19912.000 0.52209718
 19913.000 0.55793196
 19914.000 0.49572097
 19915.000 0.51161184
 19916.000 0.55043363
 19917.000 0.61701540
 19918.000 0.51361352
 19919.000 0.52468788
 19920.000 0.51575837
 19921.000 0.51448833
 19922.000 0.52740078
 19923.000 0.46523445
 19924.000 0.56523462
 19925.000 0.48978173
 19926.000 0.55176008
 19927.000 0.52058790
 19928.000 0.59966137
 19929.000 0.55950048
 19930.000 0.56000601
 19931.000 0.49754674
 19932.000 0.53076450
 19933.000 0.55266753
 19934.000 0.57587906
 19935.000 0.55765639
 19936.000 0.53001505
 19937.000 0.55409577
 19938.000 0.55026253
 19939.000 0.59510956
 19940.000 0.50615783
 19941.000 0.55809114
 19942.000 0.55716085
 19943.000 0.61247953
 19944.000 0.52234813
 19945.000 0.55699148
 19946.000 0.56585074
 19947.000 0.48908794
 19948.000 0.50470208
 19949.000 0.49475485
 19950.000 0.62903831
 19951.000 0.58613119
 19952.000 0.56671779
 19953.000 0.51271089
 19954.000 0.47757397
 19955.000 0.53544529
 19956.000 0.60445960
 19957.000 0.51693532
 19958.000 0.57980836
 19959.000 0.55847504
 19960.000 0.50956581
 19961.000 0.52594394
 19962.000 0.52832967
 19963.000 0.50313135
 19964.000 0.46592395
 19965.000 0.51641836
 19966.000 0.53827480
 19967.000 0.54471508
 19968.000 0.52634222
 19969.000 0.49548579
 19970.000 0.50878824
 19971.000 0.57563277
 19972.000 0.52032855
 19973.000 0.48393461
 19974.000 0.51115556
 19975.000 0.57672658
 19976.000 0.52538820
 19977.000 0.52903035
 19978.000 0.57566354
 19979.000 0.54771134
 19980.000 0.55521906
 19981.000 0.54839676
 19982.000 0.50006164
 19983.000 0.50323067
 19984.000 0.58705846
 19985.000 0.53757118
 19986.000 0.58817554
 19987.000 0.60634127
 19988.000 0.56266788
 19989.000 0.65936839
 19990.000 0.56477097
 19991.000 0.55073457
 19992.000 0.55823330
 19993.000 0.58963295
 19994.000 0.52519697
 19995.000 0.58530460
 19996.000 0.48263374
 19997.000 0.51771224
 19998.000 0.53955397
 19999.000 0.52942663
 20000.000 0.52089125
 20001.000 0.52318460
 20002.000 0.51649035
 20003.000 0.60039543
 20004.000 0.57913298
 20005.000 0.58619009
 20006.000 0.51985391
 20007.000 0.47289169
 20008.000 0.49926013
 20009.000 0.52305096
 20010.000 0.57821690
 20011.000 0.52445256
 20012.000 0.46567393
 20013.000 0.56110517
 20014.000 0.51695225
 20015.000 0.60691593
 20016.000 0.54856119
 20017.000 0.56996947
 20018.000 0.53195908
 20019.000 0.53638477
 20020.000 0.50800919
 20021.000 0.59861178
 20022.000 0.55763865
 20023.000 0.58844107
 20024.000 0.55401023
 20025.000 0.58975922
 20026.000 0.51583001
 20027.000 0.56265348
 20028.000 0.56329570
 20029.000 0.55339180
 20030.000 0.61909808
 20031.000 0.49623079
 20032.000 0.55038411
 20033.000 0.52017018
 20034.000 0.49384820
 20035.000 0.59438595
 20036.000 0.55232330
 20037.000 0.53635745
 20038.000 0.59754154
 20039.000 0.55594384
 20040.000 0.50972624
 20041.000 0.50006082
 20042.000 0.51312453
 20043.000 0.58761821
 20044.000 0.54512758
 20045.000 0.56355749
 20046.000 0.50309216
 20047.000 0.49144588
 20048.000 0.54837939
 20049.000 0.53858999
 20050.000 0.58846334
 20051.000 0.51360690
 20052.000 0.55700237
 20053.000 0.51824850
 20054.000 0.53657197
 20055.000 0.51817599
 20056.000 0.53066584
 20057.000 0.56255422
 20058.000 0.54051768
 20059.000 0.53685590
 20060.000 0.54151804
 20061.000 0.46671770
 20062.000 0.56419940
 20063.000 0.51423058
 20064.000 0.48850707
 20065.000 0.55378453
 20066.000 0.47881845
 20067.000 0.56307487
 20068.000 0.57742186
 20069.000 0.51051065
 20070.000 0.55021936
 20071.000 0.57095802
 20072.000 0.60510818
 20073.000 0.53085421
 20074.000 0.50239571
 20075.000 0.53332093
 20076.000 0.51010488
 20077.000 0.52574725
 20078.000 0.50809822
 20079.000 0.52148418
 20080.000 0.51415510
 20081.000 0.49255833
 20082.000 0.51789976
 20083.000 0.62858726
 20084.000 0.52612500
 20085.000 0.52239955
 20086.000 0.54326815
 20087.000 0.56474003
 20088.000 0.53768831
 20089.000 0.56101960
 20090.000 0.51182028
 20091.000 0.57206327
 20092.000 0.51944785
 20093.000 0.55591810
 20094.000 0.51976702
 20095.000 0.55245156
 20096.000 0.59524280
 20097.000 0.52492854
 20098.000 0.54592932
 20099.000 0.52564986
 20100.000 0.52642401
 20101.000 0.55777482
 20102.000 0.46849748
 20103.000 0.56367617
 20104.000 0.54315009
 20105.000 0.51844899
 20106.000 0.56643556
 20107.000 0.52060094
 20108.000 0.50984587
 20109.000 0.49284661
 20110.000 0.55803054
 20111.000 0.50782345
 20112.000 0.51876967
 20113.000 0.55479991
 20114.000 0.52104547
 20115.000 0.55425430
 20116.000 0.50459345
 20117.000 0.55535099
 20118.000 0.57479437
 20119.000 0.50917403
 20120.000 0.54416401
 20121.000 0.56448093
 20122.000 0.49227307
 20123.000 0.54886949
 20124.000 0.55494785
 20125.000 0.49077074
 20126.000 0.55018177
 20127.000 0.56239015
 20128.000 0.58336238
 20129.000 0.49331862
 20130.000 0.56485990
 20131.000 0.56241059
 20132.000 0.48476295
 20133.000 0.53852362
 20134.000 0.52372563
 20135.000 0.57591532
 20136.000 0.54111062
 20137.000 0.56345714
 20138.000 0.54256038
 20139.000 0.52066698
 20140.000 0.53026548
 20141.000 0.51835211
 20142.000 0.52612460
 20143.000 0.56431648
 20144.000 0.46904351
 20145.000 0.53760082
 20146.000 0.46331776
 20147.000 0.55846330
 20148.000 0.53534272
 20149.000 0.54647407
 20150.000 0.54501745
 20151.000 0.51772711
 20152.000 0.55556673
 20153.000 0.55674852
 20154.000 0.56511355
 20155.000 0.48933169
 20156.000 0.52184472
 20157.000 0.57890556
 20158.000 0.51730984
 20159.000 0.51167688
 20160.000 0.51338407
 20161.000 0.44768580
 20162.000 0.56576291
 20163.000 0.57746934
 20164.000 0.53382666
 20165.000 0.49987150
 20166.000 0.52441818
 20167.000 0.57058323
 20168.000 0.48535714
 20169.000 0.49598404
 20170.000 0.51251191
 20171.000 0.53121930
 20172.000 0.52700440
 20173.000 0.54151320
 20174.000 0.53472098
 20175.000 0.50508895
 20176.000 0.54245723
 20177.000 0.51139920
 20178.000 0.52609184
 20179.000 0.54106389
 20180.000 0.48238744
 20181.000 0.50310937
 20182.000 0.56651271
 20183.000 0.54652186
 20184.000 0.54943208
 20185.000 0.53218889
 20186.000 0.52674865
 20187.000 0.53037285
 20188.000 0.54871269
 20189.000 0.51859134
 20190.000 0.50839169
 20191.000 0.52855214
 20192.000 0.55864414
 20193.000 0.56523692
 20194.000 0.55230334
 20195.000 0.49353469
 20196.000 0.50116997
 20197.000 0.49279098
 20198.000 0.54775150
 20199.000 0.50123046
 20200.000 0.57034030
 20201.000 0.53167512
 20202.000 0.53926822
 20203.000 0.53935995
 20204.000 0.53612398
 20205.000 0.51130961
 20206.000 0.55306026
 20207.000 0.51679265
 20208.000 0.50346061
 20209.000 0.54183248
 20210.000 0.58428378
 20211.000 0.53413933
 20212.000 0.55107486
 20213.000 0.54876425
 20214.000 0.54625383
 20215.000 0.55950119
 20216.000 0.53719837
 20217.000 0.57524810
 20218.000 0.50514281
 20219.000 0.53435683
 20220.000 0.48546994
 20221.000 0.47810609
 20222.000 0.56310935
 20223.000 0.49660421
 20224.000 0.51779346
 20225.000 0.57544110
 20226.000 0.54485295
 20227.000 0.51681171
 20228.000 0.49287390
 20229.000 0.50729085
 20230.000 0.55774649
 20231.000 0.46886896
 20232.000 0.55871272
 20233.000 0.53624788
 20234.000 0.52747813
 20235.000 0.53372922
 20236.000 0.53959724
 20237.000 0.51945131
 20238.000 0.54937111
 20239.000 0.51285227
 20240.000 0.54390785
 20241.000 0.52763067
 20242.000 0.54797401
 20243.000 0.46915299
 20244.000 0.52278956
 20245.000 0.57893793
 20246.000 0.51253144
 20247.000 0.55310264
 20248.000 0.50869918
 20249.000 0.54320977
 20250.000 0.51148426
 20251.000 0.53817979
 20252.000 0.51254389
 20253.000 0.55768537
 20254.000 0.49789220
 20255.000 0.49785738
 20256.000 0.52881687
 20257.000 0.55246708
 20258.000 0.51567547
 20259.000 0.54985520
 20260.000 0.53271158
 20261.000 0.54366308
 20262.000 0.50105501
 20263.000 0.53051074
 20264.000 0.48939422
 20265.000 0.50801555
 20266.000 0.50707561
 20267.000 0.49461439
 20268.000 0.51254088
 20269.000 0.55235163
 20270.000 0.52508264
 20271.000 0.51828627
 20272.000 0.53777290
 20273.000 0.49059829
 20274.000 0.50700326
 20275.000 0.52752056
 20276.000 0.52100092
 20277.000 0.53221428
 20278.000 0.50964257
 20279.000 0.46140298
 20280.000 0.51563919
 20281.000 0.47164694
 20282.000 0.58257771
 20283.000 0.52975678
 20284.000 0.52171329
 20285.000 0.56488027
 20286.000 0.47125862
 20287.000 0.56790490
 20288.000 0.46382180
 20289.000 0.51046654
 20290.000 0.54113220
 20291.000 0.51150015
 20292.000 0.46787608
 20293.000 0.53426003
 20294.000 0.48553267
 20295.000 0.46400070
 20296.000 0.54750672
 20297.000 0.54321842
 20298.000 0.52951069
 20299.000 0.54479294
 20300.000 0.52574877
 20301.000 0.53500301
 20302.000 0.52502530
 20303.000 0.45143760
 20304.000 0.55408903
 20305.000 0.55994552
 20306.000 0.53039410
 20307.000 0.46244085
 20308.000 0.56505703
 20309.000 0.52706163
 20310.000 0.53210683
 20311.000 0.48315019
 20312.000 0.46393344
 20313.000 0.54043199
 20314.000 0.52617117
 20315.000 0.49224372
 20316.000 0.55434641
 20317.000 0.58285108
 20318.000 0.45774342
 20319.000 0.47264655
 20320.000 0.49753133
 20321.000 0.56597459
 20322.000 0.56948747
 20323.000 0.50958995
 20324.000 0.51874629
 20325.000 0.49804086
 20326.000 0.43135048
 20327.000 0.54631341
 20328.000 0.55428791
 20329.000 0.55923255
 20330.000 0.55769926
 20331.000 0.49881739
 20332.000 0.51439536
 20333.000 0.51625897
 20334.000 0.49045326
 20335.000 0.44842273
 20336.000 0.52715126
 20337.000 0.53378955
 20338.000 0.46094062
 20339.000 0.46917721
 20340.000 0.55236223
 20341.000 0.57184551
 20342.000 0.44613032
 20343.000 0.51157052
 20344.000 0.49337946
 20345.000 0.46476571
 20346.000 0.50074579
 20347.000 0.49651803
 20348.000 0.48706291
 20349.000 0.54268679
 20350.000 0.48113745
 20351.000 0.51875515
 20352.000 0.47768761
 20353.000 0.52474093
 20354.000 0.46773130
 20355.000 0.49334625
 20356.000 0.53401499
 20357.000 0.55553089
 20358.000 0.52452892
 20359.000 0.50667016
 20360.000 0.54580431
 20361.000 0.54566034
 20362.000 0.54253718
 20363.000 0.55535957
 20364.000 0.52392991
 20365.000 0.54450506
 20366.000 0.49055266
 20367.000 0.53331557
 20368.000 0.59454043
 20369.000 0.50382299
 20370.000 0.52194252
 20371.000 0.53060436
 20372.000 0.45884980
 20373.000 0.46381322
 20374.000 0.54332241
 20375.000 0.50690488
 20376.000 0.53568539
 20377.000 0.52841153
 20378.000 0.49766012
 20379.000 0.50306312
 20380.000 0.55774661
 20381.000 0.49315352
 20382.000 0.51290116
 20383.000 0.53376614
 20384.000 0.57354586
 20385.000 0.49284430
 20386.000 0.48695535
 20387.000 0.46034474
 20388.000 0.55351643
 20389.000 0.52188020
 20390.000 0.48992516
 20391.000 0.51092109
 20392.000 0.52618429
 20393.000 0.50210910
 20394.000 0.58618849
 20395.000 0.56981495
 20396.000 0.48951009
 20397.000 0.51254238
 20398.000 0.46182115
 20399.000 0.53106713
 20400.000 0.56835105
 20401.000 0.50099642
 20402.000 0.46025726
 20403.000 0.52513626
 20404.000 0.47297192
 20405.000 0.52078901
 20406.000 0.53602098
 20407.000 0.52773595
 20408.000 0.56894729
 20409.000 0.47633382
 20410.000 0.49162699
 20411.000 0.48302482
 20412.000 0.53706074
 20413.000 0.49639057
 20414.000 0.47955572
 20415.000 0.57967154
 20416.000 0.39575906
 20417.000 0.56410636
 20418.000 0.48689714
 20419.000 0.51127816
 20420.000 0.49478924
 20421.000 0.47103717
 20422.000 0.52587103
 20423.000 0.49627281
 20424.000 0.49641237
 20425.000 0.54730699
 20426.000 0.47042701
 20427.000 0.52647828
 20428.000 0.47993268
 20429.000 0.49135545
 20430.000 0.47221249
 20431.000 0.50862340
 20432.000 0.52345350
 20433.000 0.47221577
 20434.000 0.47344454
 20435.000 0.50938029
 20436.000 0.52679346
 20437.000 0.57050525
 20438.000 0.50570777
 20439.000 0.45584168
 20440.000 0.50658482
 20441.000 0.50385292
 20442.000 0.46240700
 20443.000 0.50316048
 20444.000 0.54712843
 20445.000 0.59387183
 20446.000 0.52465771
 20447.000 0.51112613
 20448.000 0.45240677
 20449.000 0.49091396
 20450.000 0.53691361
 20451.000 0.49482255
 20452.000 0.55886418
 20453.000 0.45869571
 20454.000 0.47035141
 20455.000 0.50270338
 20456.000 0.46198962
 20457.000 0.55009836
 20458.000 0.51463802
 20459.000 0.49958179
 20460.000 0.49967724
 20461.000 0.53328092
 20462.000 0.53536787
 20463.000 0.47891859
 20464.000 0.47311865
 20465.000 0.45316660
 20466.000 0.60219182
 20467.000 0.55320836
 20468.000 0.58430546
 20469.000 0.54075588
 20470.000 0.53053688
 20471.000 0.54315519
 20472.000 0.48813983
 20473.000 0.49242707
 20474.000 0.55416208
 20475.000 0.48807297
 20476.000 0.51197575
 20477.000 0.52169129
 20478.000 0.50064676
 20479.000 0.52362558
 20480.000 0.55640548
 20481.000 0.53711231
 20482.000 0.55179473
 20483.000 0.53004262
 20484.000 0.52361024
 20485.000 0.53932314
 20486.000 0.44180352
 20487.000 0.51188601
 20488.000 0.51071515
 20489.000 0.52345887
 20490.000 0.50554277
 20491.000 0.48182500
 20492.000 0.50437439
 20493.000 0.53595699
 20494.000 0.55307228
 20495.000 0.51080581
 20496.000 0.50467785
 20497.000 0.46934189
 20498.000 0.47595122
 20499.000 0.50072942
 20500.000 0.46288907
 20501.000 0.50784475
 20502.000 0.51251002
 20503.000 0.51536789
 20504.000 0.59494654
 20505.000 0.54792649
 20506.000 0.51062410
 20507.000 0.48995862
 20508.000 0.49505340
 20509.000 0.53253495
 20510.000 0.49602108
 20511.000 0.48385056
 20512.000 0.48658516
 20513.000 0.52678110
 20514.000 0.56074640
 20515.000 0.50051194
 20516.000 0.50644590
 20517.000 0.52364050
 20518.000 0.49365189
 20519.000 0.53983755
 20520.000 0.50312781
 20521.000 0.48185299
 20522.000 0.50668035
 20523.000 0.50940312
 20524.000 0.47770323
 20525.000 0.52225500
 20526.000 0.52543908
 20527.000 0.49336111
 20528.000 0.48005240
 20529.000 0.49193400
 20530.000 0.54214582
 20531.000 0.46535586
 20532.000 0.44978082
 20533.000 0.52422138
 20534.000 0.52122629
 20535.000 0.45709308
 20536.000 0.48834093
 20537.000 0.46572880
 20538.000 0.47490128
 20539.000 0.49132045
 20540.000 0.46679925
 20541.000 0.50033496
 20542.000 0.46337123
 20543.000 0.52199297
 20544.000 0.50843097
 20545.000 0.47410784
 20546.000 0.53992039
 20547.000 0.48286670
 20548.000 0.51919274
 20549.000 0.52439080
 20550.000 0.51691814
 20551.000 0.50706387
 20552.000 0.51634044
 20553.000 0.54110036
 20554.000 0.45918548
 20555.000 0.47831946
 20556.000 0.48713011
 20557.000 0.52478809
 20558.000 0.54113876
 20559.000 0.55241726
 20560.000 0.48614177
 20561.000 0.43577720
 20562.000 0.52631141
 20563.000 0.48859314
 20564.000 0.51209175
 20565.000 0.51802377
 20566.000 0.51902774
 20567.000 0.52684441
 20568.000 0.45733346
 20569.000 0.49903315
 20570.000 0.53050446
 20571.000 0.48399778
 20572.000 0.49866645
 20573.000 0.47414611
 20574.000 0.52302748
 20575.000 0.49462555
 20576.000 0.53052894
 20577.000 0.48480263
 20578.000 0.48322734
 20579.000 0.51226826
 20580.000 0.48340185
 20581.000 0.50875716
 20582.000 0.50554022
 20583.000 0.50931790
 20584.000 0.49337446
 20585.000 0.51052747
 20586.000 0.52957242
 20587.000 0.55879773
 20588.000 0.50331217
 20589.000 0.43419813
 20590.000 0.48885528
 20591.000 0.50886721
 20592.000 0.48744967
 20593.000 0.45637138
 20594.000 0.44726715
 20595.000 0.45034430
 20596.000 0.46098885
 20597.000 0.49184362
 20598.000 0.53251438
 20599.000 0.51356139
 20600.000 0.51835135
 20601.000 0.50822766
 20602.000 0.55327629
 20603.000 0.49069188
 20604.000 0.43941585
 20605.000 0.54182309
 20606.000 0.50065535
 20607.000 0.46897510
 20608.000 0.49695028
 20609.000 0.58451398
 20610.000 0.50429017
 20611.000 0.50168877
 20612.000 0.49180392
 20613.000 0.46948348
 20614.000 0.49331700
 20615.000 0.56786730
 20616.000 0.54372260
 20617.000 0.52649212
 20618.000 0.55662044
 20619.000 0.49192846
 20620.000 0.46005985
 20621.000 0.52863716
 20622.000 0.50664248
 20623.000 0.50696902
 20624.000 0.53779183
 20625.000 0.49951110
 20626.000 0.53040730
 20627.000 0.54663670
 20628.000 0.53137607
 20629.000 0.49398023
 20630.000 0.54021271
 20631.000 0.53156991
 20632.000 0.56194485
 20633.000 0.51914117
 20634.000 0.47653579
 20635.000 0.50349347
 20636.000 0.51046808
 20637.000 0.54022241
 20638.000 0.49209644
 20639.000 0.47499207
 20640.000 0.48276207
 20641.000 0.47286138
 20642.000 0.48492982
 20643.000 0.54759836
 20644.000 0.48982186
 20645.000 0.52772269
 20646.000 0.46321345
 20647.000 0.42887534
 20648.000 0.47450712
 20649.000 0.52356183
 20650.000 0.51499431
 20651.000 0.51202252
 20652.000 0.57090514
 20653.000 0.54169324
 20654.000 0.44329170
 20655.000 0.50918591
 20656.000 0.53559468
 20657.000 0.48202560
 20658.000 0.45475190
 20659.000 0.48949743
 20660.000 0.50279266
 20661.000 0.51121124
 20662.000 0.52994280
 20663.000 0.46087052
 20664.000 0.49172461
 20665.000 0.52440846
 20666.000 0.41415678
 20667.000 0.47177245
 20668.000 0.51204500
 20669.000 0.50989946
 20670.000 0.45683243
 20671.000 0.52225736
 20672.000 0.45541488
 20673.000 0.47816834
 20674.000 0.47113802
 20675.000 0.51829365
 20676.000 0.51733625
 20677.000 0.52428906
 20678.000 0.44303170
 20679.000 0.57017748
 20680.000 0.45108646
 20681.000 0.51214756
 20682.000 0.47016583
 20683.000 0.52027389
 20684.000 0.51838931
 20685.000 0.48479799
 20686.000 0.47811296
 20687.000 0.52145576
 20688.000 0.51090819
 20689.000 0.53813988
 20690.000 0.43711617
 20691.000 0.49851886
 20692.000 0.52906848
 20693.000 0.47569306
 20694.000 0.49227601
 20695.000 0.49495309
 20696.000 0.46710452
 20697.000 0.50128245
 20698.000 0.47065622
 20699.000 0.52496432
 20700.000 0.53962309
 20701.000 0.49013834
 20702.000 0.47069469
 20703.000 0.52105587
 20704.000 0.52067465
 20705.000 0.46781740
 20706.000 0.53426059
 20707.000 0.51828497
 20708.000 0.46355137
 20709.000 0.51805238
 20710.000 0.51807590
 20711.000 0.49785469
 20712.000 0.50858512
 20713.000 0.48580907
 20714.000 0.51029417
 20715.000 0.47983919
 20716.000 0.51183214
 20717.000 0.49858052
 20718.000 0.43404151
 20719.000 0.48960274
 20720.000 0.55254722
 20721.000 0.58976497
 20722.000 0.51758426
 20723.000 0.49849531
 20724.000 0.49277663
 20725.000 0.47642918
 20726.000 0.49845074
 20727.000 0.52092254
 20728.000 0.53911650
 20729.000 0.50329364
 20730.000 0.45894203
 20731.000 0.53755438
 20732.000 0.46378779
 20733.000 0.46355948
 20734.000 0.51933281
 20735.000 0.53644410
 20736.000 0.47841078
 20737.000 0.47212585
 20738.000 0.55350166
 20739.000 0.49199410
 20740.000 0.48097182
 20741.000 0.52589099
 20742.000 0.49178192
 20743.000 0.44934213
 20744.000 0.44670474
 20745.000 0.54979125
 20746.000 0.49334658
 20747.000 0.50000938
 20748.000 0.53028170
 20749.000 0.53027636
 20750.000 0.48281282
 20751.000 0.51730086
 20752.000 0.53035649
 20753.000 0.52056909
 20754.000 0.51436457
 20755.000 0.44512096
 20756.000 0.50295948
 20757.000 0.49590006
 20758.000 0.47612936
 20759.000 0.54328585
 20760.000 0.50289577
 20761.000 0.52578613
 20762.000 0.42885576
 20763.000 0.52518907
 20764.000 0.47442505
 20765.000 0.44749746
 20766.000 0.52778459
 20767.000 0.48974744
 20768.000 0.49982719
 20769.000 0.44115761
 20770.000 0.53883490
 20771.000 0.54131101
 20772.000 0.45674937
 20773.000 0.43928049
 20774.000 0.53144819
 20775.000 0.45197446
 20776.000 0.48922939
 20777.000 0.50541741
 20778.000 0.45373598
 20779.000 0.47656218
 20780.000 0.45590059
 20781.000 0.50669703
 20782.000 0.48783127
 20783.000 0.43632686
 20784.000 0.46756183
 20785.000 0.50178837
 20786.000 0.45961674
 20787.000 0.47537340
 20788.000 0.44305571
 20789.000 0.43059814
 20790.000 0.46128856
 20791.000 0.49388640
 20792.000 0.45717341
 20793.000 0.50809454
 20794.000 0.46301696
 20795.000 0.46597717
 20796.000 0.51572680
 20797.000 0.48859093
 20798.000 0.51335229
 20799.000 0.50106323
 20800.000 0.47349747
 20801.000 0.50879051
 20802.000 0.56189097
 20803.000 0.51862121
 20804.000 0.50793957
 20805.000 0.44138696
 20806.000 0.49592576
 20807.000 0.54787256
 20808.000 0.52922318
 20809.000 0.45294789
 20810.000 0.53835005
 20811.000 0.51413355
 20812.000 0.50378350
 20813.000 0.53213646
 20814.000 0.46032645
 20815.000 0.49514538
 20816.000 0.50586673
 20817.000 0.51989065
 20818.000 0.52953680
 20819.000 0.50770482
 20820.000 0.50713985
 20821.000 0.48159765
 20822.000 0.48200299
 20823.000 0.48886714
 20824.000 0.50493371
 20825.000 0.46383051
 20826.000 0.51499211
 20827.000 0.47744258
 20828.000 0.45476439
 20829.000 0.42123167
 20830.000 0.44489591
 20831.000 0.42141081
 20832.000 0.48081325
 20833.000 0.46670733
 20834.000 0.46278501
 20835.000 0.45082142
 20836.000 0.49991361
 20837.000 0.45368203
 20838.000 0.48382786
 20839.000 0.48685743
 20840.000 0.47203084
 20841.000 0.47081700
 20842.000 0.49684593
 20843.000 0.49739604
 20844.000 0.50068275
 20845.000 0.47852781
 20846.000 0.51810397
 20847.000 0.48384686
 20848.000 0.55681630
 20849.000 0.53097650
 20850.000 0.49139712
 20851.000 0.45493718
 20852.000 0.54282749
 20853.000 0.48025316
 20854.000 0.49531144
 20855.000 0.52249991
 20856.000 0.50757382
 20857.000 0.53783226
 20858.000 0.52016265
 20859.000 0.51220140
 20860.000 0.44848907
 20861.000 0.42547066
 20862.000 0.49084282
 20863.000 0.43440533
 20864.000 0.52451153
 20865.000 0.45755587
 20866.000 0.49027246
 20867.000 0.52197036
 20868.000 0.41949300
 20869.000 0.50109334
 20870.000 0.47502088
 20871.000 0.50757035
 20872.000 0.45327777
 20873.000 0.51213592
 20874.000 0.44253626
 20875.000 0.47994290
 20876.000 0.46977485
 20877.000 0.50754839
 20878.000 0.46971320
 20879.000 0.46568165
 20880.000 0.45092443
 20881.000 0.46676057
 20882.000 0.47612825
 20883.000 0.53322247
 20884.000 0.49045186
 20885.000 0.51427729
 20886.000 0.43998052
 20887.000 0.51723003
 20888.000 0.44888058
 20889.000 0.50377775
 20890.000 0.47715810
 20891.000 0.52312760
 20892.000 0.47529164
 20893.000 0.46417782
 20894.000 0.49823777
 20895.000 0.48762161
 20896.000 0.51145008
 20897.000 0.47900107
 20898.000 0.42611395
 20899.000 0.47332669
 20900.000 0.50485947
 20901.000 0.51000128
 20902.000 0.49353253
 20903.000 0.52809275
 20904.000 0.45009622
 20905.000 0.45586236
 20906.000 0.49874551
 20907.000 0.53104822
 20908.000 0.47934498
 20909.000 0.46566016
 20910.000 0.47086961
 20911.000 0.48736359
 20912.000 0.45461496
 20913.000 0.49062062
 20914.000 0.45810917
 20915.000 0.46479197
 20916.000 0.48128880
 20917.000 0.47910384
 20918.000 0.41045763
 20919.000 0.42394869
 20920.000 0.48030576
 20921.000 0.50972656
 20922.000 0.49538316
 20923.000 0.46850716
 20924.000 0.47798137
 20925.000 0.45093129
 20926.000 0.54703145
 20927.000 0.49825025
 20928.000 0.43213044
 20929.000 0.44899393
 20930.000 0.47965408
 20931.000 0.48129203
 20932.000 0.48909964
 20933.000 0.46599298
 20934.000 0.48040005
 20935.000 0.44444824
 20936.000 0.50577771
 20937.000 0.52485294
 20938.000 0.52773521
 20939.000 0.45581758
 20940.000 0.51986439
 20941.000 0.50670234
 20942.000 0.49378365
 20943.000 0.55805009
 20944.000 0.50605905
 20945.000 0.45700972
 20946.000 0.47805106
 20947.000 0.51526712
 20948.000 0.46274732
 20949.000 0.48524177
 20950.000 0.50466740
 20951.000 0.51442785
 20952.000 0.49110244
 20953.000 0.41091835
 20954.000 0.48952804
 20955.000 0.46610865
 20956.000 0.50723127
 20957.000 0.38664301
 20958.000 0.55834947
 20959.000 0.49876390
 20960.000 0.45721478
 20961.000 0.48000677
 20962.000 0.49224434
 20963.000 0.50235042
 20964.000 0.49873310
 20965.000 0.51531766
 20966.000 0.44555873
 20967.000 0.51771045
 20968.000 0.42290919
 20969.000 0.46102307
 20970.000 0.53374472
 20971.000 0.49102241
 20972.000 0.48852651
 20973.000 0.50637071
 20974.000 0.45463153
 20975.000 0.46547527
 20976.000 0.44739503
 20977.000 0.48399596
 20978.000 0.51728072
 20979.000 0.47219159
 20980.000 0.40020560
 20981.000 0.48490083
 20982.000 0.45599333
 20983.000 0.50904908
 20984.000 0.46953735
 20985.000 0.49043645
 20986.000 0.49191751
 20987.000 0.45105312
 20988.000 0.41488170
 20989.000 0.49680333
 20990.000 0.48297225
 20991.000 0.47899013
 20992.000 0.51497013
 20993.000 0.48485426
 20994.000 0.46724232
 20995.000 0.40927374
 20996.000 0.42971444
 20997.000 0.42142371
 20998.000 0.50517762
 20999.000 0.41661556
 21000.000 0.45821054
 21001.000 0.45648645
 21002.000 0.44570917
 21003.000 0.46985509
 21004.000 0.42497867
 21005.000 0.39494176
 21006.000 0.51918193
 21007.000 0.51691440
 21008.000 0.47850559
 21009.000 0.48057873
 21010.000 0.53632737
 21011.000 0.45404471
 21012.000 0.45926254
 21013.000 0.45980471
 21014.000 0.50650014
 21015.000 0.49080178
 21016.000 0.49267869
 21017.000 0.53533621
 21018.000 0.48870711
 21019.000 0.48272609
 21020.000 0.51776593
 21021.000 0.53437546
 21022.000 0.46989431
 21023.000 0.48944200
 21024.000 0.46534541
 21025.000 0.49366161
 21026.000 0.51393895
 21027.000 0.43851268
 21028.000 0.48741997
 21029.000 0.47256567
 21030.000 0.50647045
 21031.000 0.46642577
 21032.000 0.47212312
 21033.000 0.43049987
 21034.000 0.47864150
 21035.000 0.47187255
 21036.000 0.50561875
 21037.000 0.43630132
 21038.000 0.47104818
 21039.000 0.46598867
 21040.000 0.44798606
 21041.000 0.47849204
 21042.000 0.49422594
 21043.000 0.40312832
 21044.000 0.46958242
 21045.000 0.43570910
 21046.000 0.48483404
 21047.000 0.47973606
 21048.000 0.50817607
 21049.000 0.52723003
 21050.000 0.46458866
 21051.000 0.42522100
 21052.000 0.47428895
 21053.000 0.46771156
 21054.000 0.42987235
 21055.000 0.47327287
 21056.000 0.44688784
 21057.000 0.51780352
 21058.000 0.43902178
 21059.000 0.47732320
 21060.000 0.48163786
 21061.000 0.42335453
 21062.000 0.52158513
 21063.000 0.45238193
 21064.000 0.39519642
 21065.000 0.47918146
 21066.000 0.44723732
 21067.000 0.47473606
 21068.000 0.49110700
 21069.000 0.40676797
 21070.000 0.52224968
 21071.000 0.49462547
 21072.000 0.45553580
 21073.000 0.54015628
 21074.000 0.48842023
 21075.000 0.44023937
 21076.000 0.45680018
 21077.000 0.47339771
 21078.000 0.50208612
 21079.000 0.49832754
 21080.000 0.47797310
 21081.000 0.49853073
 21082.000 0.49233475
 21083.000 0.46413538
 21084.000 0.51296252
 21085.000 0.45212801
 21086.000 0.44759204
 21087.000 0.47441795
 21088.000 0.46990531
 21089.000 0.45518589
 21090.000 0.48648449
 21091.000 0.40110281
 21092.000 0.53647948
 21093.000 0.44804570
 21094.000 0.39640855
 21095.000 0.44334781
 21096.000 0.49418215
 21097.000 0.43951272
 21098.000 0.49611529
 21099.000 0.46595442
 21100.000 0.49271799
 21101.000 0.45228048
 21102.000 0.51058581
 21103.000 0.50896847
 21104.000 0.42259546
 21105.000 0.41939845
 21106.000 0.47449127
 21107.000 0.49266786
 21108.000 0.46283212
 21109.000 0.44756194
 21110.000 0.54587405
 21111.000 0.47602967
 21112.000 0.47184059
 21113.000 0.51160551
 21114.000 0.44330756
 21115.000 0.45184786
 21116.000 0.50860907
 21117.000 0.45375599
 21118.000 0.44559416
 21119.000 0.51413606
 21120.000 0.49320731
 21121.000 0.45672984
 21122.000 0.46286646
 21123.000 0.48144162
 21124.000 0.40166865
 21125.000 0.45871744
 21126.000 0.48878312
 21127.000 0.47241483
 21128.000 0.43885678
 21129.000 0.42849070
 21130.000 0.48764038
 21131.000 0.53191885
 21132.000 0.45599533
 21133.000 0.49183590
 21134.000 0.49920730
 21135.000 0.46070830
 21136.000 0.49789520
 21137.000 0.45900901
 21138.000 0.56838579
 21139.000 0.47285941
 21140.000 0.44564860
 21141.000 0.44167662
 21142.000 0.46468274
 21143.000 0.49838915
 21144.000 0.54659921
 21145.000 0.42569634
 21146.000 0.49941095
 21147.000 0.46842414
 21148.000 0.47624680
 21149.000 0.47744475
 21150.000 0.45920067
 21151.000 0.41625424
 21152.000 0.46051253
 21153.000 0.50351777
 21154.000 0.42909456
 21155.000 0.45738279
 21156.000 0.47134014
 21157.000 0.46346020
 21158.000 0.49829890
 21159.000 0.45031087
 21160.000 0.54647069
 21161.000 0.42063756
 21162.000 0.49525923
 21163.000 0.46779459
 21164.000 0.44138176
 21165.000 0.46846269
 21166.000 0.44465652
 21167.000 0.39407384
 21168.000 0.45549098
 21169.000 0.48166277
 21170.000 0.42269759
 21171.000 0.47187270
 21172.000 0.46838843
 21173.000 0.46615138
 21174.000 0.39671307
 21175.000 0.51096903
 21176.000 0.45291964
 21177.000 0.45242387
 21178.000 0.44844377
 21179.000 0.42945552
 21180.000 0.41856424
 21181.000 0.43386233
 21182.000 0.50573646
 21183.000 0.44173514
 21184.000 0.42251932
 21185.000 0.47356857
 21186.000 0.45867926
 21187.000 0.43522706
 21188.000 0.40247674
 21189.000 0.44341321
 21190.000 0.45799407
 21191.000 0.45301135
 21192.000 0.42799179
 21193.000 0.50936590
 21194.000 0.47639756
 21195.000 0.49721370
 21196.000 0.40780002
 21197.000 0.50233053
 21198.000 0.45956117
 21199.000 0.48184054
 21200.000 0.44334803
 21201.000 0.47168346
 21202.000 0.45693966
 21203.000 0.40810826
 21204.000 0.50371769
 21205.000 0.41458469
 21206.000 0.46434481
 21207.000 0.41636838
 21208.000 0.49695245
 21209.000 0.46701377
 21210.000 0.51414461
 21211.000 0.43960939
 21212.000 0.45679668
 21213.000 0.48865642
 21214.000 0.41007481
 21215.000 0.47294793
 21216.000 0.49990052
 21217.000 0.41083661
 21218.000 0.42160235
 21219.000 0.47303035
 21220.000 0.39482344
 21221.000 0.46796104
 21222.000 0.49673527
 21223.000 0.45252420
 21224.000 0.41882088
 21225.000 0.50038106
 21226.000 0.46688653
 21227.000 0.48978134
 21228.000 0.50342228
 21229.000 0.41072225
 21230.000 0.50858292
 21231.000 0.42232730
 21232.000 0.46482940
 21233.000 0.51549198
 21234.000 0.46911739
 21235.000 0.43302937
 21236.000 0.48273252
 21237.000 0.46462382
 21238.000 0.40007420
 21239.000 0.42751908
 21240.000 0.41773376
 21241.000 0.50575449
 21242.000 0.46439564
 21243.000 0.49356001
 21244.000 0.48337786
 21245.000 0.49418668
 21246.000 0.45930462
 21247.000 0.44446506
 21248.000 0.47222631
 21249.000 0.37832210
 21250.000 0.46578105
 21251.000 0.48839453
 21252.000 0.43476386
 21253.000 0.46730334
 21254.000 0.43585331
 21255.000 0.42491627
 21256.000 0.39436121
 21257.000 0.49966553
 21258.000 0.42116413
 21259.000 0.50568388
 21260.000 0.41175046
 21261.000 0.40838596
 21262.000 0.46009415
 21263.000 0.43975788
 21264.000 0.45473686
 21265.000 0.50860996
 21266.000 0.43963374
 21267.000 0.42705777
 21268.000 0.44650960
 21269.000 0.47557783
 21270.000 0.43971613
 21271.000 0.44910271
 21272.000 0.43123294
 21273.000 0.46627469
 21274.000 0.46399775
 21275.000 0.49974104
 21276.000 0.45892404
 21277.000 0.50445808
 21278.000 0.41774940
 21279.000 0.41963819
 21280.000 0.44748171
 21281.000 0.43318371
 21282.000 0.45797360
 21283.000 0.40303359
 21284.000 0.46121140
 21285.000 0.45182377
 21286.000 0.47898430
 21287.000 0.43785075
 21288.000 0.40574462
 21289.000 0.41285369
 21290.000 0.43578752
 21291.000 0.44791606
 21292.000 0.41085589
 21293.000 0.45291412
 21294.000 0.46304792
 21295.000 0.50198377
 21296.000 0.41550063
 21297.000 0.42919442
 21298.000 0.52904271
 21299.000 0.40244055
 21300.000 0.41858091
 21301.000 0.39420151
 21302.000 0.39361557
 21303.000 0.49673454
 21304.000 0.43984159
 21305.000 0.46311556
 21306.000 0.43782914
 21307.000 0.48676074
 21308.000 0.42283132
 21309.000 0.49668953
 21310.000 0.48152339
 21311.000 0.43106165
 21312.000 0.45342793
 21313.000 0.44490588
 21314.000 0.46979727
 21315.000 0.44417146
 21316.000 0.44357373
 21317.000 0.47204525
 21318.000 0.49886350
 21319.000 0.47382634
 21320.000 0.48759922
 21321.000 0.46332536
 21322.000 0.49045942
 21323.000 0.42434027
 21324.000 0.42766994
 21325.000 0.48136158
 21326.000 0.43274265
 21327.000 0.50177952
 21328.000 0.45534079
 21329.000 0.46799361
 21330.000 0.44463378
 21331.000 0.49398902
 21332.000 0.49985358
 21333.000 0.50748652
 21334.000 0.45176923
 21335.000 0.48826062
 21336.000 0.43809632
 21337.000 0.42524990
 21338.000 0.45599516
 21339.000 0.34473483
 21340.000 0.47346552
 21341.000 0.42213962
 21342.000 0.39260490
 21343.000 0.46142253
 21344.000 0.48906905
 21345.000 0.48339166
 21346.000 0.54010328
 21347.000 0.40481748
 21348.000 0.47597087
 21349.000 0.47579269
 21350.000 0.44387594
 21351.000 0.50760710
 21352.000 0.44150714
 21353.000 0.41518102
 21354.000 0.47699449
 21355.000 0.43760441
 21356.000 0.43856591
 21357.000 0.51000766
 21358.000 0.44542393
 21359.000 0.45922986
 21360.000 0.43938040
 21361.000 0.43345080
 21362.000 0.37873251
 21363.000 0.40966459
 21364.000 0.43630128
 21365.000 0.43614997
 21366.000 0.42425043
 21367.000 0.39536928
 21368.000 0.42778665
 21369.000 0.47065383
 21370.000 0.48952472
 21371.000 0.41905453
 21372.000 0.47181097
 21373.000 0.42066704
 21374.000 0.46680560
 21375.000 0.47779646
 21376.000 0.42808011
 21377.000 0.44258168
 21378.000 0.45963159
 21379.000 0.47116536
 21380.000 0.41187349
 21381.000 0.46399666
 21382.000 0.44411365
 21383.000 0.50671668
 21384.000 0.46291302
 21385.000 0.45202102
 21386.000 0.47588972
 21387.000 0.45428118
 21388.000 0.47869678
 21389.000 0.41271688
 21390.000 0.44885865
 21391.000 0.40078946
 21392.000 0.43705530
 21393.000 0.44814125
 21394.000 0.45423980
 21395.000 0.40397666
 21396.000 0.39628330
 21397.000 0.45025300
 21398.000 0.43630620
 21399.000 0.49559554
 21400.000 0.39106814
 21401.000 0.42036708
 21402.000 0.43515954
 21403.000 0.46676451
 21404.000 0.50671927
 21405.000 0.43783461
 21406.000 0.39713580
 21407.000 0.45512583
 21408.000 0.45094338
 21409.000 0.43329883
 21410.000 0.45656233
 21411.000 0.49839363
 21412.000 0.44873498
 21413.000 0.49310169
 21414.000 0.44343433
 21415.000 0.44938442
 21416.000 0.45199734
 21417.000 0.41539424
 21418.000 0.44320013
 21419.000 0.47500830
 21420.000 0.45766149
 21421.000 0.39405752
 21422.000 0.42496889
 21423.000 0.40820813
 21424.000 0.45213364
 21425.000 0.42645653
 21426.000 0.39475013
 21427.000 0.45210379
 21428.000 0.44655125
 21429.000 0.47581245
 21430.000 0.49562403
 21431.000 0.40592026
 21432.000 0.48536278
 21433.000 0.43927420
 21434.000 0.43539403
 21435.000 0.46553938
 21436.000 0.44837048
 21437.000 0.44744616
 21438.000 0.45126642
 21439.000 0.41113145
 21440.000 0.45224619
 21441.000 0.40626980
 21442.000 0.46017116
 21443.000 0.42102859
 21444.000 0.38748354
 21445.000 0.40235548
 21446.000 0.48393617
 21447.000 0.45504971
 21448.000 0.39697915
 21449.000 0.39888669
 21450.000 0.46981624
 21451.000 0.41783481
 21452.000 0.44993147
 21453.000 0.42515827
 21454.000 0.45026873
 21455.000 0.44187994
 21456.000 0.44039343
 21457.000 0.40773763
 21458.000 0.39153941
 21459.000 0.42090248
 21460.000 0.40899473
 21461.000 0.40694906
 21462.000 0.41659217
 21463.000 0.38804580
 21464.000 0.45107742
 21465.000 0.48241452
 21466.000 0.41626363
 21467.000 0.46498052
 21468.000 0.44899145
 21469.000 0.45328337
 21470.000 0.43808132
 21471.000 0.42762020
 21472.000 0.46691977
 21473.000 0.48824898
 21474.000 0.43936889
 21475.000 0.44148126
 21476.000 0.49331691
 21477.000 0.45393416
 21478.000 0.44005270
 21479.000 0.37060306
 21480.000 0.37830689
 21481.000 0.47112945
 21482.000 0.46354510
 21483.000 0.44981725
 21484.000 0.46790672
 21485.000 0.45445309
 21486.000 0.41688439
 21487.000 0.42143159
 21488.000 0.46955680
 21489.000 0.41804878
 21490.000 0.41566774
 21491.000 0.45845775
 21492.000 0.38695524
 21493.000 0.42790562
 21494.000 0.44727518
 21495.000 0.37729208
 21496.000 0.48354628
 21497.000 0.38141818
 21498.000 0.45128684
 21499.000 0.46600775
 21500.000 0.42623058
 21501.000 0.39577771
 21502.000 0.44235714
 21503.000 0.47940661
 21504.000 0.49214801
 21505.000 0.42514089
 21506.000 0.41198758
 21507.000 0.45186417
 21508.000 0.47013707
 21509.000 0.40913413
 21510.000 0.51429489
 21511.000 0.38900615
 21512.000 0.44421798
 21513.000 0.43745739
 21514.000 0.44319774
 21515.000 0.43830649
 21516.000 0.45376579
 21517.000 0.47686167
 21518.000 0.44072181
 21519.000 0.42027729
 21520.000 0.43079500
 21521.000 0.45125335
 21522.000 0.45198009
 21523.000 0.43127268
 21524.000 0.46052853
 21525.000 0.43396671
 21526.000 0.44733350
 21527.000 0.49439157
 21528.000 0.44467607
 21529.000 0.44736943
 21530.000 0.39365540
 21531.000 0.48019530
 21532.000 0.42499637
 21533.000 0.45178285
 21534.000 0.47848386
 21535.000 0.39174025
 21536.000 0.45061726
 21537.000 0.41883742
 21538.000 0.49261966
 21539.000 0.39936579
 21540.000 0.42724425
 21541.000 0.41898108
 21542.000 0.47264784
 21543.000 0.38563402
 21544.000 0.39189262
 21545.000 0.44358494
 21546.000 0.41664159
 21547.000 0.43986896
 21548.000 0.44152802
 21549.000 0.33910545
 21550.000 0.39856962
 21551.000 0.42344089
 21552.000 0.38946624
 21553.000 0.45589260
 21554.000 0.35792927
 21555.000 0.43313946
 21556.000 0.44957183
 21557.000 0.43429073
 21558.000 0.40421255
 21559.000 0.47320824
 21560.000 0.46716941
 21561.000 0.40770234
 21562.000 0.46553900
 21563.000 0.46020647
 21564.000 0.39405289
 21565.000 0.46881598
 21566.000 0.38408228
 21567.000 0.41497659
 21568.000 0.37740471
 21569.000 0.47381380
 21570.000 0.47584437
 21571.000 0.38948552
 21572.000 0.51191236
 21573.000 0.44420115
 21574.000 0.37982000
 21575.000 0.44437294
 21576.000 0.43545517
 21577.000 0.44976687
 21578.000 0.49562939
 21579.000 0.41186376
 21580.000 0.39605725
 21581.000 0.41785632
 21582.000 0.41503297
 21583.000 0.40653315
 21584.000 0.41864794
 21585.000 0.41159880
 21586.000 0.44044966
 21587.000 0.41650303
 21588.000 0.41387963
 21589.000 0.43805258
 21590.000 0.40656282
 21591.000 0.40491764
 21592.000 0.44790031
 21593.000 0.44292604
 21594.000 0.46840076
 21595.000 0.41506189
 21596.000 0.46531167
 21597.000 0.41086972
 21598.000 0.47449877
 21599.000 0.44337876
 21600.000 0.44244060
 21601.000 0.40434360
 21602.000 0.42935074
 21603.000 0.45705681
 21604.000 0.42111347
 21605.000 0.40204785
 21606.000 0.44384294
 21607.000 0.47460888
 21608.000 0.43198340
 21609.000 0.47912228
 21610.000 0.41337721
 21611.000 0.44638164
 21612.000 0.39597920
 21613.000 0.43306464
 21614.000 0.42688690
 21615.000 0.41034925
 21616.000 0.39047555
 21617.000 0.39259115
 21618.000 0.40933750
 21619.000 0.37476453
 21620.000 0.42245347
 21621.000 0.42582354
 21622.000 0.44648735
 21623.000 0.43739843
 21624.000 0.47463865
 21625.000 0.43119350
 21626.000 0.42822047
 21627.000 0.40724085
 21628.000 0.35607883
 21629.000 0.41442535
 21630.000 0.40744748
 21631.000 0.41721315
 21632.000 0.43377628
 21633.000 0.41166544
 21634.000 0.39216483
 21635.000 0.42375759
 21636.000 0.38802671
 21637.000 0.38141821
 21638.000 0.42142355
 21639.000 0.46504946
 21640.000 0.35878736
 21641.000 0.43190867
 21642.000 0.44820450
 21643.000 0.39188125
 21644.000 0.46712752
 21645.000 0.48312989
 21646.000 0.48911739
 21647.000 0.47672904
 21648.000 0.37235595
 21649.000 0.38882308
 21650.000 0.43727182
 21651.000 0.41263258
 21652.000 0.48604912
 21653.000 0.40275396
 21654.000 0.42302256
 21655.000 0.38400912
 21656.000 0.40184883
 21657.000 0.45707455
 21658.000 0.42061793
 21659.000 0.42394481
 21660.000 0.40939196
 21661.000 0.43402827
 21662.000 0.37417611
 21663.000 0.44038887
 21664.000 0.38827083
 21665.000 0.45643178
 21666.000 0.38430069
 21667.000 0.48832566
 21668.000 0.43548866
 21669.000 0.41742601
 21670.000 0.36348825
 21671.000 0.37681733
 21672.000 0.43167411
 21673.000 0.43810512
 21674.000 0.42829218
 21675.000 0.43668948
 21676.000 0.41672827
 21677.000 0.36472225
 21678.000 0.47338003
 21679.000 0.44989236
 21680.000 0.44230477
 21681.000 0.42960894
 21682.000 0.38806543
 21683.000 0.42008286
 21684.000 0.41649187
 21685.000 0.40676620
 21686.000 0.42620772
 21687.000 0.43654371
 21688.000 0.34644401
 21689.000 0.41429449
 21690.000 0.40956147
 21691.000 0.43538373
 21692.000 0.39550896
 21693.000 0.37270523
 21694.000 0.37352100
 21695.000 0.40841957
 21696.000 0.36561135
 21697.000 0.44820289
 21698.000 0.34281764
 21699.000 0.39664584
 21700.000 0.44379014
 21701.000 0.39576134
 21702.000 0.40728125
 21703.000 0.41185954
 21704.000 0.39273883
 21705.000 0.40264209
 21706.000 0.38116400
 21707.000 0.40075862
 21708.000 0.47568191
 21709.000 0.37973995
 21710.000 0.44540491
 21711.000 0.37099452
 21712.000 0.43103185
 21713.000 0.42055592
 21714.000 0.43025013
 21715.000 0.38335284
 21716.000 0.37061901
 21717.000 0.40329770
 21718.000 0.40197802
 21719.000 0.39541523
 21720.000 0.35466976
 21721.000 0.40123228
 21722.000 0.41435460
 21723.000 0.41910891
 21724.000 0.46571285
 21725.000 0.41191081
 21726.000 0.46554447
 21727.000 0.43466179
 21728.000 0.45897869
 21729.000 0.37670350
 21730.000 0.42043929
 21731.000 0.43026127
 21732.000 0.40837272
 21733.000 0.37317525
 21734.000 0.41318771
 21735.000 0.50222129
 21736.000 0.35465895
 21737.000 0.38233240
 21738.000 0.43894350
 21739.000 0.37683833
 21740.000 0.44083357
 21741.000 0.45263501
 21742.000 0.40769634
 21743.000 0.40152971
 21744.000 0.43657438
 21745.000 0.44333084
 21746.000 0.44231723
 21747.000 0.40805141
 21748.000 0.41211710
 21749.000 0.45204743
 21750.000 0.48379415
 21751.000 0.42023811
 21752.000 0.45558489
 21753.000 0.48823349
 21754.000 0.40394027
 21755.000 0.40911311
 21756.000 0.44973530
 21757.000 0.45320851
 21758.000 0.41825862
 21759.000 0.42739232
 21760.000 0.34477271
 21761.000 0.40315770
 21762.000 0.38321645
 21763.000 0.38961951
 21764.000 0.39998859
 21765.000 0.40442905
 21766.000 0.38599990
 21767.000 0.40609963
 21768.000 0.39874126
 21769.000 0.42050384
 21770.000 0.39121026
 21771.000 0.38226757
 21772.000 0.38098408
 21773.000 0.39461157
 21774.000 0.42686384
 21775.000 0.37951298
 21776.000 0.36804633
 21777.000 0.34690209
 21778.000 0.36823003
 21779.000 0.37003853
 21780.000 0.31429219
 21781.000 0.40445029
 21782.000 0.35416717
 21783.000 0.39099139
 21784.000 0.45434676
 21785.000 0.42818795
 21786.000 0.45275699
 21787.000 0.39697307
 21788.000 0.35863177
 21789.000 0.35359643
 21790.000 0.39205495
 21791.000 0.42977117
 21792.000 0.43534805
 21793.000 0.41814912
 21794.000 0.40400466
 21795.000 0.39469241
 21796.000 0.44849162
 21797.000 0.45094444
 21798.000 0.44208181
 21799.000 0.37949909
 21800.000 0.44030116
 21801.000 0.39743560
 21802.000 0.42106032
 21803.000 0.39314852
 21804.000 0.40775779
 21805.000 0.39287257
 21806.000 0.38998152
 21807.000 0.39320975
 21808.000 0.43905890
 21809.000 0.40497194
 21810.000 0.40796439
 21811.000 0.42605138
 21812.000 0.38144021
 21813.000 0.36825203
 21814.000 0.42152788
 21815.000 0.41383699
 21816.000 0.37826404
 21817.000 0.37896473
 21818.000 0.43350871
 21819.000 0.41317833
 21820.000 0.45210517
 21821.000 0.40124554
 21822.000 0.45345519
 21823.000 0.38370382
 21824.000 0.41065632
 21825.000 0.33894960
 21826.000 0.40021885
 21827.000 0.39968545
 21828.000 0.37052202
 21829.000 0.42289664
 21830.000 0.36979535
 21831.000 0.37383260
 21832.000 0.33197743
 21833.000 0.42961799
 21834.000 0.36926777
 21835.000 0.39565762
 21836.000 0.43040171
 21837.000 0.40521601
 21838.000 0.41608718
 21839.000 0.41619058
 21840.000 0.44569950
 21841.000 0.34410910
 21842.000 0.39703796
 21843.000 0.40990890
 21844.000 0.33831184
 21845.000 0.44199881
 21846.000 0.34652912
 21847.000 0.41734245
 21848.000 0.48315843
 21849.000 0.41887649
 21850.000 0.37151621
 21851.000 0.39436506
 21852.000 0.40361246
 21853.000 0.34929578
 21854.000 0.39887668
 21855.000 0.38195857
 21856.000 0.39080029
 21857.000 0.40175065
 21858.000 0.41793852
 21859.000 0.37322875
 21860.000 0.36636434
 21861.000 0.42600336
 21862.000 0.46155469
 21863.000 0.38113342
 21864.000 0.42494570
 21865.000 0.43321553
 21866.000 0.37190468
 21867.000 0.36947523
 21868.000 0.37555831
 21869.000 0.41100314
 21870.000 0.39603596
 21871.000 0.38809799
 21872.000 0.40760187
 21873.000 0.44618653
 21874.000 0.34542530
 21875.000 0.36756950
 21876.000 0.44956200
 21877.000 0.38552789
 21878.000 0.41891719
 21879.000 0.45146480
 21880.000 0.40735608
 21881.000 0.36230368
 21882.000 0.40421942
 21883.000 0.42232272
 21884.000 0.39108080
 21885.000 0.41809906
 21886.000 0.42407726
 21887.000 0.40688908
 21888.000 0.32491116
 21889.000 0.45860120
 21890.000 0.42260684
 21891.000 0.40137359
 21892.000 0.47340520
 21893.000 0.38254959
 21894.000 0.43664446
 21895.000 0.40455183
 21896.000 0.35522798
 21897.000 0.40575075
 21898.000 0.35456835
 21899.000 0.36843840
 21900.000 0.40060466
 21901.000 0.40808332
 21902.000 0.42868556
 21903.000 0.38318727
 21904.000 0.39555753
 21905.000 0.37593454
 21906.000 0.44746529
 21907.000 0.45608815
 21908.000 0.45754855
 21909.000 0.42184216
 21910.000 0.34460594
 21911.000 0.41470858
 21912.000 0.42512080
 21913.000 0.41822935
 21914.000 0.42198167
 21915.000 0.43250817
 21916.000 0.42253082
 21917.000 0.44614430
 21918.000 0.37200887
 21919.000 0.40321375
 21920.000 0.50821925
 21921.000 0.36130915
 21922.000 0.41582521
 21923.000 0.42334814
 21924.000 0.44608378
 21925.000 0.38603557
 21926.000 0.37930261
 21927.000 0.35465567
 21928.000 0.37760141
 21929.000 0.40246648
 21930.000 0.41815492
 21931.000 0.41098068
 21932.000 0.42121115
 21933.000 0.34990558
 21934.000 0.43560544
 21935.000 0.40487597
 21936.000 0.41049945
 21937.000 0.40682068
 21938.000 0.38094812
 21939.000 0.36748925
 21940.000 0.39362884
 21941.000 0.35540115
 21942.000 0.41782116
 21943.000 0.42125250
 21944.000 0.39631639
 21945.000 0.38850514
 21946.000 0.46063418
 21947.000 0.45693702
 21948.000 0.41654890
 21949.000 0.41474063
 21950.000 0.40045619
 21951.000 0.43484600
 21952.000 0.42532550
 21953.000 0.37763135
 21954.000 0.38436628
 21955.000 0.39091776
 21956.000 0.42441422
 21957.000 0.41968619
 21958.000 0.42617311
 21959.000 0.39221598
 21960.000 0.38311022
 21961.000 0.33060173
 21962.000 0.35654524
 21963.000 0.40613099
 21964.000 0.39702841
 21965.000 0.38480577
 21966.000 0.38313507
 21967.000 0.35440904
 21968.000 0.39456851
 21969.000 0.35930365
 21970.000 0.43104935
 21971.000 0.42038014
 21972.000 0.42602991
 21973.000 0.40578778
 21974.000 0.38632447
 21975.000 0.40122352
 21976.000 0.44640969
 21977.000 0.40151726
 21978.000 0.38490934
 21979.000 0.38755317
 21980.000 0.45470457
 21981.000 0.38711340
 21982.000 0.38893634
 21983.000 0.35607856
 21984.000 0.40043437
 21985.000 0.44343670
 21986.000 0.40652865
 21987.000 0.40181326
 21988.000 0.42554629
 21989.000 0.52034481
 21990.000 0.39902650
 21991.000 0.39432020
 21992.000 0.39996849
 21993.000 0.40963580
 21994.000 0.40479735
 21995.000 0.41220976
 21996.000 0.40904118
 21997.000 0.49168652
 21998.000 0.48167878
 21999.000 0.38502442
 22000.000 0.30928640
 22001.000 0.36003446
 22002.000 0.38687283
 22003.000 0.40292979
 22004.000 0.36107857
 22005.000 0.41464946
 22006.000 0.33788821
 22007.000 0.38799347
 22008.000 0.40571013
 22009.000 0.38427415
 22010.000 0.34918845
 22011.000 0.35631593
 22012.000 0.35005232
 22013.000 0.39293149
 22014.000 0.44641700
 22015.000 0.38746981
 22016.000 0.36241383
 22017.000 0.39051063
 22018.000 0.33312928
 22019.000 0.40156439
 22020.000 0.30295287
 22021.000 0.40130401
 22022.000 0.41346683
 22023.000 0.42077459
 22024.000 0.39644123
 22025.000 0.36497745
 22026.000 0.36993121
 22027.000 0.37923942
 22028.000 0.38924460
 22029.000 0.41916630
 22030.000 0.42978161
 22031.000 0.35103948
 22032.000 0.42255610
 22033.000 0.42102455
 22034.000 0.44015007
 22035.000 0.43678061
 22036.000 0.41559058
 22037.000 0.38299027
 22038.000 0.35355453
 22039.000 0.37963340
 22040.000 0.39200609
 22041.000 0.44208274
 22042.000 0.43193722
 22043.000 0.43095020
 22044.000 0.38362812
 22045.000 0.44797363
 22046.000 0.44350680
 22047.000 0.40567561
 22048.000 0.38853831
 22049.000 0.40345054
 22050.000 0.37826042
 22051.000 0.33192880
 22052.000 0.36746458
 22053.000 0.37444223
 22054.000 0.43738785
 22055.000 0.40973568
 22056.000 0.36920090
 22057.000 0.40964840
 22058.000 0.36313607
 22059.000 0.42726463
 22060.000 0.43449791
 22061.000 0.32576988
 22062.000 0.40938722
 22063.000 0.41393845
 22064.000 0.37999286
 22065.000 0.39920168
 22066.000 0.36785037
 22067.000 0.43083409
 22068.000 0.47790521
 22069.000 0.36215935
 22070.000 0.37900686
 22071.000 0.42486172
 22072.000 0.38486729
 22073.000 0.39157792
 22074.000 0.37375845
 22075.000 0.31503030
 22076.000 0.37021236
 22077.000 0.34702108
 22078.000 0.37318729
 22079.000 0.40673319
 22080.000 0.38491281
 22081.000 0.32521964
 22082.000 0.37903436
 22083.000 0.40267120
 22084.000 0.35127987
 22085.000 0.36587258
 22086.000 0.36084057
 22087.000 0.40764922
 22088.000 0.38854055
 22089.000 0.39934851
 22090.000 0.37342368
 22091.000 0.36925531
 22092.000 0.37780641
 22093.000 0.35557245
 22094.000 0.36007526
 22095.000 0.35706169
 22096.000 0.34605412
 22097.000 0.33667393
 22098.000 0.35906827
 22099.000 0.42640711
 22100.000 0.37039097
 22101.000 0.40475745
 22102.000 0.43469270
 22103.000 0.41343009
 22104.000 0.34341020
 22105.000 0.37408391
 22106.000 0.36552800
 22107.000 0.38054750
 22108.000 0.35304900
 22109.000 0.37177195
 22110.000 0.39547895
 22111.000 0.39062649
 22112.000 0.38031857
 22113.000 0.40991823
 22114.000 0.38672281
 22115.000 0.41803325
 22116.000 0.40753487
 22117.000 0.37299509
 22118.000 0.40971718
 22119.000 0.37462715
 22120.000 0.37070066
 22121.000 0.36196853
 22122.000 0.35813863
 22123.000 0.38649919
 22124.000 0.44427077
 22125.000 0.35925007
 22126.000 0.38754569
 22127.000 0.41394914
 22128.000 0.30383279
 22129.000 0.39628064
 22130.000 0.36040485
 22131.000 0.34874807
 22132.000 0.35236717
 22133.000 0.37625195
 22134.000 0.33982444
 22135.000 0.32877750
 22136.000 0.34186328
 22137.000 0.41539305
 22138.000 0.39875526
 22139.000 0.35772632
 22140.000 0.42714232
 22141.000 0.34632591
 22142.000 0.39181263
 22143.000 0.39034330
 22144.000 0.42132901
 22145.000 0.42137150
 22146.000 0.35002905
 22147.000 0.37157358
 22148.000 0.34701556
 22149.000 0.40244507
 22150.000 0.39841952
 22151.000 0.43972343
 22152.000 0.37586754
 22153.000 0.33148174
 22154.000 0.41482635
 22155.000 0.36966427
 22156.000 0.40979917
 22157.000 0.37048791
 22158.000 0.42157877
 22159.000 0.36064516
 22160.000 0.38200606
 22161.000 0.39753741
 22162.000 0.39469468
 22163.000 0.37299743
 22164.000 0.44836604
 22165.000 0.35929039
 22166.000 0.37203894
 22167.000 0.37330305
 22168.000 0.31890110
 22169.000 0.28796966
 22170.000 0.41118858
 22171.000 0.45021540
 22172.000 0.42489299
 22173.000 0.35601460
 22174.000 0.38817586
 22175.000 0.38299095
 22176.000 0.34760379
 22177.000 0.37830421
 22178.000 0.41672507
 22179.000 0.36060004
 22180.000 0.41902133
 22181.000 0.39779635
 22182.000 0.38816693
 22183.000 0.37845590
 22184.000 0.39748187
 22185.000 0.39200538
 22186.000 0.35415096
 22187.000 0.36461792
 22188.000 0.39144432
 22189.000 0.34976941
 22190.000 0.39169211
 22191.000 0.38222233
 22192.000 0.39859105
 22193.000 0.34436622
 22194.000 0.34083591
 22195.000 0.39296932
 22196.000 0.37532677
 22197.000 0.41375139
 22198.000 0.36737097
 22199.000 0.41472304
 22200.000 0.37885672
 22201.000 0.32771199
 22202.000 0.40027327
 22203.000 0.39614170
 22204.000 0.34194726
 22205.000 0.43540764
 22206.000 0.39823233
 22207.000 0.34562772
 22208.000 0.39133398
 22209.000 0.34283112
 22210.000 0.40455481
 22211.000 0.33677894
 22212.000 0.42451296
 22213.000 0.37899884
 22214.000 0.34177177
 22215.000 0.38956764
 22216.000 0.34895602
 22217.000 0.42560754
 22218.000 0.38320367
 22219.000 0.33694681
 22220.000 0.38352157
 22221.000 0.35973938
 22222.000 0.37146708
 22223.000 0.37850772
 22224.000 0.38508355
 22225.000 0.38863807
 22226.000 0.40699578
 22227.000 0.38412281
 22228.000 0.38221862
 22229.000 0.32695325
 22230.000 0.41912125
 22231.000 0.35888593
 22232.000 0.37448368
 22233.000 0.36320793
 22234.000 0.42960176
 22235.000 0.42139108
 22236.000 0.36049804
 22237.000 0.35489762
 22238.000 0.34285738
 22239.000 0.40437623
 22240.000 0.32881779
 22241.000 0.37954723
 22242.000 0.33824752
 22243.000 0.35234243
 22244.000 0.44489020
 22245.000 0.32543301
 22246.000 0.41353169
 22247.000 0.38215335
 22248.000 0.36947377
 22249.000 0.38338324
 22250.000 0.37252513
 22251.000 0.39972257
 22252.000 0.40397607
 22253.000 0.37211680
 22254.000 0.32123773
 22255.000 0.35908184
 22256.000 0.40207637
 22257.000 0.41608800
 22258.000 0.37177444
 22259.000 0.37137254
 22260.000 0.38405964
 22261.000 0.40792176
 22262.000 0.37769530
 22263.000 0.35199492
 22264.000 0.37256690
 22265.000 0.38982264
 22266.000 0.38004676
 22267.000 0.37636523
 22268.000 0.36764809
 22269.000 0.35626582
 22270.000 0.35680633
 22271.000 0.32684007
 22272.000 0.41021636
 22273.000 0.38589688
 22274.000 0.34918119
 22275.000 0.39405336
 22276.000 0.42236411
 22277.000 0.43412485
 22278.000 0.36251779
 22279.000 0.36771459
 22280.000 0.40354254
 22281.000 0.40251920
 22282.000 0.33463028
 22283.000 0.44220189
 22284.000 0.38305252
 22285.000 0.34769153
 22286.000 0.31078209
 22287.000 0.40363875
 22288.000 0.39122576
 22289.000 0.38582098
 22290.000 0.43057425
 22291.000 0.30660021
 22292.000 0.35664348
 22293.000 0.39214154
 22294.000 0.33783961
 22295.000 0.41678149
 22296.000 0.36208726
 22297.000 0.41771165
 22298.000 0.37641548
 22299.000 0.34378197
 22300.000 0.37971289
 22301.000 0.37048153
 22302.000 0.31869020
 22303.000 0.40930324
 22304.000 0.30694675
 22305.000 0.41323150
 22306.000 0.38443895
 22307.000 0.42606371
 22308.000 0.38176109
 22309.000 0.40553490
 22310.000 0.38320800
 22311.000 0.33669329
 22312.000 0.36274769
 22313.000 0.37054772
 22314.000 0.33179100
 22315.000 0.35407336
 22316.000 0.36439667
 22317.000 0.35812141
 22318.000 0.34637091
 22319.000 0.35303929
 22320.000 0.32144640
 22321.000 0.32670178
 22322.000 0.42740244
 22323.000 0.36630410
 22324.000 0.35494615
 22325.000 0.40138313
 22326.000 0.35055472
 22327.000 0.40758093
 22328.000 0.41639389
 22329.000 0.35522741
 22330.000 0.31275999
 22331.000 0.32099879
 22332.000 0.40779861
 22333.000 0.40061584
 22334.000 0.41753485
 22335.000 0.30832069
 22336.000 0.35933692
 22337.000 0.29789984
 22338.000 0.33751695
 22339.000 0.42880630
 22340.000 0.40689315
 22341.000 0.42799849
 22342.000 0.31970235
 22343.000 0.41553092
 22344.000 0.38002442
 22345.000 0.33937240
 22346.000 0.32166422
 22347.000 0.40790205
 22348.000 0.31106437
 22349.000 0.38314788
 22350.000 0.37206434
 22351.000 0.34487468
 22352.000 0.34520958
 22353.000 0.34832881
 22354.000 0.36710271
 22355.000 0.37526249
 22356.000 0.31956934
 22357.000 0.37963183
 22358.000 0.34757066
 22359.000 0.37011066
 22360.000 0.36326691
 22361.000 0.38283222
 22362.000 0.33144474
 22363.000 0.35693507
 22364.000 0.42861563
 22365.000 0.35240052
 22366.000 0.34527633
 22367.000 0.30015071
 22368.000 0.33125054
 22369.000 0.35625932
 22370.000 0.30674414
 22371.000 0.32902074
 22372.000 0.30141262
 22373.000 0.31773601
 22374.000 0.37806654
 22375.000 0.33706791
 22376.000 0.38641157
 22377.000 0.36093558
 22378.000 0.32891503
 22379.000 0.33596699
 22380.000 0.39777318
 22381.000 0.40986069
 22382.000 0.42167267
 22383.000 0.34280926
 22384.000 0.37860386
 22385.000 0.37226934
 22386.000 0.36145339
 22387.000 0.29136071
 22388.000 0.35758833
 22389.000 0.35373622
 22390.000 0.37310813
 22391.000 0.34008420
 22392.000 0.31824736
 22393.000 0.33892785
 22394.000 0.35272408
 22395.000 0.40033158
 22396.000 0.35354715
 22397.000 0.37470130
 22398.000 0.34157788
 22399.000 0.35921496
 22400.000 0.39568862
 22401.000 0.37080667
 22402.000 0.32823833
 22403.000 0.38727818
 22404.000 0.30887297
 22405.000 0.32104512
 22406.000 0.35632016
 22407.000 0.35345358
 22408.000 0.38947022
 22409.000 0.35335600
 22410.000 0.39755352
 22411.000 0.41679859
 22412.000 0.31678104
 22413.000 0.36433932
 22414.000 0.41148470
 22415.000 0.36009679
 22416.000 0.36946493
 22417.000 0.32595804
 22418.000 0.35991578
 22419.000 0.30616322
 22420.000 0.46276015
 22421.000 0.41320578
 22422.000 0.37756498
 22423.000 0.31861956
 22424.000 0.32243235
 22425.000 0.40007901
 22426.000 0.36077501
 22427.000 0.36638637
 22428.000 0.34158445
 22429.000 0.41361058
 22430.000 0.41034422
 22431.000 0.33157553
 22432.000 0.33886930
 22433.000 0.41846435
 22434.000 0.35429428
 22435.000 0.34298774
 22436.000 0.26889888
 22437.000 0.38401379
 22438.000 0.35337042
 22439.000 0.33759444
 22440.000 0.33104488
 22441.000 0.36106576
 22442.000 0.35402730
 22443.000 0.31794085
 22444.000 0.35304048
 22445.000 0.37776328
 22446.000 0.34930508
 22447.000 0.35134285
 22448.000 0.33553887
 22449.000 0.40118565
 22450.000 0.38052474
 22451.000 0.34664263
 22452.000 0.41843833
 22453.000 0.40345210
 22454.000 0.35095598
 22455.000 0.33537713
 22456.000 0.38813025
 22457.000 0.39702900
 22458.000 0.36001361
 22459.000 0.30114605
 22460.000 0.31293039
 22461.000 0.33987385
 22462.000 0.35943679
 22463.000 0.38845247
 22464.000 0.34574941
 22465.000 0.30745423
 22466.000 0.35715522
 22467.000 0.33494090
 22468.000 0.40208402
 22469.000 0.36026351
 22470.000 0.38324669
 22471.000 0.41835718
 22472.000 0.38569312
 22473.000 0.28703101
 22474.000 0.35482239
 22475.000 0.38351289
 22476.000 0.29032520
 22477.000 0.34649466
 22478.000 0.31991926
 22479.000 0.38240428
 22480.000 0.32253542
 22481.000 0.35524533
 22482.000 0.37415125
 22483.000 0.39320293
 22484.000 0.38199626
 22485.000 0.31942669
 22486.000 0.35885037
 22487.000 0.39980337
 22488.000 0.34007647
 22489.000 0.32996604
 22490.000 0.34545336
 22491.000 0.27359015
 22492.000 0.36587554
 22493.000 0.37814742
 22494.000 0.36944887
 22495.000 0.34703399
 22496.000 0.37081716
 22497.000 0.35752225
 22498.000 0.34367832
 22499.000 0.36800859
 22500.000 0.30779053
 22501.000 0.35707591
 22502.000 0.27823340
 22503.000 0.34120168
 22504.000 0.36224349
 22505.000 0.36289157
 22506.000 0.33278152
 22507.000 0.37405882
 22508.000 0.28734543
 22509.000 0.33310213
 22510.000 0.31693749
 22511.000 0.38479910
 22512.000 0.31000877
 22513.000 0.49495858
 22514.000 0.28770847
 22515.000 0.34136905
 22516.000 0.33021967
 22517.000 0.32450298
 22518.000 0.35948992
 22519.000 0.31671382
 22520.000 0.32503186
 22521.000 0.36278025
 22522.000 0.35937412
 22523.000 0.30941079
 22524.000 0.38289024
 22525.000 0.38393683
 22526.000 0.35250560
 22527.000 0.33967686
 22528.000 0.40954108
 22529.000 0.32384383
 22530.000 0.37490986
 22531.000 0.37176550
 22532.000 0.43989174
 22533.000 0.31802399
 22534.000 0.41110400
 22535.000 0.39860270
 22536.000 0.36958566
 22537.000 0.38455104
 22538.000 0.36196765
 22539.000 0.34317775
 22540.000 0.38238523
 22541.000 0.39893823
 22542.000 0.36182153
 22543.000 0.38077247
 22544.000 0.32530510
 22545.000 0.37433694
 22546.000 0.33731953
 22547.000 0.34988836
 22548.000 0.38099588
 22549.000 0.41162301
 22550.000 0.32238092
 22551.000 0.34395210
 22552.000 0.40023425
 22553.000 0.35480841
 22554.000 0.36277244
 22555.000 0.37954522
 22556.000 0.29365214
 22557.000 0.39263402
 22558.000 0.35007761
 22559.000 0.41602222
 22560.000 0.32314011
 22561.000 0.35760698
 22562.000 0.29223669
 22563.000 0.37270658
 22564.000 0.32595512
 22565.000 0.37957969
 22566.000 0.39587466
 22567.000 0.37912821
 22568.000 0.32501136
 22569.000 0.35400826
 22570.000 0.34887292
 22571.000 0.39253841
 22572.000 0.32534568
 22573.000 0.27706123
 22574.000 0.35007129
 22575.000 0.25350822
 22576.000 0.40448974
 22577.000 0.28991855
 22578.000 0.29230757
 22579.000 0.37680790
 22580.000 0.39236680
 22581.000 0.34437711
 22582.000 0.37837970
 22583.000 0.29304335
 22584.000 0.39495444
 22585.000 0.29073651
 22586.000 0.30327496
 22587.000 0.33817357
 22588.000 0.37431685
 22589.000 0.37517221
 22590.000 0.36076276
 22591.000 0.30386635
 22592.000 0.31422067
 22593.000 0.32263132
 22594.000 0.35295695
 22595.000 0.35871738
 22596.000 0.33297664
 22597.000 0.35614274
 22598.000 0.33048230
 22599.000 0.37104019
 22600.000 0.33898779
 22601.000 0.36296278
 22602.000 0.29054627
 22603.000 0.29656818
 22604.000 0.31275787
 22605.000 0.40927210
 22606.000 0.38168862
 22607.000 0.36099703
 22608.000 0.29766916
 22609.000 0.34382797
 22610.000 0.38306498
 22611.000 0.30209603
 22612.000 0.31264597
 22613.000 0.29061256
 22614.000 0.28595700
 22615.000 0.34628808
 22616.000 0.34637323
 22617.000 0.32054900
 22618.000 0.36699002
 22619.000 0.33648651
 22620.000 0.33016581
 22621.000 0.28319730
 22622.000 0.31359338
 22623.000 0.37727892
 22624.000 0.32793071
 22625.000 0.39157418
 22626.000 0.31842135
 22627.000 0.32180710
 22628.000 0.41965958
 22629.000 0.29334494
 22630.000 0.31239098
 22631.000 0.34464906
 22632.000 0.32616080
 22633.000 0.35066967
 22634.000 0.35064793
 22635.000 0.32248989
 22636.000 0.35948867
 22637.000 0.36528532
 22638.000 0.30609785
 22639.000 0.37107437
 22640.000 0.34078399
 22641.000 0.31433973
 22642.000 0.35846169
 22643.000 0.31993756
 22644.000 0.31946665
 22645.000 0.33022470
 22646.000 0.39057156
 22647.000 0.35068338
 22648.000 0.34113551
 22649.000 0.35285088
 22650.000 0.33131050
 22651.000 0.30593656
 22652.000 0.34002614
 22653.000 0.34408829
 22654.000 0.31448738
 22655.000 0.35190480
 22656.000 0.33379599
 22657.000 0.30212287
 22658.000 0.32960557
 22659.000 0.42191267
 22660.000 0.31463280
 22661.000 0.36366637
 22662.000 0.34151183
 22663.000 0.27927492
 22664.000 0.34032293
 22665.000 0.33181364
 22666.000 0.30362264
 22667.000 0.37429169
 22668.000 0.28747116
 22669.000 0.35645860
 22670.000 0.38384852
 22671.000 0.31509852
 22672.000 0.34106326
 22673.000 0.34825603
 22674.000 0.32809834
 22675.000 0.33982056
 22676.000 0.32851736
 22677.000 0.31315449
 22678.000 0.35855141
 22679.000 0.32955747
 22680.000 0.37043657
 22681.000 0.28240330
 22682.000 0.33425989
 22683.000 0.36066449
 22684.000 0.33336511
 22685.000 0.39401834
 22686.000 0.29593467
 22687.000 0.31427252
 22688.000 0.39529038
 22689.000 0.32089672
 22690.000 0.37762466
 22691.000 0.32949476
 22692.000 0.35033635
 22693.000 0.33255390
 22694.000 0.32236362
 22695.000 0.29609686
 22696.000 0.31414297
 22697.000 0.34735598
 22698.000 0.34456253
 22699.000 0.35236558
 22700.000 0.30596229
 22701.000 0.33798624
 22702.000 0.31760202
 22703.000 0.36717785
 22704.000 0.35124975
 22705.000 0.35207115
 22706.000 0.30472048
 22707.000 0.33523715
 22708.000 0.34180268
 22709.000 0.25505297
 22710.000 0.37369934
 22711.000 0.32928764
 22712.000 0.33915324
 22713.000 0.34689894
 22714.000 0.29493347
 22715.000 0.29891613
 22716.000 0.29582873
 22717.000 0.26995803
 22718.000 0.33540074
 22719.000 0.37822443
 22720.000 0.32588927
 22721.000 0.32020430
 22722.000 0.35111226
 22723.000 0.34047872
 22724.000 0.28976923
 22725.000 0.33652967
 22726.000 0.32185065
 22727.000 0.31688154
 22728.000 0.30714815
 22729.000 0.35472241
 22730.000 0.35914109
 22731.000 0.30706910
 22732.000 0.32158325
 22733.000 0.35274842
 22734.000 0.30969006
 22735.000 0.30003475
 22736.000 0.30166070
 22737.000 0.32553721
 22738.000 0.34827988
 22739.000 0.32177789
 22740.000 0.38564378
 22741.000 0.33929806
 22742.000 0.38580678
 22743.000 0.27877152
 22744.000 0.35551942
 22745.000 0.37440500
 22746.000 0.31924773
 22747.000 0.39440064
 22748.000 0.39931163
 22749.000 0.35481609
 22750.000 0.33408680
 22751.000 0.34818784
 22752.000 0.35045034
 22753.000 0.34650745
 22754.000 0.34397676
 22755.000 0.33310021
 22756.000 0.32614365
 22757.000 0.32938328
 22758.000 0.35369456
 22759.000 0.33806547
 22760.000 0.33817140
 22761.000 0.31113459
 22762.000 0.32324508
 22763.000 0.34565453
 22764.000 0.39458688
 22765.000 0.31447714
 22766.000 0.33932161
 22767.000 0.32153261
 22768.000 0.39063181
 22769.000 0.32871984
 22770.000 0.36007856
 22771.000 0.31340271
 22772.000 0.27269395
 22773.000 0.31351499
 22774.000 0.36681802
 22775.000 0.32119786
 22776.000 0.38538992
 22777.000 0.34269328
 22778.000 0.33555059
 22779.000 0.31684548
 22780.000 0.28980912
 22781.000 0.32893744
 22782.000 0.34713218
 22783.000 0.32164225
 22784.000 0.34553817
 22785.000 0.29055330
 22786.000 0.34790655
 22787.000 0.29489804
 22788.000 0.37029695
 22789.000 0.30395334
 22790.000 0.32906382
 22791.000 0.30760332
 22792.000 0.25384095
 22793.000 0.37804816
 22794.000 0.33583774
 22795.000 0.34129040
 22796.000 0.35463187
 22797.000 0.35527935
 22798.000 0.32242854
 22799.000 0.34910967
 22800.000 0.33853335
 22801.000 0.30890003
 22802.000 0.37096580
 22803.000 0.32411595
 22804.000 0.32790341
 22805.000 0.31460339
 22806.000 0.34535558
 22807.000 0.35034109
 22808.000 0.37442359
 22809.000 0.28925783
 22810.000 0.36721550
 22811.000 0.30274232
 22812.000 0.36085983
 22813.000 0.29392037
 22814.000 0.30493681
 22815.000 0.32344051
 22816.000 0.36173034
 22817.000 0.39682352
 22818.000 0.38464189
 22819.000 0.32259365
 22820.000 0.33874794
 22821.000 0.31704528
 22822.000 0.32315598
 22823.000 0.27955417
 22824.000 0.31801455
 22825.000 0.31513082
 22826.000 0.27953064
 22827.000 0.33242928
 22828.000 0.28183732
 22829.000 0.32222314
 22830.000 0.35068526
 22831.000 0.40122711
 22832.000 0.25901168
 22833.000 0.35803575
 22834.000 0.33525667
 22835.000 0.27078185
 22836.000 0.36578818
 22837.000 0.32754782
 22838.000 0.27513494
 22839.000 0.34669492
 22840.000 0.33944861
 22841.000 0.30704775
 22842.000 0.36733313
 22843.000 0.30020421
 22844.000 0.28458973
 22845.000 0.33226669
 22846.000 0.30849728
 22847.000 0.32399979
 22848.000 0.34517657
 22849.000 0.33597770
 22850.000 0.34497229
 22851.000 0.30227131
 22852.000 0.29133571
 22853.000 0.30215318
 22854.000 0.35885776
 22855.000 0.31084843
 22856.000 0.34912074
 22857.000 0.29613938
 22858.000 0.32089260
 22859.000 0.34781096
 22860.000 0.36483386
 22861.000 0.36207493
 22862.000 0.36112911
 22863.000 0.30911492
 22864.000 0.27941980
 22865.000 0.33109119
 22866.000 0.30869237
 22867.000 0.37439021
 22868.000 0.32391544
 22869.000 0.36513091
 22870.000 0.30150538
 22871.000 0.35434364
 22872.000 0.34811908
 22873.000 0.25549461
 22874.000 0.31444471
 22875.000 0.33866868
 22876.000 0.26295674
 22877.000 0.29542196
 22878.000 0.34001786
 22879.000 0.34331751
 22880.000 0.32414118
 22881.000 0.30110539
 22882.000 0.38401957
 22883.000 0.32423671
 22884.000 0.31382016
 22885.000 0.32837982
 22886.000 0.30593973
 22887.000 0.30267874
 22888.000 0.34575319
 22889.000 0.24529899
 22890.000 0.33538733
 22891.000 0.28057068
 22892.000 0.28856237
 22893.000 0.34478615
 22894.000 0.36429379
 22895.000 0.30606974
 22896.000 0.33879447
 22897.000 0.29891872
 22898.000 0.32403278
 22899.000 0.36816836
 22900.000 0.36418199
 22901.000 0.34873751
 22902.000 0.36909985
 22903.000 0.37715152
 22904.000 0.34956375
 22905.000 0.33060906
 22906.000 0.29010859
 22907.000 0.30207030
 22908.000 0.35622151
 22909.000 0.27898606
 22910.000 0.30020406
 22911.000 0.31343326
 22912.000 0.34259991
 22913.000 0.28280562
 22914.000 0.31995477
 22915.000 0.30220095
 22916.000 0.31591076
 22917.000 0.35146677
 22918.000 0.31237258
 22919.000 0.26556041
 22920.000 0.22072287
 22921.000 0.32594580
 22922.000 0.34683534
 22923.000 0.31107491
 22924.000 0.30739867
 22925.000 0.30696814
 22926.000 0.32552914
 22927.000 0.35159977
 22928.000 0.34434191
 22929.000 0.32054025
 22930.000 0.35704198
 22931.000 0.26271582
 22932.000 0.27457586
 22933.000 0.34137983
 22934.000 0.33987797
 22935.000 0.29573785
 22936.000 0.39252462
 22937.000 0.28383876
 22938.000 0.30439888
 22939.000 0.31664623
 22940.000 0.36159980
 22941.000 0.25580394
 22942.000 0.32967769
 22943.000 0.29186950
 22944.000 0.33264625
 22945.000 0.30253233
 22946.000 0.31689916
 22947.000 0.28433873
 22948.000 0.34764013
 22949.000 0.33224298
 22950.000 0.32125231
 22951.000 0.39037025
 22952.000 0.31551319
 22953.000 0.25827559
 22954.000 0.30915371
 22955.000 0.35723051
 22956.000 0.34580404
 22957.000 0.31743873
 22958.000 0.29986579
 22959.000 0.33402327
 22960.000 0.34383577
 22961.000 0.32411592
 22962.000 0.33812930
 22963.000 0.34589325
 22964.000 0.35233590
 22965.000 0.32749470
 22966.000 0.33776513
 22967.000 0.26184093
 22968.000 0.26467807
 22969.000 0.32939693
 22970.000 0.33853331
 22971.000 0.37060981
 22972.000 0.37129065
 22973.000 0.35793659
 22974.000 0.27659635
 22975.000 0.29244511
 22976.000 0.31711637
 22977.000 0.33503993
 22978.000 0.27414336
 22979.000 0.28920362
 22980.000 0.27590572
 22981.000 0.31097443
 22982.000 0.35984102
 22983.000 0.36944896
 22984.000 0.33321437
 22985.000 0.35272117
 22986.000 0.29217299
 22987.000 0.29006603
 22988.000 0.27981129
 22989.000 0.33010911
 22990.000 0.39934891
 22991.000 0.29923345
 22992.000 0.32268509
 22993.000 0.27828944
 22994.000 0.32579782
 22995.000 0.32501491
 22996.000 0.30368662
 22997.000 0.26277341
 22998.000 0.37262539
 22999.000 0.34235634
 23000.000 0.32122937
 23001.000 0.31346049
 23002.000 0.26880839
 23003.000 0.23703216
 23004.000 0.32695054
 23005.000 0.39877481
 23006.000 0.31015364
 23007.000 0.30473664
 23008.000 0.30628173
 23009.000 0.25307600
 23010.000 0.31628971
 23011.000 0.28201252
 23012.000 0.38276130
 23013.000 0.33199790
 23014.000 0.27244057
 23015.000 0.32421065
 23016.000 0.34060350
 23017.000 0.33597541
 23018.000 0.27104461
 23019.000 0.32297298
 23020.000 0.31052754
 23021.000 0.33837260
 23022.000 0.34523108
 23023.000 0.30411297
 23024.000 0.35871013
 23025.000 0.34454470
 23026.000 0.29062949
 23027.000 0.28695102
 23028.000 0.30971356
 23029.000 0.28606662
 23030.000 0.27276439
 23031.000 0.34400117
 23032.000 0.29901074
 23033.000 0.36624049
 23034.000 0.35055093
 23035.000 0.32176535
 23036.000 0.33006587
 23037.000 0.33394119
 23038.000 0.30709153
 23039.000 0.36753872
 23040.000 0.33865757
 23041.000 0.30308898
 23042.000 0.34544263
 23043.000 0.29183574
 23044.000 0.30126418
 23045.000 0.30640992
 23046.000 0.29005791
 23047.000 0.33160255
 23048.000 0.34061398
 23049.000 0.25392229
 23050.000 0.32150888
 23051.000 0.31228351
 23052.000 0.26928486
 23053.000 0.29978768
 23054.000 0.27462867
 23055.000 0.31542080
 23056.000 0.34863040
 23057.000 0.27582510
 23058.000 0.30680672
 23059.000 0.32443968
 23060.000 0.28017995
 23061.000 0.28965439
 23062.000 0.35851677
 23063.000 0.32405090
 23064.000 0.28559152
 23065.000 0.29641944
 23066.000 0.30434347
 23067.000 0.32688916
 23068.000 0.32470313
 23069.000 0.32273270
 23070.000 0.30390671
 23071.000 0.30000621
 23072.000 0.26210595
 23073.000 0.30296327
 23074.000 0.25654439
 23075.000 0.29244313
 23076.000 0.33118384
 23077.000 0.24969381
 23078.000 0.27428989
 23079.000 0.28950839
 23080.000 0.25160986
 23081.000 0.30946548
 23082.000 0.29071411
 23083.000 0.31696949
 23084.000 0.31260515
 23085.000 0.22624038
 23086.000 0.28071932
 23087.000 0.31298153
 23088.000 0.30286747
 23089.000 0.33931171
 23090.000 0.26139794
 23091.000 0.31157260
 23092.000 0.27325687
 23093.000 0.32719019
 23094.000 0.36514066
 23095.000 0.27966539
 23096.000 0.27540081
 23097.000 0.31074642
 23098.000 0.28932507
 23099.000 0.26897076
 23100.000 0.27046524
 23101.000 0.34563326
 23102.000 0.29524639
 23103.000 0.30635513
 23104.000 0.30258498
 23105.000 0.33588874
 23106.000 0.30427812
 23107.000 0.24778015
 23108.000 0.34955143
 23109.000 0.34695595
 23110.000 0.29953391
 23111.000 0.27055922
 23112.000 0.33580539
 23113.000 0.27538439
 23114.000 0.29452945
 23115.000 0.30243988
 23116.000 0.29053922
 23117.000 0.29042639
 23118.000 0.30724342
 23119.000 0.34358977
 23120.000 0.34071593
 23121.000 0.30974920
 23122.000 0.32031631
 23123.000 0.27298741
 23124.000 0.27527460
 23125.000 0.33921024
 23126.000 0.30461231
 23127.000 0.32117246
 23128.000 0.27597463
 23129.000 0.36331024
 23130.000 0.28700246
 23131.000 0.29127940
 23132.000 0.29039250
 23133.000 0.31873735
 23134.000 0.30877247
 23135.000 0.31884028
 23136.000 0.29738856
 23137.000 0.27945407
 23138.000 0.35063264
 23139.000 0.29993943
 23140.000 0.35407258
 23141.000 0.30055300
 23142.000 0.33898649
 23143.000 0.25512831
 23144.000 0.28578220
 23145.000 0.29916617
 23146.000 0.36226081
 23147.000 0.30764341
 23148.000 0.30208615
 23149.000 0.29758221
 23150.000 0.31739473
 23151.000 0.32411358
 23152.000 0.30974124
 23153.000 0.31847056
 23154.000 0.22489077
 23155.000 0.34357113
 23156.000 0.30124079
 23157.000 0.28487763
 23158.000 0.27667358
 23159.000 0.37726217
 23160.000 0.32888243
 23161.000 0.29207342
 23162.000 0.31458069
 23163.000 0.34903644
 23164.000 0.33079158
 23165.000 0.32633526
 23166.000 0.27175952
 23167.000 0.31676664
 23168.000 0.26182876
 23169.000 0.30785060
 23170.000 0.29939493
 23171.000 0.35670040
 23172.000 0.26052535
 23173.000 0.22530954
 23174.000 0.27291396
 23175.000 0.30787598
 23176.000 0.27874349
 23177.000 0.33136911
 23178.000 0.34911249
 23179.000 0.31995406
 23180.000 0.32378612
 23181.000 0.27674361
 23182.000 0.24804113
 23183.000 0.31729884
 23184.000 0.25735096
 23185.000 0.31454397
 23186.000 0.28938255
 23187.000 0.28575209
 23188.000 0.28330675
 23189.000 0.28897038
 23190.000 0.26966178
 23191.000 0.33408120
 23192.000 0.33440857
 23193.000 0.29122079
 23194.000 0.28119185
 23195.000 0.28636173
 23196.000 0.28043536
 23197.000 0.29434906
 23198.000 0.29963462
 23199.000 0.30528718
 23200.000 0.31468572
 23201.000 0.27134444
 23202.000 0.32987161
 23203.000 0.30324416
 23204.000 0.24971878
 23205.000 0.27903103
 23206.000 0.27384572
 23207.000 0.31148917
 23208.000 0.36339283
 23209.000 0.28669772
 23210.000 0.30784649
 23211.000 0.33783081
 23212.000 0.27346891
 23213.000 0.28602983
 23214.000 0.28138041
 23215.000 0.30942522
 23216.000 0.34149872
 23217.000 0.26356339
 23218.000 0.29217264
 23219.000 0.27885535
 23220.000 0.28347242
 23221.000 0.33180907
 23222.000 0.30591710
 23223.000 0.33965120
 23224.000 0.30264941
 23225.000 0.30212814
 23226.000 0.30234204
 23227.000 0.30343942
 23228.000 0.31602179
 23229.000 0.31177084
 23230.000 0.31067703
 23231.000 0.28668108
 23232.000 0.28379480
 23233.000 0.34069304
 23234.000 0.34711117
 23235.000 0.29324827
 23236.000 0.28535465
 23237.000 0.25502077
 23238.000 0.29207328
 23239.000 0.25716858
 23240.000 0.24461467
 23241.000 0.24711668
 23242.000 0.25433347
 23243.000 0.26053986
 23244.000 0.27338028
 23245.000 0.31285700
 23246.000 0.29679474
 23247.000 0.37003762
 23248.000 0.31676417
 23249.000 0.33996421
 23250.000 0.32909273
 23251.000 0.34455302
 23252.000 0.32165494
 23253.000 0.31834813
 23254.000 0.27784205
 23255.000 0.32360051
 23256.000 0.34167653
 23257.000 0.32251396
 23258.000 0.28445389
 23259.000 0.33468993
 23260.000 0.25191306
 23261.000 0.30535948
 23262.000 0.28896513
 23263.000 0.26646703
 23264.000 0.28368753
 23265.000 0.30811806
 23266.000 0.27869153
 23267.000 0.29630701
 23268.000 0.22438360
 23269.000 0.27399876
 23270.000 0.23311016
 23271.000 0.32768983
 23272.000 0.27619360
 23273.000 0.37663741
 23274.000 0.29039919
 23275.000 0.27444654
 23276.000 0.28543689
 23277.000 0.36034548
 23278.000 0.29721088
 23279.000 0.25603139
 23280.000 0.29283100
 23281.000 0.28502037
 23282.000 0.27166814
 23283.000 0.23758245
 23284.000 0.29030989
 23285.000 0.27406938
 23286.000 0.21092914
 23287.000 0.25266441
 23288.000 0.29885975
 23289.000 0.26061707
 23290.000 0.22689438
 23291.000 0.19954476
 23292.000 0.25965383
 23293.000 0.23686827
 23294.000 0.26719138
 23295.000 0.30035679
 23296.000 0.31146469
 23297.000 0.25979560
 23298.000 0.24158154
 23299.000 0.27997335
 23300.000 0.30008092
 23301.000 0.24447472
 23302.000 0.36502088
 23303.000 0.26510441
 23304.000 0.29051250
 23305.000 0.28914916
 23306.000 0.29358124
 23307.000 0.26746848
 23308.000 0.28309173
 23309.000 0.25883262
 23310.000 0.31826650
 23311.000 0.28436064
 23312.000 0.28552039
 23313.000 0.28590510
 23314.000 0.28047907
 23315.000 0.27393120
 23316.000 0.24010030
 23317.000 0.26644694
 23318.000 0.29036126
 23319.000 0.23722686
 23320.000 0.20962381
 23321.000 0.30182848
 23322.000 0.28552176
 23323.000 0.31241164
 23324.000 0.22995037
 23325.000 0.26388507
 23326.000 0.29272698
 23327.000 0.33156390
 23328.000 0.23025842
 23329.000 0.26437543
 23330.000 0.21521168
 23331.000 0.27844639
 23332.000 0.23513110
 23333.000 0.24553343
 23334.000 0.27194786
 23335.000 0.31280551
 23336.000 0.26380802
 23337.000 0.24473127
 23338.000 0.31225752
 23339.000 0.23087210
 23340.000 0.32612517
 23341.000 0.25806710
 23342.000 0.27156752
 23343.000 0.31108013
 23344.000 0.28735039
 23345.000 0.31090101
 23346.000 0.22945575
 23347.000 0.30403098
 23348.000 0.28005581
 23349.000 0.24239627
 23350.000 0.29789651
 23351.000 0.26627308
 23352.000 0.26977856
 23353.000 0.25311269
 23354.000 0.29617766
 23355.000 0.20660639
 23356.000 0.24942272
 23357.000 0.31830393
 23358.000 0.27189076
 23359.000 0.28071086
 23360.000 0.33020680
 23361.000 0.30167095
 23362.000 0.31306891
 23363.000 0.31836975
 23364.000 0.27768412
 23365.000 0.24486802
 23366.000 0.27955178
 23367.000 0.27448762
 23368.000 0.29819198
 23369.000 0.25621047
 23370.000 0.23129282
 23371.000 0.31656117
 23372.000 0.30733825
 23373.000 0.31192653
 23374.000 0.26970865
 23375.000 0.26293062
 23376.000 0.31559493
 23377.000 0.24542794
 23378.000 0.26669529
 23379.000 0.27306107
 23380.000 0.32748728
 23381.000 0.26347027
 23382.000 0.29859269
 23383.000 0.26900179
 23384.000 0.26940020
 23385.000 0.24720545
 23386.000 0.26301064
 23387.000 0.30536685
 23388.000 0.29186337
 23389.000 0.27131570
 23390.000 0.23585381
 23391.000 0.29263968
 23392.000 0.23532385
 23393.000 0.26561277
 23394.000 0.30345446
 23395.000 0.24576222
 23396.000 0.28985148
 23397.000 0.24000169
 23398.000 0.27404300
 23399.000 0.32228562
 23400.000 0.34451269
 23401.000 0.20181933
 23402.000 0.31077555
 23403.000 0.25057436
 23404.000 0.24373883
 23405.000 0.27959898
 23406.000 0.29580160
 23407.000 0.21827566
 23408.000 0.32684475
 23409.000 0.24197371
 23410.000 0.28727272
 23411.000 0.24649453
 23412.000 0.30960081
 23413.000 0.27188620
 23414.000 0.21777213
 23415.000 0.28752357
 23416.000 0.26623960
 23417.000 0.24070045
 23418.000 0.28863102
 23419.000 0.31693117
 23420.000 0.24635238
 23421.000 0.24190157
 23422.000 0.26036865
 23423.000 0.26039481
 23424.000 0.27895088
 23425.000 0.30571146
 23426.000 0.27278207
 23427.000 0.24631765
 23428.000 0.29220254
 23429.000 0.25939880
 23430.000 0.25144295
 23431.000 0.19719425
 23432.000 0.26154734
 23433.000 0.28864351
 23434.000 0.23874874
 23435.000 0.35770098
 23436.000 0.24725026
 23437.000 0.29409859
 23438.000 0.31337497
 23439.000 0.23673748
 23440.000 0.28674448
 23441.000 0.22490452
 23442.000 0.30782897
 23443.000 0.21893272
 23444.000 0.21813760
 23445.000 0.28588051
 23446.000 0.23070741
 23447.000 0.23920204
 23448.000 0.25246105
 23449.000 0.25788335
 23450.000 0.26475230
 23451.000 0.28876950
 23452.000 0.26962419
 23453.000 0.26925925
 23454.000 0.24434007
 23455.000 0.22078069
 23456.000 0.25833544
 23457.000 0.24271470
 23458.000 0.27632903
 23459.000 0.30046948
 23460.000 0.22706987
 23461.000 0.27697731
 23462.000 0.32997432
 23463.000 0.29916716
 23464.000 0.28411284
 23465.000 0.28253663
 23466.000 0.29288946
 23467.000 0.24495472
 23468.000 0.23089297
 23469.000 0.26705513
 23470.000 0.25793270
 23471.000 0.24791216
 23472.000 0.30082201
 23473.000 0.27341640
 23474.000 0.31992438
 23475.000 0.20886141
 23476.000 0.27996968
 23477.000 0.24244702
 23478.000 0.23058954
 23479.000 0.28617920
 23480.000 0.26779359
 23481.000 0.19685164
 23482.000 0.24516328
 23483.000 0.22633340
 23484.000 0.26527714
 23485.000 0.32137471
 23486.000 0.33836953
 23487.000 0.24788168
 23488.000 0.25445378
 23489.000 0.25683171
 23490.000 0.27850310
 23491.000 0.24359426
 23492.000 0.27543818
 23493.000 0.30664233
 23494.000 0.24344161
 23495.000 0.24315481
 23496.000 0.25284609
 23497.000 0.26476414
 23498.000 0.28422014
 23499.000 0.28019502
 23500.000 0.21759162
 23501.000 0.27518914
 23502.000 0.37217250
 23503.000 0.24297555
 23504.000 0.22775457
 23505.000 0.23102365
 23506.000 0.26726127
 23507.000 0.21082427
 23508.000 0.23483445
 23509.000 0.29023960
 23510.000 0.18403632
 23511.000 0.21757135
 23512.000 0.23782687
 23513.000 0.25267725
 23514.000 0.30877643
 23515.000 0.30839717
 23516.000 0.21400156
 23517.000 0.22541066
 23518.000 0.28674405
 23519.000 0.26567810
 23520.000 0.22251862
 23521.000 0.25445903
 23522.000 0.26721624
 23523.000 0.29722365
 23524.000 0.35366650
 23525.000 0.30518435
 23526.000 0.23727122
 23527.000 0.26723966
 23528.000 0.25033915
 23529.000 0.24782792
 23530.000 0.23560610
 23531.000 0.23915165
 23532.000 0.21977428
 23533.000 0.28074934
 23534.000 0.32389680
 23535.000 0.23656144
 23536.000 0.26261559
 23537.000 0.25930884
 23538.000 0.26908771
 23539.000 0.26278857
 23540.000 0.24757217
 23541.000 0.31555103
 23542.000 0.25124508
 23543.000 0.24106774
 23544.000 0.29278966
 23545.000 0.22219756
 23546.000 0.27155420
 23547.000 0.31298900
 23548.000 0.19577839
 23549.000 0.17761717
 23550.000 0.27740859
 23551.000 0.28832948
 23552.000 0.19488949
 23553.000 0.31436392
 23554.000 0.22350811
 23555.000 0.32334744
 23556.000 0.29041035
 23557.000 0.23248014
 23558.000 0.28092025
 23559.000 0.20143516
 23560.000 0.18721536
 23561.000 0.21514217
 23562.000 0.25200247
 23563.000 0.27003994
 23564.000 0.26061227
 23565.000 0.23579667
 23566.000 0.25506657
 23567.000 0.24719760
 23568.000 0.25266789
 23569.000 0.26664454
 23570.000 0.23911906
 23571.000 0.29623414
 23572.000 0.26349347
 23573.000 0.27908120
 23574.000 0.28076711
 23575.000 0.20843046
 23576.000 0.24497199
 23577.000 0.24791962
 23578.000 0.24715214
 23579.000 0.19727980
 23580.000 0.25220613
 23581.000 0.26532440
 23582.000 0.23402355
 23583.000 0.23233934
 23584.000 0.24559027
 23585.000 0.22688752
 23586.000 0.25891312
 23587.000 0.27493045
 23588.000 0.26055553
 23589.000 0.30598178
 23590.000 0.23031459
 23591.000 0.26695862
 23592.000 0.31138980
 23593.000 0.24116226
 23594.000 0.26524281
 23595.000 0.21242157
 23596.000 0.28281869
 23597.000 0.25899928
 23598.000 0.26249637
 23599.000 0.30878295
 23600.000 0.23918325
 23601.000 0.24336694
 23602.000 0.19986397
 23603.000 0.25331742
 23604.000 0.34819817
 23605.000 0.24359348
 23606.000 0.23355232
 23607.000 0.15646128
 23608.000 0.25023852
 23609.000 0.24990981
 23610.000 0.24671622
 23611.000 0.23594270
 23612.000 0.23296374
 23613.000 0.25494039
 23614.000 0.30320284
 23615.000 0.23671724
 23616.000 0.24186395
 23617.000 0.28478440
 23618.000 0.20979184
 23619.000 0.26695492
 23620.000 0.30165435
 23621.000 0.32908819
 23622.000 0.28006389
 23623.000 0.26780056
 23624.000 0.28247761
 23625.000 0.28447068
 23626.000 0.34488113
 23627.000 0.29210539
 23628.000 0.19598305
 23629.000 0.25599025
 23630.000 0.17170644
 23631.000 0.31300228
 23632.000 0.23396359
 23633.000 0.26783841
 23634.000 0.24530337
 23635.000 0.23903787
 23636.000 0.25687702
 23637.000 0.29498870
 23638.000 0.18918487
 23639.000 0.30780666
 23640.000 0.27376026
 23641.000 0.24330025
 23642.000 0.33799000
 23643.000 0.27910513
 23644.000 0.23751935
 23645.000 0.27164161
 23646.000 0.25788664
 23647.000 0.22084496
 23648.000 0.25900112
 23649.000 0.29549647
 23650.000 0.27412542
 23651.000 0.21477266
 23652.000 0.15860367
 23653.000 0.31433609
 23654.000 0.20032758
 23655.000 0.26742333
 23656.000 0.23145217
 23657.000 0.27305378
 23658.000 0.24068205
 23659.000 0.23523384
 23660.000 0.28679414
 23661.000 0.23932422
 23662.000 0.27873698
 23663.000 0.37347896
 23664.000 0.22273731
 23665.000 0.19836754
 23666.000 0.19691263
 23667.000 0.18186348
 23668.000 0.27284008
 23669.000 0.32031590
 23670.000 0.28881253
 23671.000 0.26032074
 23672.000 0.25350899
 23673.000 0.26130171
 23674.000 0.21033370
 23675.000 0.26985551
 23676.000 0.23499964
 23677.000 0.30845167
 23678.000 0.26254649
 23679.000 0.21823405
 23680.000 0.27033606
 23681.000 0.29376585
 23682.000 0.24700347
 23683.000 0.25961374
 23684.000 0.20747083
 23685.000 0.22873092
 23686.000 0.22792074
 23687.000 0.30672483
 23688.000 0.24082289
 23689.000 0.25157501
 23690.000 0.18043750
 23691.000 0.27234404
 23692.000 0.27425444
 23693.000 0.27489614
 23694.000 0.24294377
 23695.000 0.21715849
 23696.000 0.25886779
 23697.000 0.21541985
 23698.000 0.19529549
 23699.000 0.28581869
 23700.000 0.21858350
 23701.000 0.18308956
 23702.000 0.23294289
 23703.000 0.23314214
 23704.000 0.19954842
 23705.000 0.21509493
 23706.000 0.33936616
 23707.000 0.27101758
 23708.000 0.26900475
 23709.000 0.22915833
 23710.000 0.24380367
 23711.000 0.18878589
 23712.000 0.29103605
 23713.000 0.27400173
 23714.000 0.24319891
 23715.000 0.22429718
 23716.000 0.24366034
 23717.000 0.27494175
 23718.000 0.24582381
 23719.000 0.21820609
 23720.000 0.23591396
 23721.000 0.18624921
 23722.000 0.19825992
 23723.000 0.27594221
 23724.000 0.23456174
 23725.000 0.19652792
 23726.000 0.27308852
 23727.000 0.25375724
 23728.000 0.15364165
 23729.000 0.25469879
 23730.000 0.20186063
 23731.000 0.25734583
 23732.000 0.18916585
 23733.000 0.20624875
 23734.000 0.25964272
 23735.000 0.30954596
 23736.000 0.26025737
 23737.000 0.29205538
 23738.000 0.31548944
 23739.000 0.24076541
 23740.000 0.28213864
 23741.000 0.20431669
 23742.000 0.24099718
 23743.000 0.23554435
 23744.000 0.26112309
 23745.000 0.23371895
 23746.000 0.19599694
 23747.000 0.26598597
 23748.000 0.26375774
 23749.000 0.27546305
 23750.000 0.22175011
 23751.000 0.22985501
 23752.000 0.22797940
 23753.000 0.29898895
 23754.000 0.29791688
 23755.000 0.26944473
 23756.000 0.26278772
 23757.000 0.22643018
 23758.000 0.18248579
 23759.000 0.29860794
 23760.000 0.29258231
 23761.000 0.32542696
 23762.000 0.17514786
 23763.000 0.24079767
 23764.000 0.22162165
 23765.000 0.22823365
 23766.000 0.27913325
 23767.000 0.29028101
 23768.000 0.27518722
 23769.000 0.26454092
 23770.000 0.27253025
 23771.000 0.32284829
 23772.000 0.27113658
 23773.000 0.24068639
 23774.000 0.35660987
 23775.000 0.26498223
 23776.000 0.32532305
 23777.000 0.26529057
 23778.000 0.25427224
 23779.000 0.22269907
 23780.000 0.28048792
 23781.000 0.16845129
 23782.000 0.24214435
 23783.000 0.22823064
 23784.000 0.24334553
 23785.000 0.31907899
 23786.000 0.32366753
 23787.000 0.25982263
 23788.000 0.24865160
 23789.000 0.17624558
 23790.000 0.24984548
 23791.000 0.32024955
 23792.000 0.25204946
 23793.000 0.32975949
 23794.000 0.23938173
 23795.000 0.23780810
 23796.000 0.28480685
 23797.000 0.26559951
 23798.000 0.23067709
 23799.000 0.29833897
 23800.000 0.21144983
 23801.000 0.22860744
 23802.000 0.26540917
 23803.000 0.23019888
 23804.000 0.23216746
 23805.000 0.25003082
 23806.000 0.23151735
 23807.000 0.27355977
 23808.000 0.20223167
 23809.000 0.22143149
 23810.000 0.23860076
 23811.000 0.38442398
 23812.000 0.26893850
 23813.000 0.27784125
 23814.000 0.26613939
 23815.000 0.24471492
 23816.000 0.20113489
 23817.000 0.23076821
 23818.000 0.25772889
 23819.000 0.26971910
 23820.000 0.26264031
 23821.000 0.23006028
 23822.000 0.20676185
 23823.000 0.23396824
 23824.000 0.22845538
 23825.000 0.25901936
 23826.000 0.23374013
 23827.000 0.27300536
 23828.000 0.26777195
 23829.000 0.26921718
 23830.000 0.27288509
 23831.000 0.22625765
 23832.000 0.15542864
 23833.000 0.24570645
 23834.000 0.24206780
 23835.000 0.22924066
 23836.000 0.25644528
 23837.000 0.26790821
 23838.000 0.26013719
 23839.000 0.21756749
 23840.000 0.30464507
 23841.000 0.33599456
 23842.000 0.21686403
 23843.000 0.21485076
 23844.000 0.24989609
 23845.000 0.25657006
 23846.000 0.18473903
 23847.000 0.25125507
 23848.000 0.23781708
 23849.000 0.23214147
 23850.000 0.21901754
 23851.000 0.29102846
 23852.000 0.20188405
 23853.000 0.28394922
 23854.000 0.24472929
 23855.000 0.18103481
 23856.000 0.22043398
 23857.000 0.26336180
 23858.000 0.26818341
 23859.000 0.29287176
 23860.000 0.27313987
 23861.000 0.21945131
 23862.000 0.24328366
 23863.000 0.25602968
 23864.000 0.27335448
 23865.000 0.22469984
 23866.000 0.21106223
 23867.000 0.23841153
 23868.000 0.19751185
 23869.000 0.23964564
 23870.000 0.28251231
 23871.000 0.28230118
 23872.000 0.27492512
 23873.000 0.20082610
 23874.000 0.27457651
 23875.000 0.20439162
 23876.000 0.24680757
 23877.000 0.23225831
 23878.000 0.23188632
 23879.000 0.23048848
 23880.000 0.28174681
 23881.000 0.23367954
 23882.000 0.29206294
 23883.000 0.21048954
 23884.000 0.22749171
 23885.000 0.20931898
 23886.000 0.19902156
 23887.000 0.22043213
 23888.000 0.24465804
 23889.000 0.24175136
 23890.000 0.23824891
 23891.000 0.20252126
 23892.000 0.20867134
 23893.000 0.17854175
 23894.000 0.26987842
 23895.000 0.23580485
 23896.000 0.21782259
 23897.000 0.22674793
 23898.000 0.21244032
 23899.000 0.21482031
 23900.000 0.29834186
 23901.000 0.29248123
 23902.000 0.20223480
 23903.000 0.29250555
 23904.000 0.26730256
 23905.000 0.19421807
 23906.000 0.19269758
 23907.000 0.23097809
 23908.000 0.24779648
 23909.000 0.20619677
 23910.000 0.19155970
 23911.000 0.21243534
 23912.000 0.27052993
 23913.000 0.26546199
 23914.000 0.27224660
 23915.000 0.21568796
 23916.000 0.18967029
 23917.000 0.24425786
 23918.000 0.28338073
 23919.000 0.22460820
 23920.000 0.19091449
 23921.000 0.23351693
 23922.000 0.26225506
 23923.000 0.17691509
 23924.000 0.21625890
 23925.000 0.26089216
 23926.000 0.22592656
 23927.000 0.24526993
 23928.000 0.26698907
 23929.000 0.33342706
 23930.000 0.19336752
 23931.000 0.19081213
 23932.000 0.21372474
 23933.000 0.21694475
 23934.000 0.22766050
 23935.000 0.20468944
 23936.000 0.25935961
 23937.000 0.18904976
 23938.000 0.29501462
 23939.000 0.23541973
 23940.000 0.24752356
 23941.000 0.25422078
 23942.000 0.20341828
 23943.000 0.28325133
 23944.000 0.28150905
 23945.000 0.24449758
 23946.000 0.16616118
 23947.000 0.16829192
 23948.000 0.20234898
 23949.000 0.21414620
 23950.000 0.21097386
 23951.000 0.24865616
 23952.000 0.21690330
 23953.000 0.30338779
 23954.000 0.23735473
 23955.000 0.24039272
 23956.000 0.20199383
 23957.000 0.27227962
 23958.000 0.21845817
 23959.000 0.20989188
 23960.000 0.24829821
 23961.000 0.22384953
 23962.000 0.20237032
 23963.000 0.23990740
 23964.000 0.15086179
 23965.000 0.18338702
 23966.000 0.25196019
 23967.000 0.15788312
 23968.000 0.19074801
 23969.000 0.20836758
 23970.000 0.20604942
 23971.000 0.29443224
 23972.000 0.14568033
 23973.000 0.18470610
 23974.000 0.19048214
 23975.000 0.19914475
 23976.000 0.24613276
 23977.000 0.20748946
 23978.000 0.19640724
 23979.000 0.20687219
 23980.000 0.22729958
 23981.000 0.17754626
 23982.000 0.25694439
 23983.000 0.24064002
 23984.000 0.22846634
 23985.000 0.24582549
 23986.000 0.28266218
 23987.000 0.23809006
 23988.000 0.19080635
 23989.000 0.24663535
 23990.000 0.19331168
 23991.000 0.22688989
 23992.000 0.20961200
 23993.000 0.17209354
 23994.000 0.26199321
 23995.000 0.25520510
 23996.000 0.23059819
 23997.000 0.21225248
 23998.000 0.21060035
 23999.000 0.22253629
 24000.000 0.25612554
 24001.000 0.23960021
 24002.000 0.20451588
 24003.000 0.22945029
 24004.000 0.16720822
 24005.000 0.23484526
 24006.000 0.13062414
 24007.000 0.23733116
 24008.000 0.18932610
 24009.000 0.20659138
 24010.000 0.21977152
 24011.000 0.26514230
 24012.000 0.18459135
 24013.000 0.20901170
 24014.000 0.25180847
 24015.000 0.20243076
 24016.000 0.17862898
 24017.000 0.24334513
 24018.000 0.24154856
 24019.000 0.19051146
 24020.000 0.22097670
 24021.000 0.25528167
 24022.000 0.26013537
 24023.000 0.20070947
 24024.000 0.21204007
 24025.000 0.23611812
 24026.000 0.16632009
 24027.000 0.22089298
 24028.000 0.17313235
 24029.000 0.21334648
 24030.000 0.21826827
 24031.000 0.16635558
 24032.000 0.31019541
 24033.000 0.23179966
 24034.000 0.24161827
 24035.000 0.33235730
 24036.000 0.24947433
 24037.000 0.24013028
 24038.000 0.20365490
 24039.000 0.26413869
 24040.000 0.20411582
 24041.000 0.22052438
 24042.000 0.24062383
 24043.000 0.22033272
 24044.000 0.26393020
 24045.000 0.24316021
 24046.000 0.23243341
 24047.000 0.20066824
 24048.000 0.20162428
 24049.000 0.28069043
 24050.000 0.24841080
 24051.000 0.21676908
 24052.000 0.21437045
 24053.000 0.27109602
 24054.000 0.19336492
 24055.000 0.15777836
 24056.000 0.24112320
 24057.000 0.16358991
 24058.000 0.20812419
 24059.000 0.21068887
 24060.000 0.25803848
 24061.000 0.22823655
 24062.000 0.23296673
 24063.000 0.13035780
 24064.000 0.18167209
 24065.000 0.12583716
 24066.000 0.21390077
 24067.000 0.25798279
 24068.000 0.23149232
 24069.000 0.19199299
 24070.000 0.27203480
 24071.000 0.20256920
 24072.000 0.23134550
 24073.000 0.24785623
 24074.000 0.20809220
 24075.000 0.21265374
 24076.000 0.21756728
 24077.000 0.22491757
 24078.000 0.18294204
 24079.000 0.21852977
 24080.000 0.23747716
 24081.000 0.20542719
 24082.000 0.14668899
 24083.000 0.21796487
 24084.000 0.21497972
 24085.000 0.19151829
 24086.000 0.19275613
 24087.000 0.23789449
 24088.000 0.26040972
 24089.000 0.20351366
 24090.000 0.10420002
 24091.000 0.17160732
 24092.000 0.21247582
 24093.000 0.27868951
 24094.000 0.20505673
 24095.000 0.28274489
 24096.000 0.23151286
 24097.000 0.16301927
 24098.000 0.19647178
 24099.000 0.19311600
 24100.000 0.18864155
 24101.000 0.15188611
 24102.000 0.15680161
 24103.000 0.25246326
 24104.000 0.16737273
 24105.000 0.27862861
 24106.000 0.08890795
 24107.000 0.28434972
 24108.000 0.22520373
 24109.000 0.21061253
 24110.000 0.20314351
 24111.000 0.20015386
 24112.000 0.22904999
 24113.000 0.25346837
 24114.000 0.22707769
 24115.000 0.24071476
 24116.000 0.26065616
 24117.000 0.17982994
 24118.000 0.22121640
 24119.000 0.19016577
 24120.000 0.23474971
 24121.000 0.23110132
 24122.000 0.19212228
 24123.000 0.20153732
 24124.000 0.25946116
 24125.000 0.23265552
 24126.000 0.15914364
 24127.000 0.29841475
 24128.000 0.22879918
 24129.000 0.16022350
 24130.000 0.17433746
 24131.000 0.22650659
 24132.000 0.22068905
 24133.000 0.22896925
 24134.000 0.18859086
 24135.000 0.17868417
 24136.000 0.14620414
 24137.000 0.23525431
 24138.000 0.15754087
 24139.000 0.28452434
 24140.000 0.24205419
 24141.000 0.21813432
 24142.000 0.19960669
 24143.000 0.18738431
 24144.000 0.23306529
 24145.000 0.21430298
 24146.000 0.17660031
 24147.000 0.23075328
 24148.000 0.17361560
 24149.000 0.16971211
 24150.000 0.21777130
 24151.000 0.23853197
 24152.000 0.19131978
 24153.000 0.26111264
 24154.000 0.12584913
 24155.000 0.18828638
 24156.000 0.19720876
 24157.000 0.24354567
 24158.000 0.17194943
 24159.000 0.25013718
 24160.000 0.21752163
 24161.000 0.20027661
 24162.000 0.19758593
 24163.000 0.23341210
 24164.000 0.26536505
 24165.000 0.16694756
 24166.000 0.21871284
 24167.000 0.19237341
 24168.000 0.15479526
 24169.000 0.19596034
 24170.000 0.19129283
 24171.000 0.30471878
 24172.000 0.23816020
 24173.000 0.25293253
 24174.000 0.21017240
 24175.000 0.15267452
 24176.000 0.17936627
 24177.000 0.23136889
 24178.000 0.22792793
 24179.000 0.20527600
 24180.000 0.17485840
 24181.000 0.24324720
 24182.000 0.30661351
 24183.000 0.20298344
 24184.000 0.20650577
 24185.000 0.26845662
 24186.000 0.16514950
 24187.000 0.27810481
 24188.000 0.20163874
 24189.000 0.18962945
 24190.000 0.18666877
 24191.000 0.23461760
 24192.000 0.23644749
 24193.000 0.23820511
 24194.000 0.20446987
 24195.000 0.16571994
 24196.000 0.15783634
 24197.000 0.22733680
 24198.000 0.21562640
 24199.000 0.20645442
 24200.000 0.20856593
 24201.000 0.19432163
 24202.000 0.20509555
 24203.000 0.13965068
 24204.000 0.20900163
 24205.000 0.25108195
 24206.000 0.20342821
 24207.000 0.21286724
 24208.000 0.21370967
 24209.000 0.16982946
 24210.000 0.22206459
 24211.000 0.18343700
 24212.000 0.21918370
 24213.000 0.22070375
 24214.000 0.19938983
 24215.000 0.23685404
 24216.000 0.21787421
 24217.000 0.25525636
 24218.000 0.28745092
 24219.000 0.25383143
 24220.000 0.27890277
 24221.000 0.21892233
 24222.000 0.23024044
 24223.000 0.28368174
 24224.000 0.17775108
 24225.000 0.22842255
 24226.000 0.16704629
 24227.000 0.22865637
 24228.000 0.17951619
 24229.000 0.19555012
 24230.000 0.23014384
 24231.000 0.19093252
 24232.000 0.18555315
 24233.000 0.18412437
 24234.000 0.19333844
 24235.000 0.22123534
 24236.000 0.22483736
 24237.000 0.12600086
 24238.000 0.18101768
 24239.000 0.15349423
 24240.000 0.15926938
 24241.000 0.17160434
 24242.000 0.16801834
 24243.000 0.17896595
 24244.000 0.18356255
 24245.000 0.11800482
 24246.000 0.20897203
 24247.000 0.13710288
 24248.000 0.17491204
 24249.000 0.21397458
 24250.000 0.23541714
 24251.000 0.20927231
 24252.000 0.21334232
 24253.000 0.19486132
 24254.000 0.20980538
 24255.000 0.13796603
 24256.000 0.21227173
 24257.000 0.15538761
 24258.000 0.16380159
 24259.000 0.18132208
 24260.000 0.21964420
 24261.000 0.16875428
 24262.000 0.11905960
 24263.000 0.15666020
 24264.000 0.12567107
 24265.000 0.19536174
 24266.000 0.21007010
 24267.000 0.24619451
 24268.000 0.14431947
 24269.000 0.24194002
 24270.000 0.18811311
 24271.000 0.20686361
 24272.000 0.21738560
 24273.000 0.21814783
 24274.000 0.22644302
 24275.000 0.21280104
 24276.000 0.22907450
 24277.000 0.15687184
 24278.000 0.20657078
 24279.000 0.18236201
 24280.000 0.17366639
 24281.000 0.26827764
 24282.000 0.22371541
 24283.000 0.15972398
 24284.000 0.18394403
 24285.000 0.14604635
 24286.000 0.21392253
 24287.000 0.29119352
 24288.000 0.21833009
 24289.000 0.18142612
 24290.000 0.25752045
 24291.000 0.17455202
 24292.000 0.20761100
 24293.000 0.14576867
 24294.000 0.21449469
 24295.000 0.18802941
 24296.000 0.23414936
 24297.000 0.22911447
 24298.000 0.19228125
 24299.000 0.15831484
 24300.000 0.19027512
 24301.000 0.20002209
 24302.000 0.19118431
 24303.000 0.14527039
 24304.000 0.13604332
 24305.000 0.15407081
 24306.000 0.24568280
 24307.000 0.16419826
 24308.000 0.20404200
 24309.000 0.19930527
 24310.000 0.19905534
 24311.000 0.17492700
 24312.000 0.15536071
 24313.000 0.24929320
 24314.000 0.20624359
 24315.000 0.15013666
 24316.000 0.25241443
 24317.000 0.23970635
 24318.000 0.23237753
 24319.000 0.15443728
 24320.000 0.21613414
 24321.000 0.18265656
 24322.000 0.20803224
 24323.000 0.19682502
 24324.000 0.10307892
 24325.000 0.25362939
 24326.000 0.23243165
 24327.000 0.24299795
 24328.000 0.20160604
 24329.000 0.15020005
 24330.000 0.19548738
 24331.000 0.18770842
 24332.000 0.19936980
 24333.000 0.12555789
 24334.000 0.22282689
 24335.000 0.16604696
 24336.000 0.19025334
 24337.000 0.17830765
 24338.000 0.17790967
 24339.000 0.14422142
 24340.000 0.24385467
 24341.000 0.21235823
 24342.000 0.15053148
 24343.000 0.17394564
 24344.000 0.17248452
 24345.000 0.16712554
 24346.000 0.23632732
 24347.000 0.20706095
 24348.000 0.23764590
 24349.000 0.18588328
 24350.000 0.19491462
 24351.000 0.16325636
 24352.000 0.20697816
 24353.000 0.19553633
 24354.000 0.15863475
 24355.000 0.24110913
 24356.000 0.20034433
 24357.000 0.23744162
 24358.000 0.19531511
 24359.000 0.22968558
 24360.000 0.18218882
 24361.000 0.14143935
 24362.000 0.16619331
 24363.000 0.23575170
 24364.000 0.21141061
 24365.000 0.18191607
 24366.000 0.24490406
 24367.000 0.20729903
 24368.000 0.17193614
 24369.000 0.17551349
 24370.000 0.13081913
 24371.000 0.17067911
 24372.000 0.21204207
 24373.000 0.12561524
 24374.000 0.22954714
 24375.000 0.20691385
 24376.000 0.24939806
 24377.000 0.17940103
 24378.000 0.21618766
 24379.000 0.21618514
 24380.000 0.24852142
 24381.000 0.19281929
 24382.000 0.26113711
 24383.000 0.21326230
 24384.000 0.14122746
 24385.000 0.15181546
 24386.000 0.23161488
 24387.000 0.24573321
 24388.000 0.25891480
 24389.000 0.20957663
 24390.000 0.24742907
 24391.000 0.15984643
 24392.000 0.25020448
 24393.000 0.19583429
 24394.000 0.20663502
 24395.000 0.22084938
 24396.000 0.19218943
 24397.000 0.16058134
 24398.000 0.24596187
 24399.000 0.20916073
 24400.000 0.15595059
 24401.000 0.19440451
 24402.000 0.18880409
 24403.000 0.17188649
 24404.000 0.23345677
 24405.000 0.23993861
 24406.000 0.14206037
 24407.000 0.22178875
 24408.000 0.22248225
 24409.000 0.17053861
 24410.000 0.25062915
 24411.000 0.17116565
 24412.000 0.23354398
 24413.000 0.14041594
 24414.000 0.17650221
 24415.000 0.23233543
 24416.000 0.29301246
 24417.000 0.19591019
 24418.000 0.18319912
 24419.000 0.09528679
 24420.000 0.16722788
 24421.000 0.20070866
 24422.000 0.18237647
 24423.000 0.21291287
 24424.000 0.21601108
 24425.000 0.20193570
 24426.000 0.21506310
 24427.000 0.20123666
 24428.000 0.16219547
 24429.000 0.17812337
 24430.000 0.21604156
 24431.000 0.18810226
 24432.000 0.11572752
 24433.000 0.20806556
 24434.000 0.27267469
 24435.000 0.16374254
 24436.000 0.15768170
 24437.000 0.13548742
 24438.000 0.20131734
 24439.000 0.21840010
 24440.000 0.17587771
 24441.000 0.15833800
 24442.000 0.24607019
 24443.000 0.20897405
 24444.000 0.20928813
 24445.000 0.19911610
 24446.000 0.18667405
 24447.000 0.15899310
 24448.000 0.15772233
 24449.000 0.19455387
 24450.000 0.12245618
 24451.000 0.16517617
 24452.000 0.12860866
 24453.000 0.13453607
 24454.000 0.20230098
 24455.000 0.17278361
 24456.000 0.18643460
 24457.000 0.17656943
 24458.000 0.20606922
 24459.000 0.20879619
 24460.000 0.18713368
 24461.000 0.13493888
 24462.000 0.17477172
 24463.000 0.21679945
 24464.000 0.17602629
 24465.000 0.26356353
 24466.000 0.09823012
 24467.000 0.19612643
 24468.000 0.14938736
 24469.000 0.23394424
 24470.000 0.15164918
 24471.000 0.24267410
 24472.000 0.13000760
 24473.000 0.16678012
 24474.000 0.22772995
 24475.000 0.22995905
 24476.000 0.18646613
 24477.000 0.11310930
 24478.000 0.22776949
 24479.000 0.21231749
 24480.000 0.19112154
 24481.000 0.21698513
 24482.000 0.17298148
 24483.000 0.20749664
 24484.000 0.11996755
 24485.000 0.17065281
 24486.000 0.24397297
 24487.000 0.23584880
 24488.000 0.11842662
 24489.000 0.19507421
 24490.000 0.21014721
 24491.000 0.19116894
 24492.000 0.18242682
 24493.000 0.16918444
 24494.000 0.16235140
 24495.000 0.22527369
 24496.000 0.23106856
 24497.000 0.13801731
 24498.000 0.20255614
 24499.000 0.11037435
 24500.000 0.17894728
 24501.000 0.27526706
 24502.000 0.14416658
 24503.000 0.19626014
 24504.000 0.14660605
 24505.000 0.17881186
 24506.000 0.16781399
 24507.000 0.21554939
 24508.000 0.19367015
 24509.000 0.24109136
 24510.000 0.23913439
 24511.000 0.17162326
 24512.000 0.15108515
 24513.000 0.20900261
 24514.000 0.15333786
 24515.000 0.19272185
 24516.000 0.14556780
 24517.000 0.19300683
 24518.000 0.19420266
 24519.000 0.17626027
 24520.000 0.23007134
 24521.000 0.18048156
 24522.000 0.17046826
 24523.000 0.18479165
 24524.000 0.20479320
 24525.000 0.18943445
 24526.000 0.17148497
 24527.000 0.19025268
 24528.000 0.17326944
 24529.000 0.14462338
 24530.000 0.19846232
 24531.000 0.18571741
 24532.000 0.23773696
 24533.000 0.19107962
 24534.000 0.13709067
 24535.000 0.19333482
 24536.000 0.16984722
 24537.000 0.13467720
 24538.000 0.17322776
 24539.000 0.13867189
 24540.000 0.22515782
 24541.000 0.22030216
 24542.000 0.24099568
 24543.000 0.13252869
 24544.000 0.16801839
 24545.000 0.31512987
 24546.000 0.19922497
 24547.000 0.13981923
 24548.000 0.18843867
 24549.000 0.21156953
 24550.000 0.15593912
 24551.000 0.18356719
 24552.000 0.16857189
 24553.000 0.18825029
 24554.000 0.24656062
 24555.000 0.21670297
 24556.000 0.17917522
 24557.000 0.10773780
 24558.000 0.17472952
 24559.000 0.13814105
 24560.000 0.17209498
 24561.000 0.20447887
 24562.000 0.15379833
 24563.000 0.18460214
 24564.000 0.12095852
 24565.000 0.20616429
 24566.000 0.21233716
 24567.000 0.08431940
 24568.000 0.18562388
 24569.000 0.16747469
 24570.000 0.18931120
 24571.000 0.16904724
 24572.000 0.21825076
 24573.000 0.20653514
 24574.000 0.19262821
 24575.000 0.17631992
 24576.000 0.21445367
 24577.000 0.17357242
 24578.000 0.18051616
 24579.000 0.11954387
 24580.000 0.24039235
 24581.000 0.13291531
 24582.000 0.15084151
 24583.000 0.12110617
 24584.000 0.17151437
 24585.000 0.17279594
 24586.000 0.23433512
 24587.000 0.19786503
 24588.000 0.16688324
 24589.000 0.22795300
 24590.000 0.12380967
 24591.000 0.20050381
 24592.000 0.18993422
 24593.000 0.15169156
 24594.000 0.20144270
 24595.000 0.23396906
 24596.000 0.13182426
 24597.000 0.17225396
 24598.000 0.21132216
 24599.000 0.15788128
 24600.000 0.16999688
 24601.000 0.20730289
 24602.000 0.17430886
 24603.000 0.18045053
 24604.000 0.15113820
 24605.000 0.16884294
 24606.000 0.23034828
 24607.000 0.20271306
 24608.000 0.21575462
 24609.000 0.11340048
 24610.000 0.09036532
 24611.000 0.13086558
 24612.000 0.09853049
 24613.000 0.21685422
 24614.000 0.26113311
 24615.000 0.17755314
 24616.000 0.26610714
 24617.000 0.13635560
 24618.000 0.22283848
 24619.000 0.19800006
 24620.000 0.17866814
 24621.000 0.10001317
 24622.000 0.20382588
 24623.000 0.21611579
 24624.000 0.13885064
 24625.000 0.17160594
 24626.000 0.17154547
 24627.000 0.21805519
 24628.000 0.12201307
 24629.000 0.15927598
 24630.000 0.21916769
 24631.000 0.19003501
 24632.000 0.17892863
 24633.000 0.10808533
 24634.000 0.14030561
 24635.000 0.15170614
 24636.000 0.22876544
 24637.000 0.16515115
 24638.000 0.22604939
 24639.000 0.23125107
 24640.000 0.19514387
 24641.000 0.18513890
 24642.000 0.16025252
 24643.000 0.09389768
 24644.000 0.10377837
 24645.000 0.17105450
 24646.000 0.21491539
 24647.000 0.14211187
 24648.000 0.15842897
 24649.000 0.19484613
 24650.000 0.13643508
 24651.000 0.11902449
 24652.000 0.12936178
 24653.000 0.15208507
 24654.000 0.22056860
 24655.000 0.17937599
 24656.000 0.20254574
 24657.000 0.15888475
 24658.000 0.21494955
 24659.000 0.08109815
 24660.000 0.18819357
 24661.000 0.10892070
 24662.000 0.10595750
 24663.000 0.20257790
 24664.000 0.17790396
 24665.000 0.18233302
 24666.000 0.16387274
 24667.000 0.22477335
 24668.000 0.15396668
 24669.000 0.09880605
 24670.000 0.22671072
 24671.000 0.18302451
 24672.000 0.16342513
 24673.000 0.18938431
 24674.000 0.15720607
 24675.000 0.18822202
 24676.000 0.19543793
 24677.000 0.11253530
 24678.000 0.22124622
 24679.000 0.18235414
 24680.000 0.16988761
 24681.000 0.23303778
 24682.000 0.25321015
 24683.000 0.16026356
 24684.000 0.13397247
 24685.000 0.17743994
 24686.000 0.20023155
 24687.000 0.13827971
 24688.000 0.16818344
 24689.000 0.17586923
 24690.000 0.20016497
 24691.000 0.14677060
 24692.000 0.19061681
 24693.000 0.17892942
 24694.000 0.20716790
 24695.000 0.20508082
 24696.000 0.17979643
 24697.000 0.12168288
 24698.000 0.16045859
 24699.000 0.20604330
 24700.000 0.17895465
 24701.000 0.21765026
 24702.000 0.14913164
 24703.000 0.11661224
 24704.000 0.19520910
 24705.000 0.13897078
 24706.000 0.18419723
 24707.000 0.21322356
 24708.000 0.14441737
 24709.000 0.20883569
 24710.000 0.21254732
 24711.000 0.19427378
 24712.000 0.19291659
 24713.000 0.14599310
 24714.000 0.23791916
 24715.000 0.18448585
 24716.000 0.13954137
 24717.000 0.16750785
 24718.000 0.15747701
 24719.000 0.18663779
 24720.000 0.13291228
 24721.000 0.18088232
 24722.000 0.19922408
 24723.000 0.18916698
 24724.000 0.14038307
 24725.000 0.15852566
 24726.000 0.14728472
 24727.000 0.14936021
 24728.000 0.21660209
 24729.000 0.21269739
 24730.000 0.12150404
 24731.000 0.24595452
 24732.000 0.19459885
 24733.000 0.16728510
 24734.000 0.18028803
 24735.000 0.14646595
 24736.000 0.23448663
 24737.000 0.13614968
 24738.000 0.07223140
 24739.000 0.18501474
 24740.000 0.12309589
 24741.000 0.11267257
 24742.000 0.12508596
 24743.000 0.15873846
 24744.000 0.17894540
 24745.000 0.17760010
 24746.000 0.20306086
 24747.000 0.14139875
 24748.000 0.13046713
 24749.000 0.17621213
 24750.000 0.20141511
 24751.000 0.18242762
 24752.000 0.16221384
 24753.000 0.18264487
 24754.000 0.20466770
 24755.000 0.15097892
 24756.000 0.20620102
 24757.000 0.17111260
 24758.000 0.21018710
 24759.000 0.19474245
 24760.000 0.17800702
 24761.000 0.12470446
 24762.000 0.15071788
 24763.000 0.16659330
 24764.000 0.19321469
 24765.000 0.13849557
 24766.000 0.13700301
 24767.000 0.15507502
 24768.000 0.17199613
 24769.000 0.15317685
 24770.000 0.17874206
 24771.000 0.11134051
 24772.000 0.16060760
 24773.000 0.16411609
 24774.000 0.21384349
 24775.000 0.19662061
 24776.000 0.22930151
 24777.000 0.13409055
 24778.000 0.17272497
 24779.000 0.21617856
 24780.000 0.18087690
 24781.000 0.20831774
 24782.000 0.20420768
 24783.000 0.11662534
 24784.000 0.17943407
 24785.000 0.18698155
 24786.000 0.21086952
 24787.000 0.18764629
 24788.000 0.17274808
 24789.000 0.15095347
 24790.000 0.19394932
 24791.000 0.17500829
 24792.000 0.15986169
 24793.000 0.15944951
 24794.000 0.18640243
 24795.000 0.18112396
 24796.000 0.09987728
 24797.000 0.13525142
 24798.000 0.22019951
 24799.000 0.15656836
 24800.000 0.20455950
 24801.000 0.12265645
 24802.000 0.16605132
 24803.000 0.15054484
 24804.000 0.20364645
 24805.000 0.13258387
 24806.000 0.16422355
 24807.000 0.13966443
 24808.000 0.19215800
 24809.000 0.21564382
 24810.000 0.18889547
 24811.000 0.16375558
 24812.000 0.13698510
 24813.000 0.13105033
 24814.000 0.16036824
 24815.000 0.17737215
 24816.000 0.17452611
 24817.000 0.12926139
 24818.000 0.11992067
 24819.000 0.17351747
 24820.000 0.16732045
 24821.000 0.15940911
 24822.000 0.12486079
 24823.000 0.18371280
 24824.000 0.14635536
 24825.000 0.16701664
 24826.000 0.17435833
 24827.000 0.18265233
 24828.000 0.18228934
 24829.000 0.14518087
 24830.000 0.13303196
 24831.000 0.21839910
 24832.000 0.18574510
 24833.000 0.09284109
 24834.000 0.20654587
 24835.000 0.14075726
 24836.000 0.20440642
 24837.000 0.15787046
 24838.000 0.08713415
 24839.000 0.12610314
 24840.000 0.18691380
 24841.000 0.18139886
 24842.000 0.10116025
 24843.000 0.14778268
 24844.000 0.07553564
 24845.000 0.11718682
 24846.000 0.14761865
 24847.000 0.19084653
 24848.000 0.16859884
 24849.000 0.13768902
 24850.000 0.13361678
 24851.000 0.17002163
 24852.000 0.17759160
 24853.000 0.17786550
 24854.000 0.21937366
 24855.000 0.21444941
 24856.000 0.16137604
 24857.000 0.13911267
 24858.000 0.17124114
 24859.000 0.15956435
 24860.000 0.14199741
 24861.000 0.19277687
 24862.000 0.20766421
 24863.000 0.19929943
 24864.000 0.16469594
 24865.000 0.20633839
 24866.000 0.19173024
 24867.000 0.11751714
 24868.000 0.04165170
 24869.000 0.15692178
 24870.000 0.16463594
 24871.000 0.17863593
 24872.000 0.10947256
 24873.000 0.17812645
 24874.000 0.14126612
 24875.000 0.18692424
 24876.000 0.09802966
 24877.000 0.17759675
 24878.000 0.17382429
 24879.000 0.14677858
 24880.000 0.15603720
 24881.000 0.17626401
 24882.000 0.16614010
 24883.000 0.22064777
 24884.000 0.13309505
 24885.000 0.10259115
 24886.000 0.16688638
 24887.000 0.23207728
 24888.000 0.20092224
 24889.000 0.10788980
 24890.000 0.18832923
 24891.000 0.19702949
 24892.000 0.17490074
 24893.000 0.11535469
 24894.000 0.10052001
 24895.000 0.18553033
 24896.000 0.20096965
 24897.000 0.18649528
 24898.000 0.20629097
 24899.000 0.22908715
 24900.000 0.10506528
 24901.000 0.14956167
 24902.000 0.11305203
 24903.000 0.14605704
 24904.000 0.12530676
 24905.000 0.12280424
 24906.000 0.08027692
 24907.000 0.17876823
 24908.000 0.13984619
 24909.000 0.17142872
 24910.000 0.16078664
 24911.000 0.17083426
 24912.000 0.15304665
 24913.000 0.14470803
 24914.000 0.13369364
 24915.000 0.18534979
 24916.000 0.22064548
 24917.000 0.11148591
 24918.000 0.12701174
 24919.000 0.19185389
 24920.000 0.15746083
 24921.000 0.14011453
 24922.000 0.15473482
 24923.000 0.15646287
 24924.000 0.19120805
 24925.000 0.16487325
 24926.000 0.13012450
 24927.000 0.14731452
 24928.000 0.10107471
 24929.000 0.17677436
 24930.000 0.10352452
 24931.000 0.08080800
 24932.000 0.07367540
 24933.000 0.13802715
 24934.000 0.19645327
 24935.000 0.21186169
 24936.000 0.18050114
 24937.000 0.21813614
 24938.000 0.13725707
 24939.000 0.15886324
 24940.000 0.12606118
 24941.000 0.17055858
 24942.000 0.18422336
 24943.000 0.14588997
 24944.000 0.10751682
 24945.000 0.10363154
 24946.000 0.12512818
 24947.000 0.14723761
 24948.000 0.22198260
 24949.000 0.19707719
 24950.000 0.14221653
 24951.000 0.10369992
 24952.000 0.14839787
 24953.000 0.15304531
 24954.000 0.13520384
 24955.000 0.23616882
 24956.000 0.17996432
 24957.000 0.18426897
 24958.000 0.21786899
 24959.000 0.14125061
 24960.000 0.15425833
 24961.000 0.16576791
 24962.000 0.10842680
 24963.000 0.08640744
 24964.000 0.17064601
 24965.000 0.13394569
 24966.000 0.13077034
 24967.000 0.16068054
 24968.000 0.13867647
 24969.000 0.19498909
 24970.000 0.14567620
 24971.000 0.23430892
 24972.000 0.17567128
 24973.000 0.19040216
 24974.000 0.17382465
 24975.000 0.18772324
 24976.000 0.20424553
 24977.000 0.20698151
 24978.000 0.17362424
 24979.000 0.18315724
 24980.000 0.14728369
 24981.000 0.11702123
 24982.000 0.15872684
 24983.000 0.20974615
 24984.000 0.18579634
 24985.000 0.16918594
 24986.000 0.14865277
 24987.000 0.10789694
 24988.000 0.09324256
 24989.000 0.18627992
 24990.000 0.11813455
 24991.000 0.14806063
 24992.000 0.12779920
 24993.000 0.18650951
 24994.000 0.07242839
 24995.000 0.15788970
 24996.000 0.12699995
 24997.000 0.13136408
 24998.000 0.18919668
 24999.000 0.22555745
 25000.000 0.10798145
 25001.000 0.13613399
 25002.000 0.18927706
 25003.000 0.18945060
 25004.000 0.11228327
 25005.000 0.13439272
 25006.000 0.17961213
 25007.000 0.09236425
 25008.000 0.18311173
 25009.000 0.12675842
 25010.000 0.12905950
 25011.000 0.16813337
 25012.000 0.15579122
 25013.000 0.14059852
 25014.000 0.21969924
 25015.000 0.16852967
 25016.000 0.09562130
 25017.000 0.14756748
 25018.000 0.13754768
 25019.000 0.21604497
 25020.000 0.15604178
 25021.000 0.19085691
 25022.000 0.18890794
 25023.000 0.14152888
 25024.000 0.17620078
 25025.000 0.14266362
 25026.000 0.16919450
 25027.000 0.16116115
 25028.000 0.18776825
 25029.000 0.08237656
 25030.000 0.20680456
 25031.000 0.16725078
 25032.000 0.21630455
 25033.000 0.12204037
 25034.000 0.16623317
 25035.000 0.14845573
 25036.000 0.17464062
 25037.000 0.16487033
 25038.000 0.19356603
 25039.000 0.11802757
 25040.000 0.10853887
 25041.000 0.12837552
 25042.000 0.15410148
 25043.000 0.12337988
 25044.000 0.15693085
 25045.000 0.11315067
 25046.000 0.16687729
 25047.000 0.10934268
 25048.000 0.19144900
 25049.000 0.13689075
 25050.000 0.13542514
 25051.000 0.16521467
 25052.000 0.16036856
 25053.000 0.11147860
 25054.000 0.13804019
 25055.000 0.11105399
 25056.000 0.14426715
 25057.000 0.13407234
 25058.000 0.18385158
 25059.000 0.06441956
 25060.000 0.08759052
 25061.000 0.14718552
 25062.000 0.12690740
 25063.000 0.15389769
 25064.000 0.12882207
 25065.000 0.11124675
 25066.000 0.12572590
 25067.000 0.16633240
 25068.000 0.19430898
 25069.000 0.12208597
 25070.000 0.13733768
 25071.000 0.12628923
 25072.000 0.20592648
 25073.000 0.12444739
 25074.000 0.10366273
 25075.000 0.11069933
 25076.000 0.11106463
 25077.000 0.16301367
 25078.000 0.15847110
 25079.000 0.21603765
 25080.000 0.20406303
 25081.000 0.11393337
 25082.000 0.16921770
 25083.000 0.19070601
 25084.000 0.08597208
 25085.000 0.14960190
 25086.000 0.16322384
 25087.000 0.15203546
 25088.000 0.16594764
 25089.000 0.13696669
 25090.000 0.15409111
 25091.000 0.16757896
 25092.000 0.16078413
 25093.000 0.10444147
 25094.000 0.15649735
 25095.000 0.16432509
 25096.000 0.19336657
 25097.000 0.13284069
 25098.000 0.14832673
 25099.000 0.11101338
 25100.000 0.11428422
 25101.000 0.13010020
 25102.000 0.14184198
 25103.000 0.15681536
 25104.000 0.14508606
 25105.000 0.11826700
 25106.000 0.13355251
 25107.000 0.13162621
 25108.000 0.14298494
 25109.000 0.16547802
 25110.000 0.11115650
 25111.000 0.19914295
 25112.000 0.15799283
 25113.000 0.14878688
 25114.000 0.12751869
 25115.000 0.09947176
 25116.000 0.15049541
 25117.000 0.12873553
 25118.000 0.17375847
 25119.000 0.12921525
 25120.000 0.13844602
 25121.000 0.21693965
 25122.000 0.17607210
 25123.000 0.22457074
 25124.000 0.15561590
 25125.000 0.14526079
 25126.000 0.17894838
 25127.000 0.17677514
 25128.000 0.17881268
 25129.000 0.15043837
 25130.000 0.18183319
 25131.000 0.15172474
 25132.000 0.16827888
 25133.000 0.17931280
 25134.000 0.19369711
 25135.000 0.14337886
 25136.000 0.16482844
 25137.000 0.12270324
 25138.000 0.16998186
 25139.000 0.07930785
 25140.000 0.07235510
 25141.000 0.17690840
 25142.000 0.12943960
 25143.000 0.10416577
 25144.000 0.09122839
 25145.000 0.14594277
 25146.000 0.10019669
 25147.000 0.15020965
 25148.000 0.13536186
 25149.000 0.21882605
 25150.000 0.15104628
 25151.000 0.14806146
 25152.000 0.18252068
 25153.000 0.14356785
 25154.000 0.14561666
 25155.000 0.10427999
 25156.000 0.10862570
 25157.000 0.15844372
 25158.000 0.10360738
 25159.000 0.11518384
 25160.000 0.14756636
 25161.000 0.16459536
 25162.000 0.20956300
 25163.000 0.17476739
 25164.000 0.08714755
 25165.000 0.12431074
 25166.000 0.11238309
 25167.000 0.21548748
 25168.000 0.13399885
 25169.000 0.15059198
 25170.000 0.13258824
 25171.000 0.17700374
 25172.000 0.11394928
 25173.000 0.21151404
 25174.000 0.14052814
 25175.000 0.14968242
 25176.000 0.11720967
 25177.000 0.16015440
 25178.000 0.14349239
 25179.000 0.07834787
 25180.000 0.15621116
 25181.000 0.11144355
 25182.000 0.11725890
 25183.000 0.16967296
 25184.000 0.10327252
 25185.000 0.12203208
 25186.000 0.15443779
 25187.000 0.13724810
 25188.000 0.20697869
 25189.000 0.11136085
 25190.000 0.09924594
 25191.000 0.16321766
 25192.000 0.17318033
 25193.000 0.13006935
 25194.000 0.11347665
 25195.000 0.17615349
 25196.000 0.11614437
 25197.000 0.13983067
 25198.000 0.11451701
 25199.000 0.10767400
 25200.000 0.14170950
 25201.000 0.04221462
 25202.000 0.14818643
 25203.000 0.12935293
 25204.000 0.18547527
 25205.000 0.16214273
 25206.000 0.18175232
 25207.000 0.14607817
 25208.000 0.11968043
 25209.000 0.10055930
 25210.000 0.20237920
 25211.000 0.13697073
 25212.000 0.12369266
 25213.000 0.18833027
 25214.000 0.15085604
 25215.000 0.15258944
 25216.000 0.20299664
 25217.000 0.13573813
 25218.000 0.13726797
 25219.000 0.09206010
 25220.000 0.14987344
 25221.000 0.15494446
 25222.000 0.16303684
 25223.000 0.08651141
 25224.000 0.12739296
 25225.000 0.05525995
 25226.000 0.14727769
 25227.000 0.19600754
 25228.000 0.11663820
 25229.000 0.06263440
 25230.000 0.14310470
 25231.000 0.15538048
 25232.000 0.15486687
 25233.000 0.13674855
 25234.000 0.17898271
 25235.000 0.08365976
 25236.000 0.14783958
 25237.000 0.14681637
 25238.000 0.18304127
 25239.000 0.13464643
 25240.000 0.15197738
 25241.000 0.09948837
 25242.000 0.26206027
 25243.000 0.11540777
 25244.000 0.12821920
 25245.000 0.05461898
 25246.000 0.15740668
 25247.000 0.16806847
 25248.000 0.09717080
 25249.000 0.10030783
 25250.000 0.15097324
 25251.000 0.12689075
 25252.000 0.14831994
 25253.000 0.09504506
 25254.000 0.13055893
 25255.000 0.16558606
 25256.000 0.11766225
 25257.000 0.07685484
 25258.000 0.15385282
 25259.000 0.10084617
 25260.000 0.12096202
 25261.000 0.07225930
 25262.000 0.11361944
 25263.000 0.12287705
 25264.000 0.18869284
 25265.000 0.11925046
 25266.000 0.10545654
 25267.000 0.09563538
 25268.000 0.05433907
 25269.000 0.09788127
 25270.000 0.14251717
 25271.000 0.08728293
 25272.000 0.09255446
 25273.000 0.15867456
 25274.000 0.16208850
 25275.000 0.10333568
 25276.000 0.14410525
 25277.000 0.16715640
 25278.000 0.12583452
 25279.000 0.15951465
 25280.000 0.13782201
 25281.000 0.23467507
 25282.000 0.09913279
 25283.000 0.14804639
 25284.000 0.10826550
 25285.000 0.10279356
 25286.000 0.15392950
 25287.000 0.10592127
 25288.000 0.16438520
 25289.000 0.06798869
 25290.000 0.14688888
 25291.000 0.11148388
 25292.000 0.10724736
 25293.000 0.12362981
 25294.000 0.11062607
 25295.000 0.13275326
 25296.000 0.17137355
 25297.000 0.13796912
 25298.000 0.13492472
 25299.000 0.14375365
 25300.000 0.09887478
 25301.000 0.17438507
 25302.000 0.13894090
 25303.000 0.15882043
 25304.000 0.10473694
 25305.000 0.22269779
 25306.000 0.15847901
 25307.000 0.14283004
 25308.000 0.15168489
 25309.000 0.11866243
 25310.000 0.13793797
 25311.000 0.05766877
 25312.000 0.07354308
 25313.000 0.12777377
 25314.000 0.11203066
 25315.000 0.12292417
 25316.000 0.13774800
 25317.000 0.13509284
 25318.000 0.06301405
 25319.000 0.14336181
 25320.000 0.14415452
 25321.000 0.14682628
 25322.000 0.12592918
 25323.000 0.10556937
 25324.000 0.10654075
 25325.000 0.13476334
 25326.000 0.15062877
 25327.000 0.16457972
 25328.000 0.16405130
 25329.000 0.14550556
 25330.000 0.13332792
 25331.000 0.07734491
 25332.000 0.12151148
 25333.000 0.16173430
 25334.000 0.07308148
 25335.000 0.14118271
 25336.000 0.11329521
 25337.000 0.17048110
 25338.000 0.14367387
 25339.000 0.16201974
 25340.000 0.07408813
 25341.000 0.04923985
 25342.000 0.10253168
 25343.000 0.20165840
 25344.000 0.25162516
 25345.000 0.09687889
 25346.000 0.19399639
 25347.000 0.12445559
 25348.000 0.18968296
 25349.000 0.16702908
 25350.000 0.10567333
 25351.000 0.05700745
 25352.000 0.12313988
 25353.000 0.07121019
 25354.000 0.16652861
 25355.000 0.13520116
 25356.000 0.10949017
 25358.000 0.06876493
 25359.000 0.16202197
 25360.000 0.08610549
 25361.000 0.14266488
 25362.000 0.09389796
 25363.000 0.12057139
 25364.000 0.19157135
 25365.000 0.15333944
 25366.000 0.15756161
 25367.000 0.21732418
 25368.000 0.15630877
 25369.000 0.12630309
 25370.000 0.07608340
 25371.000 0.09471350
 25372.000 0.13619188
 25373.000 0.14909138
 25374.000 0.10345217
 25375.000 0.11066738
 25376.000 0.06735501
 25377.000 0.11024976
 25378.000 0.11034407
 25379.000 0.13722783
 25380.000 0.19129286
 25381.000 0.13642748
 25382.000 0.12316557
 25383.000 0.17515538
 25384.000 0.11747233
 25385.000 0.09773648
 25386.000 0.15560158
 25387.000 0.14097710
 25388.000 0.18726858
 25389.000 0.09826237
 25390.000 0.11552897
 25391.000 0.12461101
 25392.000 0.13372347
 25393.000 0.01250682
 25394.000 0.17218416
 25395.000 0.18219331
 25396.000 0.10002567
 25397.000 0.16278520
 25398.000 0.11445851
 25399.000 0.09366295
 25400.000 0.11987317
 25401.000 0.10103699
 25402.000 0.06708605
 25403.000 0.09302083
 25404.000 0.17076993
 25405.000 0.06995103
 25406.000 0.10167878
 25407.000 0.08254226
 25408.000 0.05017518
 25409.000 0.09980639
 25410.000 0.09236214
 25411.000 0.21105853
 25412.000 0.09808297
 25413.000 0.14182910
 25414.000 0.15173193
 25415.000 0.12074537
 25416.000 0.17790175
 25417.000 0.17880371
 25418.000 0.15044790
 25419.000 0.10811715
 25420.000 0.12596807
 25421.000 0.12320850
 25422.000 0.10217368
 25423.000 0.15929216
 25424.000 0.14327786
 25425.000 0.18177014
 25426.000 0.14280678
 25427.000 0.10041105
 25428.000 0.16648320
 25429.000 0.15771495
 25430.000 0.13827798
 25431.000 0.09880108
 25432.000 0.08813094
 25433.000 0.12257834
 25434.000 0.09578451
 25435.000 0.23884546
 25436.000 0.17945674
 25437.000 0.12627279
 25438.000 0.12166455
 25439.000 0.10387435
 25440.000 0.14661672
 25441.000 0.15345389
 25442.000 0.18197828
 25443.000 0.07523053
 25444.000 0.15463038
 25445.000 0.14798864
 25446.000 0.17552707
 25447.000 0.15133715
 25448.000 0.06665353
 25449.000 0.18186683
 25450.000 0.10273176
 25451.000 0.04636331
 25452.000 0.10676851
 25453.000 0.08639378
 25454.000 0.06183467
 25455.000 0.04430297
 25456.000 0.05423753
 25457.000 0.09399172
 25458.000 0.16925463
 25459.000 0.09931084
 25460.000 0.13691259
 25461.000 0.11824262
 25462.000 0.10795355
 25463.000 0.11630815
 25464.000 0.05287950
 25465.000 0.09812314
 25466.000 0.07682175
 25467.000 0.07449277
 25468.000 0.12079794
 25469.000 0.13014370
 25470.000 0.06215195
 25471.000 0.16482851
 25472.000 0.11895872
 25473.000 0.13007292
 25474.000 0.06890401
 25475.000 0.19268890
 25476.000 0.14309356
 25477.000 0.12200905
 25478.000 0.14550160
 25479.000 0.11551731
 25480.000 0.05184739
 25481.000 0.08891174
 25482.000 0.17849101
 25483.000 0.09679515
 25484.000 0.08031986
 25485.000 0.09148884
 25486.000 0.16102572
 25487.000 0.11691188
 25488.000 0.14545736
 25489.000 0.11731398
 25490.000 0.09909951
 25491.000 0.08360390
 25492.000 0.12283488
 25493.000 0.08168397
 25494.000 0.05475382
 25495.000 0.13172383
 25496.000 0.13595272
 25497.000 0.15491959
 25498.000 0.07420348
 25499.000 0.06816821
 25500.000 0.13774866
 25501.000 0.06551962
 25502.000 0.07170303
 25503.000 0.09912487
 25504.000 0.14136479
 25505.000 0.13908459
 25506.000 0.16372381
 25507.000 0.08992063
 25508.000 0.13279720
 25509.000 0.11213147
 25510.000 0.12241279
 25511.000 0.15260933
 25513.000 0.23420839
 25514.000 0.08929601
 25515.000 0.13467382
 25516.000 0.21380432
 25517.000 0.03734064
 25518.000 0.23837261
 25519.000 0.12279006
 25520.000 0.08733355
 25521.000 0.06873948
 25522.000 0.10480354
 25523.000 0.18120637
 25524.000 0.08875611
 25525.000 0.04327545
 25526.000 0.15582152
 25527.000 0.14948725
 25528.000 0.10153759
 25529.000 0.11284015
 25530.000 0.20537418
 25531.000 0.13311833
 25532.000 0.13056292
 25533.000 0.11644646
 25534.000 0.14296129
 25535.000 0.10187362
 25536.000 0.08553854
 25537.000 0.12058378
 25538.000 0.09508357
 25539.000 0.03701282
 25540.000 0.14050755
 25541.000 0.09320285
 25542.000 0.16706514
 25543.000 0.14286602
 25544.000 0.08077090
 25545.000 0.12371665
 25546.000 0.10733870
 25547.000 0.15317033
 25548.000 0.13515122
 25549.000 0.12465325
 25550.000 0.14784855
 25551.000 0.10769968
 25552.000 0.13251779
 25553.000 0.11102549
 25554.000 0.10113945
 25555.000 0.12898844
 25556.000 0.09070965
 25557.000 0.11890524
 25558.000 0.07998206
 25559.000 0.10545061
 25560.000 0.15994250
 25561.000 0.11821889
 25562.000 0.11563009
 25563.000 0.15686896
 25564.000 0.10021820
 25565.000 0.14856093
 25566.000 0.07886584
 25567.000 0.16386244
 25568.000 0.12250453
 25569.000 0.13128012
 25570.000 0.10429949
 25571.000 0.10487651
 25572.000 0.24221902
 25573.000 0.09735674
 25574.000 0.11271960
 25575.000 0.12056053
 25576.000 0.12464108
 25577.000 0.15066787
 25578.000 0.12409784
 25579.000 0.09304088
 25580.000 0.15642705
 25581.000 0.08929577
 25582.000 0.12395077
 25583.000 0.14639545
 25584.000 0.12802661
 25585.000 0.14418840
 25586.000 0.08711910
 25587.000 0.14761398
 25588.000 0.12862036
 25589.000 0.15877131
 25590.000 0.13087228
 25591.000 0.08995535
 25592.000 0.09681636
 25593.000 0.14300313
 25594.000 0.08973912
 25595.000 0.08747024
 25596.000 0.12168107
 25597.000 0.05739842
 25598.000 0.11294802
 25599.000 0.11730210
 25600.000 0.11161061
 25601.000 0.14875553
 25602.000 0.12345024
 25603.000 0.10417015
 25604.000 0.06654074
 25605.000 0.04917058
 25606.000 0.08067386
 25607.000 0.09391001
 25608.000 0.10331631
 25609.000 0.14386948
 25610.000 0.06606333
 25611.000 0.08774119
 25612.000 0.10180151
 25613.000 0.11783791
 25614.000 0.05760795
 25615.000 0.19500585
 25616.000 0.15743987
 25617.000 0.12127006
 25618.000 0.05598359
 25619.000 0.17021566
 25620.000 0.13025320
 25621.000 0.12949387
 25622.000 0.11452158
 25623.000 0.19436545
 25624.000 0.06866844
 25625.000 0.11894447
 25626.000 0.10846919
 25627.000 0.11935390
 25628.000 0.12321724
 25629.000 0.05168131
 25630.000 0.17125359
 25631.000 0.08269367
 25632.000 0.15867902
 25633.000 0.16789341
 25634.000 0.17746200
 25635.000 0.11573418
 25636.000 0.09055517
 25637.000 0.10013383
 25638.000 0.11587838
 25639.000 0.02099905
 25640.000 0.09390545
 25641.000 0.18285722
 25642.000 0.08987574
 25643.000 0.12901536
 25644.000 0.08616088
 25645.000 0.14210623
 25646.000 0.07403957
 25647.000 0.07367197
 25648.000 0.16022064
 25649.000 0.13995345
 25650.000 0.07900537
 25651.000 0.10986003
 25652.000 0.17309701
 25653.000 0.03518511
 25654.000 0.11468296
 25655.000 0.04615569
 25656.000 0.14459540
 25657.000 0.13236073
 25658.000 0.08954056
 25659.000 0.11481425
 25660.000 0.16919823
 25661.000 0.12995390
 25662.000 0.09780454
 25663.000 0.11043160
 25664.000 0.11699477
 25665.000 0.16415823
 25666.000 0.15936593
 25667.000 0.12380429
 25668.000 0.11618654


==> anc/SDSSJ1131-0742/sdssj1131-0742_20150119.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1131-0742                    #Object Name                
#Date           =2015-01-19                        #Mid Exp. yyyy-mm-dd        
#UTC            =09:29:47.00                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =10                                #Exposure Time (s)          
#MJD            =57041.3956828704                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1131-0742-frame-0001c.fits   #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =11 31 43.46                       #From stars.dat (J2000)     
#Dec            =-07 42 20.5                       #From stars.dat (J2000)     
#Epoch          =2015.050401262                    #Epoch in Decimal Years     
#PrecessedRA    =11 32 29.41                       #RA when observed           
#PrecessedDec   =-07 47 19.9                       #Dec when observed          
#Bjed           =2457041.899424952                 #with leapsecs(Stumpff80)   
#BjedCorr       =0.000084218                       #Linear correction days/day 
#Barydiff       =256.132                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =1321                              #Number pts in data         
     0.000 -0.16969558
    10.000 -0.17720971
    20.000 -0.16469693
    30.000 -0.17335665
    40.000 -0.16912210
    50.000 -0.18591513
    60.000 -0.16817335
    70.000 -0.17343971
    80.000 -0.18156684
    90.000 -0.18296297
   100.000 -0.17345095
   110.000 -0.17608763
   120.000 -0.16247203
   130.000 -0.17011572
   140.000 -0.17068651
   150.000 -0.18212907
   160.000 -0.17190328
   170.000 -0.16775544
   180.000 -0.17077048
   190.000 -0.16254652
   200.000 -0.15790119
   210.000 -0.17818517
   220.000 -0.16784172
   230.000 -0.16811864
   240.000 -0.18826837
   250.000 -0.18122951
   260.000 -0.16967739
   270.000 -0.16278219
   280.000 -0.17205573
   290.000 -0.17889099
   300.000 -0.17869692
   310.000 -0.17462478
   320.000 -0.15672871
   330.000 -0.15298950
   340.000 -0.17125351
   350.000 -0.16951909
   360.000 -0.16231963
   370.000 -0.17356103
   380.000 -0.16721483
   390.000 -0.18525678
   400.000 -0.17558643
   410.000 -0.16090487
   420.000 -0.16904121
   430.000 -0.17239567
   440.000 -0.16817215
   450.000 -0.17528751
   460.000 -0.17519143
   470.000 -0.17490433
   480.000 -0.16458192
   490.000 -0.19026352
   500.000 -0.16500928
   510.000 -0.17800873
   520.000 -0.17111713
   530.000 -0.17682189
   540.000 -0.16033317
   550.000 -0.13768287
   560.000 -0.16289482
   570.000 -0.17526408
   580.000 -0.16921235
   590.000 -0.17042868
   600.000 -0.16784190
   610.000 -0.16433154
   620.000 -0.16425400
   630.000 -0.17023429
   640.000 -0.15799615
   650.000 -0.17283885
   660.000 -0.17184146
   670.000 -0.16883649
   680.000 -0.16226758
   690.000 -0.17674088
   700.000 -0.16513665
   710.000 -0.16306656
   720.000 -0.16379184
   730.000 -0.17385703
   740.000 -0.17892058
   750.000 -0.17013600
   760.000 -0.14765020
   770.000 -0.16915811
   780.000 -0.16639213
   790.000 -0.15788364
   800.000 -0.15515539
   810.000 -0.15458261
   820.000 -0.15184393
   830.000 -0.14874438
   840.000 -0.15601283
   850.000 -0.15039012
   860.000 -0.15408118
   870.000 -0.14287446
   880.000 -0.14308249
   890.000 -0.16265828
   900.000 -0.14891922
   910.000 -0.14338227
   920.000 -0.14356225
   930.000 -0.11913394
   940.000 -0.17073748
   950.000 -0.13929157
   960.000 -0.13055967
   970.000 -0.10896084
   980.000 -0.12340298
   990.000 -0.13561268
  1000.000 -0.12932968
  1010.000 -0.13142922
  1020.000 -0.12132454
  1030.000 -0.11082063
  1040.000 -0.12236967
  1050.000 -0.10896158
  1060.000 -0.11489156
  1070.000 -0.10798981
  1080.000 -0.11706724
  1090.000 -0.09778129
  1100.000 -0.10028385
  1110.000 -0.11195948
  1120.000 -0.09958601
  1130.000 -0.09006457
  1140.000 -0.08949756
  1150.000 -0.08923192
  1160.000 -0.08505156
  1170.000 -0.08286845
  1180.000 -0.07018573
  1190.000 -0.06508205
  1200.000 -0.06555247
  1210.000 -0.05854443
  1220.000 -0.06366387
  1230.000 -0.04364989
  1240.000 -0.05970907
  1250.000 -0.05660957
  1260.000 -0.04669097
  1270.000 -0.03629595
  1280.000 -0.03412182
  1290.000 -0.03270846
  1300.000 -0.01910836
  1310.000 -0.01498960
  1320.000 -0.02738641
  1330.000 0.00592017
  1340.000 0.00010400
  1350.000 -0.00044781
  1360.000 0.01992478
  1370.000 0.00584187
  1380.000 0.02713800
  1390.000 0.02075644
  1400.000 0.03987154
  1410.000 0.03363396
  1420.000 0.03334867
  1430.000 0.05363492
  1440.000 0.04806128
  1450.000 0.05807142
  1460.000 0.06229064
  1470.000 0.07690278
  1480.000 0.06675730
  1490.000 0.07777802
  1500.000 0.09534613
  1510.000 0.08720688
  1520.000 0.10154133
  1530.000 0.11406773
  1540.000 0.10577195
  1550.000 0.12102129
  1560.000 0.11902213
  1570.000 0.11930011
  1580.000 0.13260160
  1590.000 0.15097351
  1600.000 0.14179096
  1610.000 0.15835427
  1620.000 0.14045911
  1630.000 0.15707296
  1640.000 0.17249729
  1650.000 0.17529874
  1660.000 0.17602074
  1670.000 0.18964616
  1680.000 0.18834062
  1690.000 0.18618226
  1700.000 0.19558053
  1710.000 0.19804385
  1720.000 0.17953036
  1730.000 0.21208729
  1740.000 0.22381892
  1750.000 0.19761327
  1760.000 0.22050866
  1770.000 0.21488261
  1780.000 0.21830286
  1790.000 0.22352969
  1800.000 0.25400434
  1810.000 0.24750198
  1820.000 0.23777603
  1830.000 0.23705907
  1840.000 0.24537179
  1850.000 0.23463811
  1860.000 0.24273423
  1870.000 0.23113109
  1880.000 0.25352351
  1890.000 0.25061053
  1900.000 0.24265245
  1910.000 0.25640390
  1920.000 0.23169546
  1930.000 0.25419527
  1940.000 0.24786551
  1950.000 0.26573530
  1960.000 0.27531570
  1970.000 0.25786203
  1980.000 0.27296208
  1990.000 0.26602125
  2000.000 0.25888789
  2010.000 0.24528434
  2020.000 0.24150626
  2030.000 0.24910864
  2040.000 0.28397891
  2050.000 0.24728512
  2060.000 0.26429166
  2070.000 0.27063686
  2080.000 0.26128319
  2090.000 0.27404992
  2100.000 0.25461507
  2110.000 0.25589368
  2120.000 0.25340080
  2130.000 0.23720573
  2140.000 0.24484334
  2150.000 0.24630303
  2160.000 0.26702673
  2170.000 0.26845669
  2180.000 0.23207768
  2190.000 0.25913715
  2200.000 0.24179680
  2210.000 0.25790881
  2220.000 0.24670470
  2230.000 0.23190750
  2240.000 0.25328433
  2250.000 0.24567084
  2260.000 0.24516531
  2270.000 0.26737659
  2280.000 0.23338312
  2290.000 0.21905106
  2300.000 0.23735455
  2310.000 0.20992041
  2320.000 0.22376951
  2330.000 0.23248154
  2340.000 0.23437951
  2350.000 0.21316335
  2360.000 0.22994983
  2370.000 0.20766264
  2380.000 0.22269048
  2390.000 0.24458760
  2400.000 0.20438626
  2410.000 0.22677646
  2420.000 0.18821447
  2430.000 0.20764224
  2440.000 0.20473264
  2450.000 0.21381053
  2460.000 0.20630360
  2470.000 0.19769047
  2480.000 0.22006978
  2490.000 0.21129306
  2500.000 0.19347182
  2510.000 0.18966623
  2520.000 0.19010442
  2530.000 0.18207133
  2540.000 0.18698769
  2550.000 0.18961984
  2560.000 0.18693192
  2570.000 0.17706896
  2580.000 0.17660611
  2590.000 0.16575557
  2600.000 0.16639277
  2610.000 0.16462148
  2620.000 0.14953814
  2630.000 0.16600957
  2640.000 0.15321758
  2650.000 0.15984765
  2660.000 0.15213142
  2670.000 0.14717953
  2680.000 0.14320024
  2690.000 0.16458431
  2700.000 0.16617734
  2710.000 0.15431890
  2720.000 0.16417385
  2730.000 0.13815967
  2740.000 0.12986686
  2750.000 0.12867229
  2760.000 0.13893199
  2770.000 0.13643745
  2780.000 0.12262005
  2790.000 0.10532071
  2800.000 0.11671508
  2810.000 0.09360235
  2820.000 0.13866884
  2830.000 0.11417700
  2840.000 0.08699393
  2850.000 0.11049026
  2860.000 0.10130487
  2870.000 0.09875453
  2880.000 0.10781628
  2890.000 0.09276932
  2900.000 0.10627011
  2910.000 0.08930357
  2920.000 0.09535046
  2930.000 0.07585115
  2940.000 0.07262742
  2950.000 0.07872939
  2960.000 0.07154529
  2970.000 0.06533018
  2980.000 0.05690635
  2990.000 0.06383547
  3000.000 0.07062039
  3010.000 0.05927287
  3020.000 0.06080367
  3030.000 0.06093405
  3040.000 0.05635526
  3050.000 0.05552988
  3060.000 0.04585955
  3070.000 0.05542287
  3080.000 0.05121762
  3090.000 0.05691152
  3100.000 0.05587854
  3110.000 0.05822338
  3120.000 0.03357048
  3130.000 0.02638825
  3140.000 0.03340796
  3150.000 0.02086573
  3160.000 0.03408874
  3170.000 0.03928303
  3180.000 0.02161077
  3190.000 0.02021281
  3200.000 0.01508318
  3210.000 0.02408874
  3220.000 0.02276027
  3230.000 0.01739287
  3240.000 0.00819709
  3250.000 0.01143589
  3260.000 -0.01669985
  3270.000 0.00772803
  3280.000 0.00456344
  3290.000 -0.00761388
  3300.000 0.00082444
  3310.000 -0.00773422
  3320.000 -0.00513840
  3330.000 -0.01370489
  3340.000 -0.02005252
  3350.000 -0.00605316
  3360.000 -0.01907007
  3370.000 -0.01863733
  3380.000 -0.02584549
  3390.000 -0.02542363
  3400.000 -0.04617002
  3410.000 -0.02171149
  3420.000 -0.02486225
  3430.000 -0.03445908
  3440.000 -0.03983511
  3450.000 -0.03861118
  3460.000 -0.03193697
  3470.000 -0.05475215
  3480.000 -0.01541663
  3490.000 -0.04845175
  3500.000 -0.02641874
  3510.000 -0.03945573
  3520.000 -0.05367287
  3530.000 -0.06628875
  3540.000 -0.05531635
  3550.000 -0.05608732
  3560.000 -0.05166225
  3570.000 -0.05147180
  3580.000 -0.06245314
  3590.000 -0.04770523
  3600.000 -0.06547454
  3610.000 -0.08081755
  3620.000 -0.08782793
  3630.000 -0.07985141
  3640.000 -0.03185553
  3650.000 -0.06027948
  3660.000 -0.07989782
  3670.000 -0.08544390
  3680.000 -0.09222462
  3690.000 -0.08443673
  3700.000 -0.08532853
  3710.000 -0.06578307
  3720.000 -0.07824376
  3730.000 -0.05336648
  3740.000 -0.08035276
  3750.000 -0.06822883
  3760.000 -0.09359482
  3770.000 -0.07886585
  3780.000 -0.07157899
  3790.000 -0.11610282
  3800.000 -0.09884429
  3810.000 -0.10528479
  3820.000 -0.09704180
  3830.000 -0.11330096
  3840.000 -0.09534094
  3850.000 -0.09721444
  3860.000 -0.10674945
  3870.000 -0.10767482
  3880.000 -0.10319436
  3890.000 -0.11276323
  3900.000 -0.11232066
  3910.000 -0.11201140
  3920.000 -0.11950438
  3930.000 -0.13373238
  3940.000 -0.12779355
  3950.000 -0.09721383
  3960.000 -0.12541134
  3970.000 -0.11500483
  3980.000 -0.11686386
  3990.000 -0.11954630
  4000.000 -0.12156987
  4010.000 -0.13168832
  4020.000 -0.12396606
  4030.000 -0.13226841
  4040.000 -0.12750369
  4050.000 -0.12620380
  4060.000 -0.14881262
  4070.000 -0.13337110
  4080.000 -0.13367534
  4090.000 -0.12324735
  4100.000 -0.13169702
  4110.000 -0.13856132
  4120.000 -0.13701501
  4130.000 -0.13481328
  4140.000 -0.13604034
  4150.000 -0.11813659
  4160.000 -0.12962619
  4170.000 -0.16256150
  4180.000 -0.12168281
  4190.000 -0.13495601
  4200.000 -0.14389476
  4210.000 -0.12661674
  4220.000 -0.16327363
  4230.000 -0.18002697
  4240.000 -0.14335324
  4250.000 -0.14943184
  4260.000 -0.16810886
  4270.000 -0.14023866
  4280.000 -0.13795462
  4290.000 -0.15381564
  4300.000 -0.14320133
  4310.000 -0.14198325
  4320.000 -0.14326628
  4330.000 -0.15240784
  4340.000 -0.14791804
  4350.000 -0.16211372
  4360.000 -0.16099359
  4370.000 -0.15159547
  4380.000 -0.14798612
  4390.000 -0.15440844
  4400.000 -0.16775637
  4410.000 -0.15081862
  4420.000 -0.16750810
  4430.000 -0.16328405
  4440.000 -0.15900359
  4450.000 -0.16306255
  4460.000 -0.16803263
  4470.000 -0.16902640
  4480.000 -0.15726079
  4490.000 -0.17444814
  4500.000 -0.17048068
  4510.000 -0.18178509
  4520.000 -0.17847051
  4530.000 -0.17095328
  4540.000 -0.16570526
  4550.000 -0.17887542
  4560.000 -0.16775575
  4570.000 -0.18315132
  4580.000 -0.16875271
  4590.000 -0.17084784
  4600.000 -0.16891910
  4610.000 -0.16418962
  4620.000 -0.17328986
  4630.000 -0.17218321
  4640.000 -0.15952994
  4650.000 -0.17055991
  4660.000 -0.17544457
  4670.000 -0.17686737
  4680.000 -0.17010763
  4690.000 -0.17662558
  4700.000 -0.17498572
  4710.000 -0.16768535
  4720.000 -0.17493125
  4730.000 -0.18271135
  4740.000 -0.17440357
  4750.000 -0.17830650
  4760.000 -0.18260424
  4770.000 -0.17588040
  4780.000 -0.16801000
  4790.000 -0.17495642
  4800.000 -0.16527665
  4810.000 -0.18237376
  4820.000 -0.17804603
  4830.000 -0.17396404
  4840.000 -0.17162169
  4850.000 -0.18098720
  4860.000 -0.16339142
  4870.000 -0.20050438
  4880.000 -0.18953768
  4890.000 -0.18718148
  4900.000 -0.15720782
  4910.000 -0.16346157
  4920.000 -0.17440094
  4930.000 -0.16100705
  4940.000 -0.18934547
  4950.000 -0.18637842
  4960.000 -0.17520043
  4970.000 -0.18055603
  4980.000 -0.18368016
  4990.000 -0.19262633
  5000.000 -0.17419108
  5010.000 -0.16137361
  5020.000 -0.19673493
  5030.000 -0.17037599
  5040.000 -0.17036075
  5050.000 -0.16221180
  5060.000 -0.19748779
  5070.000 -0.18142922
  5080.000 -0.17459049
  5090.000 -0.19185635
  5100.000 -0.19493921
  5110.000 -0.17166657
  5120.000 -0.18918943
  5130.000 -0.18682541
  5140.000 -0.17355111
  5150.000 -0.18223431
  5160.000 -0.18710726
  5170.000 -0.18839036
  5180.000 -0.19024474
  5190.000 -0.20469514
  5200.000 -0.18223690
  5210.000 -0.18866244
  5220.000 -0.19857102
  5230.000 -0.19417664
  5240.000 -0.18416506
  5250.000 -0.19219584
  5260.000 -0.18047986
  5270.000 -0.17814523
  5280.000 -0.15971654
  5290.000 -0.19562994
  5300.000 -0.18504144
  5310.000 -0.18198435
  5320.000 -0.18835555
  5330.000 -0.20058825
  5340.000 -0.17426952
  5350.000 -0.18659334
  5360.000 -0.19222336
  5370.000 -0.19662064
  5380.000 -0.18484991
  5390.000 -0.18214529
  5400.000 -0.18550420
  5410.000 -0.18668744
  5420.000 -0.17107895
  5430.000 -0.18586173
  5440.000 -0.19002048
  5450.000 -0.16905934
  5460.000 -0.19329135
  5470.000 -0.18281894
  5480.000 -0.18305498
  5490.000 -0.19608419
  5500.000 -0.18472784
  5510.000 -0.19202586
  5520.000 -0.18573603
  5530.000 -0.18425220
  5540.000 -0.19767919
  5550.000 -0.18857453
  5560.000 -0.19010202
  5570.000 -0.18218030
  5580.000 -0.18783601
  5590.000 -0.19107578
  5600.000 -0.17754415
  5610.000 -0.18757208
  5620.000 -0.18244936
  5630.000 -0.18124246
  5640.000 -0.18570194
  5650.000 -0.19362554
  5660.000 -0.20165490
  5670.000 -0.18520429
  5680.000 -0.18547673
  5690.000 -0.19481132
  5700.000 -0.18234188
  5710.000 -0.19617856
  5720.000 -0.19364262
  5730.000 -0.19086088
  5740.000 -0.18363495
  5750.000 -0.17370104
  5760.000 -0.17899330
  5770.000 -0.19859811
  5780.000 -0.19028783
  5790.000 -0.19101316
  5800.000 -0.17636159
  5810.000 -0.19851202
  5820.000 -0.18908798
  5830.000 -0.18812226
  5840.000 -0.18260422
  5850.000 -0.17745908
  5860.000 -0.19250515
  5870.000 -0.18425286
  5880.000 -0.17114315
  5890.000 -0.17695450
  5900.000 -0.17874663
  5910.000 -0.18339611
  5920.000 -0.18896431
  5930.000 -0.18496824
  5940.000 -0.18329076
  5950.000 -0.17590101
  5960.000 -0.18014632
  5970.000 -0.16660028
  5980.000 -0.18356516
  5990.000 -0.18006721
  6000.000 -0.17179960
  6010.000 -0.17295667
  6020.000 -0.15991696
  6030.000 -0.15517523
  6040.000 -0.16829357
  6050.000 -0.16764099
  6060.000 -0.15514779
  6070.000 -0.16216076
  6080.000 -0.16806273
  6090.000 -0.15547976
  6100.000 -0.16426818
  6110.000 -0.16056942
  6120.000 -0.15339453
  6130.000 -0.15216917
  6140.000 -0.15277377
  6150.000 -0.12923341
  6160.000 -0.12427272
  6170.000 -0.12960450
  6180.000 -0.13783583
  6190.000 -0.11517981
  6200.000 -0.14256259
  6210.000 -0.11834392
  6220.000 -0.11636167
  6230.000 -0.10989499
  6240.000 -0.12019412
  6250.000 -0.10687548
  6260.000 -0.10299319
  6270.000 -0.12421024
  6280.000 -0.08995276
  6290.000 -0.09709422
  6300.000 -0.07376335
  6310.000 -0.09189593
  6320.000 -0.08042488
  6330.000 -0.06478732
  6340.000 -0.07435507
  6350.000 -0.05583385
  6360.000 -0.05736425
  6370.000 -0.05629084
  6380.000 -0.03811539
  6390.000 -0.03613157
  6400.000 -0.03658294
  6410.000 -0.03562223
  6420.000 -0.02275250
  6430.000 -0.04476026
  6440.000 0.00979004
  6450.000 -0.00089578
  6460.000 0.01483523
  6470.000 0.01542614
  6480.000 0.01247250
  6490.000 0.02073444
  6500.000 0.02714450
  6510.000 0.03751024
  6520.000 0.04546678
  6530.000 0.06665785
  6540.000 0.08580643
  6550.000 0.09196721
  6560.000 0.10404347
  6570.000 0.09810012
  6580.000 0.08623612
  6590.000 0.12810445
  6600.000 0.11982082
  6610.000 0.14208792
  6620.000 0.15386770
  6630.000 0.15044411
  6640.000 0.16540906
  6650.000 0.15915322
  6660.000 0.17477492
  6670.000 0.18393631
  6680.000 0.18734160
  6690.000 0.19990840
  6700.000 0.20696823
  6710.000 0.21856554
  6720.000 0.23076721
  6730.000 0.22317438
  6740.000 0.23689638
  6750.000 0.25198436
  6760.000 0.27363163
  6770.000 0.25950633
  6780.000 0.26897210
  6790.000 0.26047355
  6800.000 0.27326986
  6810.000 0.28458722
  6820.000 0.28112240
  6830.000 0.27232169
  6840.000 0.28074361
  6850.000 0.30539336
  6860.000 0.28335442
  6870.000 0.31998736
  6880.000 0.29563759
  6890.000 0.33223381
  6900.000 0.32973611
  6910.000 0.31160069
  6920.000 0.31248658
  6930.000 0.32628660
  6940.000 0.35370261
  6950.000 0.34278763
  6960.000 0.32624690
  6970.000 0.35147534
  6980.000 0.34889244
  6990.000 0.32754551
  7000.000 0.35531228
  7010.000 0.35397857
  7020.000 0.36592340
  7030.000 0.36994439
  7040.000 0.36072117
  7050.000 0.37604639
  7060.000 0.34091999
  7070.000 0.35563611
  7080.000 0.38282705
  7090.000 0.35529485
  7100.000 0.37617086
  7110.000 0.34512980
  7120.000 0.37144705
  7130.000 0.39783695
  7140.000 0.40088150
  7150.000 0.38561241
  7160.000 0.36401056
  7170.000 0.34243238
  7180.000 0.33004570
  7190.000 0.35776785
  7200.000 0.34163075
  7210.000 0.33871113
  7220.000 0.36898816
  7230.000 0.35103315
  7240.000 0.36837626
  7250.000 0.33994866
  7260.000 0.35724509
  7270.000 0.34292732
  7280.000 0.33195941
  7290.000 0.33821711
  7300.000 0.32862194
  7310.000 0.34976180
  7320.000 0.32145343
  7330.000 0.33408633
  7340.000 0.32879467
  7350.000 0.35134261
  7360.000 0.32242687
  7370.000 0.29779831
  7380.000 0.31115425
  7390.000 0.31446804
  7400.000 0.31322947
  7410.000 0.29311068
  7420.000 0.29519650
  7430.000 0.28569027
  7440.000 0.29631539
  7450.000 0.28923085
  7460.000 0.29591812
  7470.000 0.28695499
  7480.000 0.26867346
  7490.000 0.28555423
  7500.000 0.25300349
  7510.000 0.28086261
  7520.000 0.26677902
  7530.000 0.25159578
  7540.000 0.24504395
  7550.000 0.25401773
  7560.000 0.25904411
  7570.000 0.25729416
  7580.000 0.23832872
  7590.000 0.23625424
  7600.000 0.23273019
  7610.000 0.23894128
  7620.000 0.22735347
  7630.000 0.21288792
  7640.000 0.22638618
  7650.000 0.21325006
  7660.000 0.23171349
  7670.000 0.21590337
  7680.000 0.21058488
  7690.000 0.19444494
  7700.000 0.20467539
  7710.000 0.19162823
  7720.000 0.18742325
  7730.000 0.19610765
  7740.000 0.20367028
  7750.000 0.17735443
  7760.000 0.19691549
  7770.000 0.18737036
  7780.000 0.16378992
  7790.000 0.17679133
  7800.000 0.16881617
  7810.000 0.17350846
  7820.000 0.16563330
  7830.000 0.15224886
  7840.000 0.18420685
  7850.000 0.15882475
  7860.000 0.15604122
  7870.000 0.12803433
  7880.000 0.14276754
  7890.000 0.11749616
  7900.000 0.14072325
  7910.000 0.12309945
  7920.000 0.13330503
  7930.000 0.12261789
  7940.000 0.12720209
  7950.000 0.11612863
  7960.000 0.11414743
  7970.000 0.11558121
  7980.000 0.10921137
  7990.000 0.09832637
  8000.000 0.09716964
  8010.000 0.08566871
  8020.000 0.10025618
  8030.000 0.11210326
  8040.000 0.07479048
  8050.000 0.10810387
  8060.000 0.08035935
  8070.000 0.10995974
  8080.000 0.07759501
  8090.000 0.09052811
  8100.000 0.06913331
  8110.000 0.06092878
  8120.000 0.06764510
  8130.000 0.09380010
  8140.000 0.06761845
  8150.000 0.05164226
  8160.000 0.05635767
  8170.000 0.05068409
  8180.000 0.04541656
  8190.000 0.05211622
  8200.000 0.03200300
  8210.000 0.06503849
  8220.000 0.04342356
  8230.000 0.05146903
  8240.000 0.02432053
  8250.000 0.02438601
  8260.000 0.02392604
  8270.000 0.02444797
  8280.000 0.02381168
  8290.000 0.01031345
  8300.000 0.01616989
  8310.000 0.01869656
  8320.000 0.00984118
  8330.000 0.00808430
  8340.000 0.00448809
  8350.000 -0.00918089
  8360.000 0.01156086
  8370.000 -0.02051612
  8380.000 -0.01261857
  8390.000 -0.00473545
  8400.000 0.00345821
  8410.000 -0.01252606
  8420.000 -0.01721382
  8430.000 -0.02591824
  8440.000 -0.01610890
  8450.000 -0.02456768
  8460.000 -0.02347529
  8470.000 -0.02973054
  8480.000 -0.02366683
  8490.000 -0.02137744
  8500.000 -0.03648410
  8510.000 -0.02466251
  8520.000 -0.04447532
  8530.000 -0.04102402
  8540.000 -0.05482929
  8550.000 -0.04967438
  8560.000 -0.06119527
  8570.000 -0.06072725
  8580.000 -0.05428565
  8590.000 -0.08210498
  8600.000 -0.06711521
  8610.000 -0.07175547
  8620.000 -0.05743104
  8630.000 -0.05661049
  8640.000 -0.07609017
  8650.000 -0.06419106
  8660.000 -0.04719552
  8670.000 -0.07457897
  8680.000 -0.05765964
  8690.000 -0.06617159
  8700.000 -0.08994366
  8710.000 -0.06780798
  8720.000 -0.09882728
  8730.000 -0.10481232
  8740.000 -0.09642228
  8750.000 -0.08502061
  8760.000 -0.08677602
  8770.000 -0.09210299
  8780.000 -0.10160849
  8790.000 -0.09940682
  8800.000 -0.10078818
  8810.000 -0.11061349
  8820.000 -0.10848762
  8830.000 -0.11835160
  8840.000 -0.11708157
  8850.000 -0.12484737
  8860.000 -0.10511430
  8870.000 -0.11350011
  8880.000 -0.12205899
  8890.000 -0.11443761
  8900.000 -0.11112547
  8910.000 -0.12736478
  8920.000 -0.11369912
  8930.000 -0.12696970
  8940.000 -0.12824983
  8950.000 -0.12508660
  8960.000 -0.12117840
  8970.000 -0.13476609
  8980.000 -0.13095350
  8990.000 -0.11910325
  9000.000 -0.12191147
  9010.000 -0.14220805
  9020.000 -0.14143884
  9030.000 -0.14092782
  9040.000 -0.14046722
  9050.000 -0.11651857
  9060.000 -0.14349114
  9070.000 -0.12851682
  9080.000 -0.13912349
  9090.000 -0.12650499
  9100.000 -0.14292705
  9110.000 -0.14618560
  9120.000 -0.14570938
  9130.000 -0.14909564
  9140.000 -0.16733808
  9150.000 -0.13636330
  9160.000 -0.13957909
  9170.000 -0.15120624
  9180.000 -0.15349436
  9190.000 -0.15950938
  9200.000 -0.15531337
  9210.000 -0.16198868
  9220.000 -0.15716007
  9230.000 -0.15019026
  9240.000 -0.14789325
  9250.000 -0.17739566
  9260.000 -0.15691911
  9270.000 -0.15566126
  9280.000 -0.16036860
  9290.000 -0.15860953
  9300.000 -0.15601110
  9310.000 -0.15666513
  9320.000 -0.18045731
  9330.000 -0.18665224
  9340.000 -0.15245812
  9350.000 -0.16225528
  9360.000 -0.17972444
  9370.000 -0.16322035
  9380.000 -0.16200755
  9390.000 -0.18038556
  9400.000 -0.16145017
  9410.000 -0.15091331
  9420.000 -0.19113325
  9430.000 -0.17225826
  9440.000 -0.19014491
  9450.000 -0.17366392
  9460.000 -0.17978494
  9470.000 -0.17187381
  9480.000 -0.18392936
  9490.000 -0.17058098
  9500.000 -0.16930317
  9510.000 -0.17318834
  9520.000 -0.17609739
  9530.000 -0.16265382
  9540.000 -0.17999730
  9550.000 -0.22579281
  9560.000 -0.18123298
  9570.000 -0.20037138
  9580.000 -0.19233304
  9590.000 -0.17316007
  9600.000 -0.17420493
  9610.000 -0.19049582
  9620.000 -0.19197055
  9630.000 -0.19655226
  9640.000 -0.16775813
  9650.000 -0.18320697
  9660.000 -0.20302744
  9670.000 -0.19050813
  9680.000 -0.19283990
  9690.000 -0.18625728
  9700.000 -0.18777707
  9710.000 -0.19679207
  9720.000 -0.21095974
  9730.000 -0.18979702
  9740.000 -0.17518711
  9750.000 -0.18291403
  9760.000 -0.18133685
  9770.000 -0.18778726
  9780.000 -0.20629031
  9790.000 -0.18086370
  9800.000 -0.18489930
  9810.000 -0.19163244
  9820.000 -0.16809497
  9830.000 -0.19347878
  9840.000 -0.17996992
  9850.000 -0.19978491
  9860.000 -0.18782948
  9870.000 -0.19747899
  9880.000 -0.17412423
  9890.000 -0.20520167
  9900.000 -0.20168457
  9910.000 -0.16304015
  9920.000 -0.18564800
  9930.000 -0.20106377
  9940.000 -0.19299178
  9950.000 -0.18489032
  9960.000 -0.19576785
  9970.000 -0.18697240
  9980.000 -0.19199757
  9990.000 -0.19253170
 10000.000 -0.19096777
 10010.000 -0.18669628
 10020.000 -0.19603921
 10030.000 -0.19255023
 10040.000 -0.19298102
 10050.000 -0.19760894
 10060.000 -0.19574644
 10070.000 -0.19116889
 10080.000 -0.19443507
 10090.000 -0.18650527
 10100.000 -0.18083015
 10110.000 -0.20493757
 10120.000 -0.20159692
 10130.000 -0.20305437
 10140.000 -0.19927752
 10150.000 -0.20078952
 10160.000 -0.19579514
 10170.000 -0.19417877
 10180.000 -0.19867548
 10190.000 -0.20007175
 10200.000 -0.16923644
 10210.000 -0.17633487
 10220.000 -0.17989306
 10230.000 -0.19218208
 10240.000 -0.18522405
 10250.000 -0.19358754
 10260.000 -0.21490870
 10270.000 -0.21309349
 10280.000 -0.20248006
 10290.000 -0.21629068
 10300.000 -0.18845331
 10310.000 -0.19496580
 10320.000 -0.20155209
 10330.000 -0.19905579
 10340.000 -0.20010195
 10350.000 -0.19231328
 10360.000 -0.20097075
 10370.000 -0.19668031
 10380.000 -0.19694431
 10390.000 -0.20422163
 10400.000 -0.20525669
 10410.000 -0.19025396
 10420.000 -0.20679232
 10430.000 -0.20335125
 10440.000 -0.20563782
 10450.000 -0.17410456
 10460.000 -0.19708106
 10470.000 -0.20609670
 10480.000 -0.21472256
 10490.000 -0.20335216
 10500.000 -0.18750389
 10510.000 -0.18802379
 10520.000 -0.19822671
 10530.000 -0.19659285
 10540.000 -0.17167736
 10550.000 -0.19215171
 10560.000 -0.18894045
 10570.000 -0.20327978
 10580.000 -0.18878875
 10590.000 -0.18953149
 10600.000 -0.19311682
 10610.000 -0.20629336
 10620.000 -0.22235679
 10630.000 -0.18441082
 10640.000 -0.20474547
 10650.000 -0.19338551
 10660.000 -0.19830085
 10670.000 -0.20334731
 10680.000 -0.19628875
 10690.000 -0.18544284
 10700.000 -0.18756642
 10710.000 -0.20517317
 10720.000 -0.19858583
 10730.000 -0.18066020
 10740.000 -0.16889766
 10750.000 -0.18955520
 10760.000 -0.19776687
 10770.000 -0.19778659
 10780.000 -0.19958734
 10790.000 -0.17567707
 10800.000 -0.17469825
 10810.000 -0.18654807
 10820.000 -0.19402562
 10830.000 -0.19112576
 10840.000 -0.18098093
 10850.000 -0.18423242
 10860.000 -0.18505236
 10870.000 -0.18490925
 10880.000 -0.16105601
 10890.000 -0.19137494
 10900.000 -0.17650645
 10910.000 -0.18688636
 10920.000 -0.15346431
 10930.000 -0.15366703
 10940.000 -0.15955687
 10950.000 -0.16161756
 10960.000 -0.17377632
 10970.000 -0.13447940
 10980.000 -0.12231918
 10990.000 -0.11182552
 11000.000 -0.13622039
 11010.000 -0.15157494
 11020.000 -0.14418818
 11030.000 -0.12547531
 11040.000 -0.13463418
 11050.000 -0.15307839
 11060.000 -0.14838893
 11070.000 -0.15407562
 11080.000 -0.12670685
 11090.000 -0.15267072
 11100.000 -0.14733721
 11110.000 -0.15653473
 11120.000 -0.10915583
 11130.000 -0.13002220
 11140.000 -0.08935071
 11150.000 -0.12166922
 11160.000 -0.12486969
 11170.000 -0.11805500
 11180.000 -0.12072154
 11190.000 -0.12151960
 11200.000 -0.11483064
 11210.000 -0.08984464
 11220.000 -0.09395602
 11230.000 -0.10625283
 11240.000 -0.08031656
 11250.000 -0.09136668
 11260.000 -0.08200439
 11270.000 -0.09242577
 11280.000 -0.06498976
 11290.000 -0.05975430
 11300.000 -0.07032658
 11310.000 -0.04648815
 11320.000 -0.05508786
 11330.000 -0.03526256
 11340.000 -0.03783693
 11350.000 -0.03465602
 11360.000 -0.02347301
 11370.000 -0.00505353
 11380.000 -0.01368582
 11390.000 -0.00963863
 11400.000 0.01191905
 11410.000 0.03544353
 11420.000 0.02992361
 11430.000 0.03369940
 11440.000 0.02824976
 11450.000 0.05010233
 11460.000 0.03836447
 11470.000 0.06217184
 11480.000 0.05762589
 11490.000 0.07921019
 11500.000 0.11099963
 11510.000 0.14239065
 11520.000 0.13466619
 11530.000 0.13861677
 11540.000 0.13700890
 11550.000 0.15163661
 11560.000 0.13921489
 11570.000 0.17610414
 11580.000 0.18586402
 11590.000 0.18870729
 11600.000 0.21258419
 11610.000 0.18139434
 11620.000 0.19270271
 11630.000 0.22121672
 11640.000 0.22556073
 11650.000 0.25451237
 11660.000 0.26762723
 11670.000 0.23715606
 11680.000 0.23686203
 11690.000 0.26706039
 11700.000 0.26640125
 11710.000 0.30741492
 11720.000 0.28237087
 11730.000 0.28342193
 11740.000 0.29221014
 11750.000 0.28553373
 11760.000 0.29839371
 11770.000 0.28899387
 11780.000 0.32843438
 11790.000 0.32666481
 11800.000 0.32446923
 11810.000 0.31608783
 11820.000 0.32082973
 11830.000 0.34175893
 11840.000 0.34595899
 11850.000 0.33150208
 11860.000 0.30442168
 11870.000 0.31353890
 11880.000 0.37241275
 11890.000 0.36410633
 11900.000 0.36021523
 11910.000 0.36295835
 11920.000 0.37263893
 11930.000 0.36248408
 11940.000 0.35194309
 11950.000 0.35663169
 11960.000 0.33315404
 11970.000 0.35249777
 11980.000 0.35888077
 11990.000 0.36995219
 12000.000 0.32225226
 12010.000 0.37282507
 12020.000 0.35880839
 12030.000 0.36334610
 12040.000 0.34764254
 12050.000 0.36061847
 12060.000 0.34407520
 12070.000 0.37063496
 12080.000 0.36026189
 12090.000 0.37949994
 12100.000 0.32886284
 12110.000 0.35353917
 12120.000 0.33794241
 12130.000 0.35773874
 12140.000 0.36398375
 12150.000 0.35746883
 12160.000 0.35827827
 12170.000 0.33237638
 12180.000 0.33607570
 12190.000 0.33568535
 12200.000 0.31329901
 12210.000 0.32290130
 12220.000 0.33883403
 12230.000 0.32842824
 12240.000 0.29614796
 12250.000 0.30232424
 12260.000 0.31274445
 12270.000 0.33567131
 12280.000 0.29683026
 12290.000 0.34326697
 12300.000 0.29238914
 12310.000 0.30756145
 12320.000 0.28473179
 12330.000 0.27719006
 12340.000 0.29395939
 12350.000 0.31635143
 12360.000 0.25424302
 12370.000 0.30244401
 12380.000 0.28323983
 12390.000 0.28020230
 12400.000 0.27130967
 12410.000 0.29429395
 12420.000 0.24798739
 12430.000 0.22395777
 12440.000 0.27318626
 12450.000 0.24607203
 12460.000 0.22603972
 12470.000 0.29332585
 12480.000 0.24262532
 12490.000 0.22860158
 12500.000 0.23183970
 12510.000 0.21065265
 12520.000 0.24658307
 12530.000 0.26391427
 12540.000 0.22070157
 12550.000 0.25043641
 12560.000 0.22425403
 12570.000 0.21090597
 12580.000 0.26790277
 12590.000 0.21430231
 12600.000 0.20348417
 12610.000 0.21128420
 12620.000 0.22256464
 12630.000 0.21343328
 12640.000 0.23137718
 12650.000 0.19510828
 12660.000 0.18399058
 12670.000 0.19391005
 12680.000 0.17538766
 12690.000 0.18068232
 12700.000 0.18217618
 12710.000 0.14769099
 12720.000 0.15480078
 12730.000 0.13277227
 12740.000 0.14885833
 12750.000 0.12944874
 12760.000 0.15019589
 12770.000 0.14499805
 12780.000 0.16355968
 12790.000 0.14545273
 12800.000 0.12048859
 12810.000 0.13114554
 12820.000 0.14123244
 12830.000 0.14741957
 12840.000 0.13036346
 12850.000 0.17597909
 12860.000 0.17002201
 12870.000 0.12431041
 12880.000 0.10880481
 12890.000 0.07452599
 12900.000 0.09948295
 12910.000 0.09301095
 12920.000 0.14554368
 12930.000 0.10225068
 12940.000 0.09796273
 12950.000 0.11026900
 12960.000 0.09786697
 12970.000 0.07444102
 12980.000 0.05555860
 12990.000 0.04869671
 13000.000 0.09752887
 13010.000 0.07604502
 13020.000 0.08988533
 13030.000 0.11008728
 13040.000 0.10678501
 13050.000 0.00741178
 13060.000 0.07967970
 13070.000 0.04369837
 13080.000 0.11132808
 13090.000 -0.01331865
 13100.000 0.04793258
 13110.000 0.06670992
 13120.000 -0.02292744
 13130.000 0.01959971
 13140.000 0.02901490
 13150.000 -0.02777534
 13160.000 -0.01570777
 13170.000 -0.02285486
 13180.000 0.01276767
 13190.000 0.00678912
 13200.000 -0.05272336


==> anc/SDSSJ1131-0742/sdssj1131-0742_20150120.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1131-0742                    #Object Name                
#Date           =2015-01-20                        #Mid Exp. yyyy-mm-dd        
#UTC            =08:02:48.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =5                                 #Exposure Time (s)          
#MJD            =57042.3352835649                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1131-0742-frame-0001c.fits   #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =11 31 43.46                       #From stars.dat (J2000)     
#Dec            =-07 42 20.5                       #From stars.dat (J2000)     
#Epoch          =2015.052975510                    #Epoch in Decimal Years     
#PrecessedRA    =11 32 29.42                       #RA when observed           
#PrecessedDec   =-07 47 20.0                       #Dec when observed          
#Bjed           =2457042.839104579                 #with leapsecs(Stumpff80)   
#BjedCorr       =0.000083326                       #Linear correction days/day 
#Barydiff       =262.952                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =3598                              #Number pts in data         
     0.000 -0.15653702
     5.000 -0.15988610
    10.000 -0.17174701
    15.000 -0.15012317
    20.000 -0.15845398
    25.000 -0.15712237
    30.000 -0.16542425
    35.000 -0.15873661
    40.000 -0.14935254
    45.000 -0.16459069
    50.000 -0.14204534
    55.000 -0.15324761
    60.000 -0.16471460
    65.000 -0.16028670
    70.000 -0.15018083
    75.000 -0.15673834
    80.000 -0.15462811
    85.000 -0.16163722
    90.000 -0.13892318
    95.000 -0.16156150
   100.000 -0.16548284
   105.000 -0.17026733
   110.000 -0.16285339
   115.000 -0.16057921
   120.000 -0.13469362
   125.000 -0.16812616
   130.000 -0.15968255
   135.000 -0.15314818
   140.000 -0.16966804
   145.000 -0.16131643
   150.000 -0.16049715
   155.000 -0.16244342
   160.000 -0.16197214
   165.000 -0.14587109
   170.000 -0.16866947
   175.000 -0.15547601
   180.000 -0.15265983
   185.000 -0.15137867
   190.000 -0.16507708
   195.000 -0.15870666
   200.000 -0.15374637
   205.000 -0.16311531
   210.000 -0.16355413
   215.000 -0.15377015
   220.000 -0.14382356
   225.000 -0.12579272
   230.000 -0.16642669
   235.000 -0.15539443
   240.000 -0.15785231
   245.000 -0.15914741
   250.000 -0.15642528
   255.000 -0.16346135
   260.000 -0.15106972
   265.000 -0.14890039
   270.000 -0.16764687
   275.000 -0.16003657
   280.000 -0.14594207
   285.000 -0.15144958
   290.000 -0.14863509
   295.000 -0.15909178
   300.000 -0.16464084
   305.000 -0.14053795
   310.000 -0.15879148
   315.000 -0.14529543
   320.000 -0.14668521
   325.000 -0.15066792
   330.000 -0.14907021
   335.000 -0.16365506
   340.000 -0.14094515
   345.000 -0.14091331
   350.000 -0.15681993
   355.000 -0.14775478
   360.000 -0.14642968
   365.000 -0.15357257
   370.000 -0.15066914
   375.000 -0.14575349
   380.000 -0.13933838
   385.000 -0.14904856
   390.000 -0.14631382
   395.000 -0.14339220
   400.000 -0.16100480
   405.000 -0.14678297
   410.000 -0.15215943
   415.000 -0.15228485
   420.000 -0.15014841
   425.000 -0.16418914
   430.000 -0.15725673
   435.000 -0.15895948
   440.000 -0.15916013
   445.000 -0.12698990
   450.000 -0.13828637
   455.000 -0.13366109
   460.000 -0.14919529
   465.000 -0.14512029
   470.000 -0.14227469
   475.000 -0.14159904
   480.000 -0.13253501
   485.000 -0.12857763
   490.000 -0.14132217
   495.000 -0.13498912
   500.000 -0.13473186
   505.000 -0.14666831
   510.000 -0.14145447
   515.000 -0.13951424
   520.000 -0.12084820
   525.000 -0.13909892
   530.000 -0.13866624
   535.000 -0.13318807
   540.000 -0.14849974
   545.000 -0.12218989
   550.000 -0.14341745
   555.000 -0.12754016
   560.000 -0.14372599
   565.000 -0.12083029
   570.000 -0.12121885
   575.000 -0.12801154
   580.000 -0.12022933
   585.000 -0.12800961
   590.000 -0.13469042
   595.000 -0.12253571
   600.000 -0.12292420
   605.000 -0.12927783
   610.000 -0.12852447
   615.000 -0.12291081
   620.000 -0.12108926
   625.000 -0.12730524
   630.000 -0.12814717
   635.000 -0.13103478
   640.000 -0.14282658
   645.000 -0.11712695
   650.000 -0.13508557
   655.000 -0.12020381
   660.000 -0.11302151
   665.000 -0.11637637
   670.000 -0.13432291
   675.000 -0.12109890
   680.000 -0.12022737
   685.000 -0.12899858
   690.000 -0.13667584
   695.000 -0.12333190
   700.000 -0.11879208
   705.000 -0.12094374
   710.000 -0.10937715
   715.000 -0.11686273
   720.000 -0.12846250
   725.000 -0.11475587
   730.000 -0.12299431
   735.000 -0.10340388
   740.000 -0.10716453
   745.000 -0.11612307
   750.000 -0.10483644
   755.000 -0.12368411
   760.000 -0.11405569
   765.000 -0.11713014
   770.000 -0.13710104
   775.000 -0.10245257
   780.000 -0.10184088
   785.000 -0.09285009
   790.000 -0.11659438
   795.000 -0.10865763
   800.000 -0.10224571
   805.000 -0.11531342
   810.000 -0.10506714
   815.000 -0.10821469
   820.000 -0.08584948
   825.000 -0.08867222
   830.000 -0.11772612
   835.000 -0.08150280
   840.000 -0.12616474
   845.000 -0.09042748
   850.000 -0.09215296
   855.000 -0.08934201
   860.000 -0.08736391
   865.000 -0.09713802
   870.000 -0.10055877
   875.000 -0.08666132
   880.000 -0.08653414
   885.000 -0.09045201
   890.000 -0.09610735
   895.000 -0.08220872
   900.000 -0.08062564
   905.000 -0.10207265
   910.000 -0.09265299
   915.000 -0.08417832
   920.000 -0.09051596
   925.000 -0.07302695
   930.000 -0.07691507
   935.000 -0.07318631
   940.000 -0.05638582
   945.000 -0.05776352
   950.000 -0.06312029
   955.000 -0.07468689
   960.000 -0.06333585
   965.000 -0.07040763
   970.000 -0.07276327
   975.000 -0.06302335
   980.000 -0.04762271
   985.000 -0.06750150
   990.000 -0.05126323
   995.000 -0.06273088
  1000.000 -0.06733491
  1005.000 -0.06696505
  1010.000 -0.05725583
  1015.000 -0.05593260
  1020.000 -0.05746640
  1025.000 -0.05340401
  1030.000 -0.04084137
  1035.000 -0.06471089
  1040.000 -0.05898255
  1045.000 -0.04557485
  1050.000 -0.04537061
  1055.000 -0.04205590
  1060.000 -0.02411983
  1065.000 -0.04527180
  1070.000 -0.03267050
  1075.000 -0.05716969
  1080.000 -0.03103096
  1085.000 -0.03445866
  1090.000 -0.01307958
  1095.000 -0.03054750
  1100.000 -0.03724216
  1105.000 -0.03304072
  1110.000 -0.02060791
  1115.000 -0.02063781
  1120.000 -0.01130631
  1125.000 -0.00267069
  1130.000 -0.02498831
  1135.000 0.00407158
  1140.000 0.00277150
  1145.000 -0.01264445
  1150.000 0.00058484
  1155.000 -0.02371756
  1160.000 0.00216573
  1165.000 0.02547360
  1170.000 0.00163292
  1175.000 0.01459651
  1180.000 0.01186967
  1185.000 -0.00135033
  1190.000 0.00084317
  1195.000 0.01748943
  1200.000 0.02223977
  1205.000 0.00823169
  1210.000 0.02028746
  1215.000 0.02689803
  1220.000 0.02738490
  1225.000 0.03140165
  1230.000 0.04716728
  1235.000 0.02178506
  1240.000 0.03271740
  1245.000 0.04623630
  1250.000 0.04005772
  1255.000 0.06034729
  1260.000 0.05592402
  1265.000 0.04680332
  1270.000 0.05126851
  1275.000 0.04538197
  1280.000 0.09362628
  1285.000 0.08337107
  1290.000 0.08660871
  1295.000 0.08714975
  1300.000 0.08884522
  1305.000 0.09036215
  1310.000 0.10597515
  1315.000 0.12633579
  1320.000 0.10928316
  1325.000 0.07917152
  1330.000 0.09359679
  1335.000 0.10153130
  1340.000 0.09706071
  1345.000 0.12453413
  1350.000 0.12597445
  1355.000 0.09823095
  1360.000 0.10930617
  1365.000 0.13614465
  1370.000 0.12712227
  1375.000 0.13872049
  1380.000 0.13434422
  1385.000 0.12195226
  1390.000 0.14551184
  1395.000 0.15592055
  1400.000 0.14556340
  1405.000 0.15590406
  1410.000 0.13098122
  1415.000 0.15715404
  1420.000 0.14570493
  1425.000 0.17103699
  1430.000 0.16390018
  1435.000 0.17038819
  1440.000 0.16057587
  1445.000 0.16956531
  1450.000 0.18554736
  1455.000 0.18704374
  1460.000 0.16316941
  1465.000 0.18529487
  1470.000 0.19828659
  1475.000 0.18127722
  1480.000 0.20312039
  1485.000 0.20216202
  1490.000 0.19813209
  1495.000 0.22948667
  1500.000 0.20953436
  1505.000 0.21981349
  1510.000 0.20196237
  1515.000 0.22295502
  1520.000 0.22900539
  1525.000 0.22664331
  1530.000 0.24286036
  1535.000 0.21401179
  1540.000 0.23722593
  1545.000 0.24535075
  1550.000 0.22255485
  1555.000 0.23184122
  1560.000 0.24200053
  1565.000 0.25415932
  1570.000 0.25311346
  1575.000 0.26644651
  1580.000 0.26546407
  1585.000 0.25769605
  1590.000 0.26059414
  1595.000 0.24538828
  1600.000 0.25892213
  1605.000 0.25556129
  1610.000 0.26926049
  1615.000 0.26158704
  1620.000 0.26923509
  1625.000 0.28670728
  1630.000 0.27809581
  1635.000 0.27087532
  1640.000 0.29565418
  1645.000 0.29165585
  1650.000 0.30408891
  1655.000 0.29272573
  1660.000 0.28468473
  1665.000 0.27232954
  1670.000 0.27950618
  1675.000 0.28255883
  1680.000 0.29735836
  1685.000 0.29303812
  1690.000 0.31614951
  1695.000 0.30378466
  1700.000 0.30867217
  1705.000 0.31276207
  1710.000 0.29146891
  1715.000 0.30975269
  1720.000 0.29695308
  1725.000 0.28435612
  1730.000 0.31802963
  1735.000 0.32037766
  1740.000 0.31169175
  1745.000 0.31987738
  1750.000 0.32025033
  1755.000 0.32004340
  1760.000 0.29712845
  1765.000 0.33362219
  1770.000 0.29939642
  1775.000 0.32632505
  1780.000 0.32485075
  1785.000 0.31466830
  1790.000 0.33011820
  1795.000 0.31973523
  1800.000 0.30783348
  1805.000 0.33465639
  1810.000 0.30317172
  1815.000 0.31493697
  1820.000 0.31485733
  1825.000 0.30964950
  1830.000 0.30144652
  1835.000 0.30576654
  1840.000 0.32808824
  1845.000 0.27589568
  1850.000 0.32716379
  1855.000 0.30684319
  1860.000 0.33021743
  1865.000 0.32064051
  1870.000 0.33072912
  1875.000 0.32142865
  1880.000 0.32333504
  1885.000 0.33006101
  1890.000 0.31818346
  1895.000 0.31869970
  1900.000 0.32501348
  1905.000 0.30894769
  1910.000 0.32214768
  1915.000 0.32967941
  1920.000 0.33285304
  1925.000 0.32973179
  1930.000 0.32779482
  1935.000 0.31837072
  1940.000 0.30103294
  1945.000 0.32148123
  1950.000 0.31160908
  1955.000 0.31168658
  1960.000 0.30933488
  1965.000 0.31014365
  1970.000 0.33309445
  1975.000 0.32025853
  1980.000 0.30341411
  1985.000 0.30839979
  1990.000 0.31032775
  1995.000 0.28765439
  2000.000 0.31858889
  2005.000 0.30670767
  2010.000 0.28196214
  2015.000 0.29377766
  2020.000 0.30363582
  2025.000 0.29626397
  2030.000 0.27158258
  2035.000 0.29022892
  2040.000 0.29715287
  2045.000 0.31293254
  2050.000 0.31578819
  2055.000 0.30773040
  2060.000 0.31477831
  2065.000 0.28837468
  2070.000 0.30228600
  2075.000 0.28957477
  2080.000 0.30659074
  2085.000 0.26373233
  2090.000 0.30079751
  2095.000 0.30329779
  2100.000 0.27336601
  2105.000 0.28963943
  2110.000 0.27452830
  2115.000 0.27995025
  2120.000 0.28903377
  2125.000 0.28420217
  2130.000 0.26625036
  2135.000 0.27404774
  2140.000 0.26157903
  2145.000 0.27645482
  2150.000 0.30375173
  2155.000 0.26787850
  2160.000 0.27546461
  2165.000 0.28893335
  2170.000 0.29204915
  2175.000 0.29009804
  2180.000 0.25293580
  2185.000 0.28830720
  2190.000 0.24873604
  2195.000 0.25255947
  2200.000 0.27213224
  2205.000 0.28548169
  2210.000 0.27211374
  2215.000 0.27165648
  2220.000 0.27711246
  2225.000 0.25927105
  2230.000 0.28214767
  2235.000 0.28028347
  2240.000 0.26310460
  2245.000 0.26259608
  2250.000 0.22900490
  2255.000 0.26203603
  2260.000 0.27401827
  2265.000 0.27346064
  2270.000 0.27371178
  2275.000 0.25146187
  2280.000 0.24112808
  2285.000 0.23981686
  2290.000 0.23897886
  2295.000 0.24730793
  2300.000 0.24009837
  2305.000 0.23701521
  2310.000 0.23623633
  2315.000 0.23009167
  2320.000 0.15473936
  2325.000 0.24908347
  2330.000 0.20917681
  2335.000 0.25136551
  2340.000 0.23933545
  2345.000 0.20235085
  2350.000 0.22670546
  2355.000 0.24558916
  2360.000 0.22602819
  2365.000 0.25512276
  2370.000 0.22431052
  2375.000 0.21607557
  2380.000 0.19586623
  2385.000 0.22802920
  2390.000 0.20977158
  2395.000 0.20955316
  2400.000 0.21093335
  2405.000 0.22197377
  2410.000 0.20124677
  2415.000 0.23535020
  2420.000 0.22435593
  2425.000 0.21529684
  2430.000 0.20442722
  2435.000 0.19792367
  2440.000 0.19543011
  2445.000 0.18292045
  2450.000 0.20028879
  2455.000 0.20017397
  2460.000 0.20403057
  2465.000 0.17636673
  2470.000 0.19515041
  2475.000 0.19032891
  2480.000 0.21446286
  2485.000 0.19698350
  2490.000 0.20732016
  2495.000 0.20045765
  2500.000 0.18282153
  2505.000 0.20094934
  2510.000 0.19150719
  2515.000 0.16121852
  2520.000 0.16789664
  2525.000 0.15337519
  2530.000 0.15811650
  2535.000 0.19776715
  2540.000 0.16636681
  2545.000 0.18307894
  2550.000 0.13298255
  2555.000 0.15741599
  2560.000 0.19184941
  2565.000 0.15519967
  2570.000 0.13158620
  2575.000 0.16230182
  2580.000 0.13824602
  2585.000 0.15759021
  2590.000 0.12664855
  2595.000 0.19141730
  2600.000 0.14916481
  2605.000 0.13944960
  2610.000 0.15624668
  2615.000 0.16076187
  2620.000 0.17869278
  2625.000 0.15568772
  2630.000 0.17234021
  2635.000 0.14522010
  2640.000 0.15603904
  2645.000 0.15775554
  2650.000 0.14823689
  2655.000 0.16222667
  2660.000 0.15583749
  2665.000 0.13011369
  2670.000 0.13220801
  2675.000 0.14806376
  2680.000 0.14664024
  2685.000 0.12898756
  2690.000 0.14306461
  2695.000 0.12588907
  2700.000 0.10440543
  2705.000 0.11675751
  2710.000 0.13138563
  2715.000 0.10925359
  2720.000 0.12543696
  2725.000 0.11085474
  2730.000 0.11490174
  2735.000 0.09862592
  2740.000 0.10375010
  2745.000 0.12359515
  2750.000 0.09944637
  2755.000 0.10583104
  2760.000 0.13988222
  2765.000 0.09987533
  2770.000 0.09435495
  2775.000 0.11760576
  2780.000 0.07159694
  2785.000 0.08388765
  2790.000 0.11028268
  2795.000 0.09953012
  2800.000 0.08469067
  2805.000 0.08839389
  2810.000 0.08011232
  2815.000 0.08178076
  2820.000 0.09000772
  2825.000 0.07521433
  2830.000 0.07759935
  2835.000 0.11052400
  2840.000 0.08145001
  2845.000 0.06875602
  2850.000 0.08295316
  2855.000 0.06295579
  2860.000 0.07634229
  2865.000 0.07071683
  2870.000 0.08492348
  2875.000 0.06793214
  2880.000 0.06569875
  2885.000 0.09135884
  2890.000 0.08317901
  2895.000 0.09880816
  2900.000 0.03442314
  2905.000 0.08571661
  2910.000 0.06674240
  2915.000 0.06093883
  2920.000 0.04772418
  2925.000 0.06399661
  2930.000 0.06540204
  2935.000 0.06456069
  2940.000 0.05780556
  2945.000 0.04964489
  2950.000 0.06818479
  2955.000 0.04783569
  2960.000 0.09594761
  2965.000 0.05361367
  2970.000 0.05342976
  2975.000 0.05810044
  2980.000 0.05797286
  2985.000 0.05410401
  2990.000 0.03130488
  2995.000 0.03445935
  3000.000 0.04063138
  3005.000 0.05784686
  3010.000 0.02963162
  3015.000 0.06270525
  3020.000 0.05519501
  3025.000 0.04090007
  3030.000 0.04939436
  3035.000 0.03166429
  3040.000 0.02269944
  3045.000 0.02471844
  3050.000 0.01850188
  3055.000 0.01197677
  3060.000 0.02654917
  3065.000 0.02407668
  3070.000 0.01244697
  3075.000 0.00566945
  3080.000 0.02804924
  3085.000 0.01616631
  3090.000 0.03087846
  3095.000 0.02213159
  3100.000 0.01715125
  3105.000 0.01778767
  3110.000 0.01068842
  3115.000 0.02122467
  3120.000 0.00495228
  3125.000 -0.00129103
  3130.000 0.00476236
  3135.000 -0.00007068
  3140.000 0.01802335
  3145.000 0.01470438
  3150.000 -0.05060607
  3155.000 0.03652665
  3160.000 -0.00028134
  3165.000 0.00314492
  3170.000 0.00774661
  3175.000 -0.00132080
  3180.000 -0.00068509
  3185.000 0.00351304
  3190.000 0.00210663
  3195.000 -0.00886148
  3200.000 -0.00145901
  3205.000 -0.01106368
  3210.000 -0.01184922
  3215.000 -0.00125264
  3220.000 -0.00740123
  3225.000 -0.00806876
  3230.000 -0.01179916
  3235.000 -0.01885751
  3240.000 -0.01707310
  3245.000 -0.00789555
  3250.000 -0.02425757
  3255.000 -0.01581167
  3260.000 -0.02225657
  3265.000 -0.02783153
  3270.000 -0.04456191
  3275.000 -0.02581318
  3280.000 -0.02658779
  3285.000 -0.01782436
  3290.000 -0.02503120
  3295.000 -0.01469626
  3300.000 -0.02738306
  3305.000 -0.02687541
  3310.000 -0.03593618
  3315.000 -0.01457394
  3320.000 -0.02156862
  3325.000 -0.04412137
  3330.000 -0.03782576
  3335.000 -0.03185904
  3340.000 -0.06772741
  3345.000 -0.04558518
  3350.000 -0.03812113
  3355.000 -0.05064129
  3360.000 -0.07203510
  3365.000 -0.03283734
  3370.000 -0.04947265
  3375.000 -0.02256541
  3380.000 -0.05708054
  3385.000 -0.04176327
  3390.000 -0.04065695
  3395.000 -0.05666381
  3400.000 -0.03051658
  3405.000 -0.07307327
  3410.000 -0.05012785
  3415.000 -0.07563273
  3420.000 -0.04872050
  3425.000 -0.06270828
  3430.000 -0.07569558
  3435.000 -0.04602136
  3440.000 -0.06265946
  3445.000 -0.06459223
  3450.000 -0.06101530
  3455.000 -0.08298476
  3460.000 -0.06140318
  3465.000 -0.05242371
  3470.000 -0.06156536
  3475.000 -0.07134329
  3480.000 -0.05727705
  3485.000 -0.05918236
  3490.000 -0.08008078
  3495.000 -0.07923080
  3500.000 -0.07699327
  3505.000 -0.09356759
  3510.000 -0.06190439
  3515.000 -0.07437121
  3520.000 -0.07082387
  3525.000 -0.06789080
  3530.000 -0.06060134
  3535.000 -0.07633808
  3540.000 -0.08426770
  3545.000 -0.09009684
  3550.000 -0.06898463
  3555.000 -0.07837776
  3560.000 -0.06978035
  3565.000 -0.11314164
  3570.000 -0.08486640
  3575.000 -0.06164928
  3580.000 -0.10641951
  3585.000 -0.09847688
  3590.000 -0.09073561
  3595.000 -0.11113745
  3600.000 -0.11060997
  3605.000 -0.08887196
  3610.000 -0.10193434
  3615.000 -0.08684875
  3620.000 -0.09273800
  3625.000 -0.10382695
  3630.000 -0.10340649
  3635.000 -0.10362391
  3640.000 -0.07216746
  3645.000 -0.11385106
  3650.000 -0.08478060
  3655.000 -0.09310412
  3660.000 -0.09800083
  3665.000 -0.10708147
  3670.000 -0.09412433
  3675.000 -0.07108284
  3680.000 -0.09176167
  3685.000 -0.12635785
  3690.000 -0.09415420
  3695.000 -0.10425994
  3700.000 -0.10975632
  3705.000 -0.10776530
  3710.000 -0.09416815
  3715.000 -0.12205922
  3720.000 -0.13719415
  3725.000 -0.11153161
  3730.000 -0.10127127
  3735.000 -0.09249440
  3740.000 -0.11639921
  3745.000 -0.09732525
  3750.000 -0.11482010
  3755.000 -0.11400096
  3760.000 -0.10877183
  3765.000 -0.09873260
  3770.000 -0.11954574
  3775.000 -0.12537233
  3780.000 -0.10942835
  3785.000 -0.10422925
  3790.000 -0.09885278
  3795.000 -0.12626442
  3800.000 -0.11609238
  3805.000 -0.12781192
  3810.000 -0.10408814
  3815.000 -0.10932504
  3820.000 -0.13339442
  3825.000 -0.13353818
  3830.000 -0.11775012
  3835.000 -0.13967982
  3840.000 -0.10818000
  3845.000 -0.10374795
  3850.000 -0.11505065
  3855.000 -0.11295213
  3860.000 -0.13571815
  3865.000 -0.10745065
  3870.000 -0.11892803
  3875.000 -0.12238984
  3880.000 -0.12317901
  3885.000 -0.13101354
  3890.000 -0.13550872
  3895.000 -0.12285571
  3900.000 -0.14332793
  3905.000 -0.12147685
  3910.000 -0.13907687
  3915.000 -0.13211600
  3920.000 -0.09267737
  3925.000 -0.11472517
  3930.000 -0.14864573
  3935.000 -0.14077287
  3940.000 -0.12294575
  3945.000 -0.14472093
  3950.000 -0.13482261
  3955.000 -0.12443402
  3960.000 -0.14456114
  3965.000 -0.14981094
  3970.000 -0.14274941
  3975.000 -0.12338118
  3980.000 -0.13456541
  3985.000 -0.14741314
  3990.000 -0.13445119
  3995.000 -0.14086954
  4000.000 -0.12855654
  4005.000 -0.13038280
  4010.000 -0.11956556
  4015.000 -0.11904589
  4020.000 -0.14936551
  4025.000 -0.10023885
  4030.000 -0.12997996
  4035.000 -0.14645944
  4040.000 -0.14499416
  4045.000 -0.14461168
  4050.000 -0.13006008
  4055.000 -0.15533223
  4060.000 -0.14220587
  4065.000 -0.15314497
  4070.000 -0.15973010
  4075.000 -0.14483135
  4080.000 -0.15849509
  4085.000 -0.14062966
  4090.000 -0.12670812
  4095.000 -0.14009760
  4100.000 -0.16278937
  4105.000 -0.14228918
  4110.000 -0.14607479
  4115.000 -0.14945001
  4120.000 -0.12726774
  4125.000 -0.15453855
  4130.000 -0.14077897
  4135.000 -0.12862039
  4140.000 -0.14944669
  4145.000 -0.15621830
  4150.000 -0.15858745
  4155.000 -0.15538976
  4160.000 -0.13668346
  4165.000 -0.14122393
  4170.000 -0.15772384
  4175.000 -0.15413046
  4180.000 -0.14022385
  4185.000 -0.16734155
  4190.000 -0.16019922
  4195.000 -0.15132289
  4200.000 -0.16345447
  4205.000 -0.15647022
  4210.000 -0.16668246
  4215.000 -0.14180151
  4220.000 -0.15102358
  4225.000 -0.15599184
  4230.000 -0.15410001
  4235.000 -0.16149141
  4240.000 -0.13699334
  4245.000 -0.13724660
  4250.000 -0.15725234
  4255.000 -0.14917993
  4260.000 -0.16250578
  4265.000 -0.17239414
  4270.000 -0.15253207
  4275.000 -0.15970016
  4280.000 -0.14101862
  4285.000 -0.13019871
  4290.000 -0.14269760
  4295.000 -0.16583856
  4300.000 -0.14520673
  4305.000 -0.15047366
  4310.000 -0.15558659
  4315.000 -0.14593462
  4320.000 -0.15765774
  4325.000 -0.17334656
  4330.000 -0.14399512
  4335.000 -0.15332522
  4340.000 -0.15721090
  4345.000 -0.17402433
  4350.000 -0.16332214
  4355.000 -0.16512295
  4360.000 -0.15099618
  4365.000 -0.14482195
  4370.000 -0.15495332
  4375.000 -0.15785613
  4380.000 -0.14927447
  4385.000 -0.16465401
  4390.000 -0.15754747
  4395.000 -0.16218935
  4400.000 -0.16847848
  4405.000 -0.16245957
  4410.000 -0.14367468
  4415.000 -0.16015584
  4420.000 -0.17016566
  4425.000 -0.15355359
  4430.000 -0.15668107
  4435.000 -0.15771416
  4440.000 -0.15399413
  4445.000 -0.15215509
  4450.000 -0.16437505
  4455.000 -0.15508858
  4460.000 -0.16217216
  4465.000 -0.17420884
  4470.000 -0.15669236
  4475.000 -0.16910615
  4480.000 -0.17224723
  4485.000 -0.18345054
  4490.000 -0.15530326
  4495.000 -0.15966488
  4500.000 -0.15761006
  4505.000 -0.14721049
  4510.000 -0.17122398
  4515.000 -0.16387964
  4520.000 -0.15335169
  4525.000 -0.14447822
  4530.000 -0.15413664
  4535.000 -0.15748748
  4540.000 -0.14575416
  4545.000 -0.14088509
  4550.000 -0.15423436
  4555.000 -0.15446142
  4560.000 -0.15035812
  4565.000 -0.15285928
  4570.000 -0.14457708
  4575.000 -0.16084986
  4580.000 -0.15945438
  4585.000 -0.18556004
  4590.000 -0.14856362
  4595.000 -0.15586872
  4600.000 -0.15399180
  4605.000 -0.15248647
  4610.000 -0.14135293
  4615.000 -0.16886385
  4620.000 -0.17127670
  4625.000 -0.16690029
  4630.000 -0.15939366
  4635.000 -0.15767086
  4640.000 -0.16046826
  4645.000 -0.16046032
  4650.000 -0.13665109
  4655.000 -0.15774163
  4660.000 -0.16796469
  4665.000 -0.14783908
  4670.000 -0.14553969
  4675.000 -0.17935906
  4680.000 -0.15816979
  4685.000 -0.17051341
  4690.000 -0.16042976
  4695.000 -0.14062294
  4700.000 -0.16175670
  4705.000 -0.15009490
  4710.000 -0.14795480
  4715.000 -0.17347205
  4720.000 -0.14946586
  4725.000 -0.18546362
  4730.000 -0.17077096
  4735.000 -0.15260627
  4740.000 -0.15366451
  4745.000 -0.15839579
  4750.000 -0.16905147
  4755.000 -0.17378669
  4760.000 -0.16702156
  4765.000 -0.15481194
  4770.000 -0.16051999
  4775.000 -0.18090783
  4780.000 -0.16197617
  4785.000 -0.18060971
  4790.000 -0.15594986
  4795.000 -0.16285751
  4800.000 -0.15576650
  4805.000 -0.17147143
  4810.000 -0.15716109
  4815.000 -0.16198762
  4820.000 -0.15966165
  4825.000 -0.16332988
  4830.000 -0.16510785
  4835.000 -0.16130891
  4840.000 -0.15707360
  4845.000 -0.15875948
  4850.000 -0.16803491
  4855.000 -0.17056049
  4860.000 -0.17590714
  4865.000 -0.17107172
  4870.000 -0.16890491
  4875.000 -0.17558590
  4880.000 -0.16222034
  4885.000 -0.17261306
  4890.000 -0.14330813
  4895.000 -0.17064592
  4900.000 -0.16661165
  4905.000 -0.17049884
  4910.000 -0.16437800
  4915.000 -0.16718024
  4920.000 -0.17876082
  4925.000 -0.17374318
  4930.000 -0.18103771
  4935.000 -0.16142122
  4940.000 -0.17233700
  4945.000 -0.17768446
  4950.000 -0.17510571
  4955.000 -0.17850659
  4960.000 -0.15568203
  4965.000 -0.18394996
  4970.000 -0.17660079
  4975.000 -0.16206359
  4980.000 -0.16701296
  4985.000 -0.16114823
  4990.000 -0.14453943
  4995.000 -0.17398801
  5000.000 -0.17026599
  5005.000 -0.17320849
  5010.000 -0.17893698
  5015.000 -0.15658881
  5020.000 -0.18095231
  5025.000 -0.16926887
  5030.000 -0.17602888
  5035.000 -0.17163948
  5040.000 -0.18624077
  5045.000 -0.18166571
  5050.000 -0.17384322
  5055.000 -0.17926622
  5060.000 -0.15763492
  5065.000 -0.16945115
  5070.000 -0.17584512
  5075.000 -0.17593448
  5080.000 -0.18780838
  5085.000 -0.16952323
  5090.000 -0.17567797
  5095.000 -0.17153368
  5100.000 -0.15828714
  5105.000 -0.21022994
  5110.000 -0.17609078
  5115.000 -0.17200433
  5120.000 -0.17829413
  5125.000 -0.13292392
  5130.000 -0.15760925
  5135.000 -0.17967525
  5140.000 -0.18734045
  5145.000 -0.17482132
  5150.000 -0.17184403
  5155.000 -0.16906119
  5160.000 -0.17223439
  5165.000 -0.18108139
  5170.000 -0.16429177
  5175.000 -0.16561255
  5180.000 -0.17294566
  5185.000 -0.16980414
  5190.000 -0.15652329
  5195.000 -0.17857666
  5200.000 -0.17940424
  5205.000 -0.17595202
  5210.000 -0.17860744
  5215.000 -0.16551967
  5220.000 -0.16831516
  5225.000 -0.17206764
  5230.000 -0.18645684
  5235.000 -0.16686814
  5240.000 -0.17028699
  5245.000 -0.16524548
  5250.000 -0.18343046
  5255.000 -0.18555089
  5260.000 -0.18501854
  5265.000 -0.17624468
  5270.000 -0.16883531
  5275.000 -0.16556159
  5280.000 -0.17827074
  5285.000 -0.18722547
  5290.000 -0.17328234
  5295.000 -0.17370373
  5300.000 -0.17769580
  5305.000 -0.19025894
  5310.000 -0.17377217
  5315.000 -0.18691035
  5320.000 -0.17153863
  5325.000 -0.16920665
  5330.000 -0.16937214
  5335.000 -0.17784699
  5340.000 -0.18093274
  5345.000 -0.16905321
  5350.000 -0.16492734
  5355.000 -0.16619750
  5360.000 -0.17487863
  5365.000 -0.16024561
  5370.000 -0.17809949
  5375.000 -0.16377538
  5380.000 -0.17289888
  5385.000 -0.15765570
  5390.000 -0.17406151
  5395.000 -0.17862615
  5400.000 -0.17100455
  5405.000 -0.16974459
  5410.000 -0.17092691
  5415.000 -0.16424753
  5420.000 -0.16263370
  5425.000 -0.16814493
  5430.000 -0.18671545
  5435.000 -0.16753288
  5440.000 -0.16932512
  5445.000 -0.16571218
  5450.000 -0.17730290
  5455.000 -0.16319770
  5460.000 -0.15933005
  5465.000 -0.17343926
  5470.000 -0.17700972
  5475.000 -0.17129849
  5480.000 -0.16832678
  5485.000 -0.16233230
  5490.000 -0.16636680
  5495.000 -0.15784308
  5500.000 -0.17579752
  5505.000 -0.16061186
  5510.000 -0.17052162
  5515.000 -0.16791005
  5520.000 -0.15328865
  5525.000 -0.15995633
  5530.000 -0.15163687
  5535.000 -0.15780906
  5540.000 -0.17592378
  5545.000 -0.16356131
  5550.000 -0.15880105
  5555.000 -0.16546279
  5560.000 -0.16973402
  5565.000 -0.16093547
  5570.000 -0.15312891
  5575.000 -0.16991500
  5580.000 -0.15355487
  5585.000 -0.15972444
  5590.000 -0.16032217
  5595.000 -0.16222291
  5600.000 -0.15257510
  5605.000 -0.15549085
  5610.000 -0.16583248
  5615.000 -0.16593560
  5620.000 -0.15801115
  5625.000 -0.14801990
  5630.000 -0.15527949
  5635.000 -0.15320623
  5640.000 -0.15662146
  5645.000 -0.14666565
  5650.000 -0.14946118
  5655.000 -0.14242148
  5660.000 -0.17473426
  5665.000 -0.15142629
  5670.000 -0.16016672
  5675.000 -0.15298525
  5680.000 -0.13542751
  5685.000 -0.14515046
  5690.000 -0.12860074
  5695.000 -0.13316580
  5700.000 -0.14365701
  5705.000 -0.14637558
  5710.000 -0.13938273
  5715.000 -0.15228771
  5720.000 -0.13772883
  5725.000 -0.14801071
  5730.000 -0.15110687
  5735.000 -0.14193359
  5740.000 -0.14155112
  5745.000 -0.15014820
  5750.000 -0.14712598
  5755.000 -0.13407622
  5760.000 -0.14469508
  5765.000 -0.15151056
  5770.000 -0.12596065
  5775.000 -0.14339824
  5780.000 -0.13140578
  5785.000 -0.12642125
  5790.000 -0.14066460
  5795.000 -0.13195362
  5800.000 -0.11455425
  5805.000 -0.12846990
  5810.000 -0.13651540
  5815.000 -0.13220360
  5820.000 -0.12262637
  5825.000 -0.12549754
  5830.000 -0.14389664
  5835.000 -0.13011906
  5840.000 -0.11192681
  5845.000 -0.12374057
  5850.000 -0.13315425
  5855.000 -0.13279080
  5860.000 -0.12423959
  5865.000 -0.13309608
  5870.000 -0.12953699
  5875.000 -0.11865156
  5880.000 -0.11222378
  5885.000 -0.11139004
  5890.000 -0.12957960
  5895.000 -0.12177781
  5900.000 -0.10973605
  5905.000 -0.10894897
  5910.000 -0.12363750
  5915.000 -0.11249940
  5920.000 -0.12806585
  5925.000 -0.11114657
  5930.000 -0.09989804
  5935.000 -0.12345830
  5940.000 -0.11219915
  5945.000 -0.10095952
  5950.000 -0.08421141
  5955.000 -0.10734645
  5960.000 -0.10191817
  5965.000 -0.10419303
  5970.000 -0.08983736
  5975.000 -0.08826784
  5980.000 -0.09843292
  5985.000 -0.08940940
  5990.000 -0.10322619
  5995.000 -0.10614590
  6000.000 -0.07230428
  6005.000 -0.09721969
  6010.000 -0.09349379
  6015.000 -0.09515507
  6020.000 -0.08453147
  6025.000 -0.07236728
  6030.000 -0.08639593
  6035.000 -0.07475775
  6040.000 -0.06894124
  6045.000 -0.07197291
  6050.000 -0.08395682
  6055.000 -0.05506314
  6060.000 -0.07337624
  6065.000 -0.06101564
  6070.000 -0.05453243
  6075.000 -0.06903723
  6080.000 -0.08848514
  6085.000 -0.07959115
  6090.000 -0.05459031
  6095.000 -0.05511129
  6100.000 -0.06841030
  6105.000 -0.06134233
  6110.000 -0.06305652
  6115.000 -0.04385901
  6120.000 -0.04376787
  6125.000 -0.05093816
  6130.000 -0.05349625
  6135.000 -0.04402932
  6140.000 -0.03548254
  6145.000 -0.05686082
  6150.000 -0.05857643
  6155.000 -0.02126530
  6160.000 -0.02608952
  6165.000 -0.03384461
  6170.000 -0.04055543
  6175.000 -0.03200197
  6180.000 -0.01620623
  6185.000 -0.02243341
  6190.000 -0.02705331
  6195.000 -0.02619596
  6200.000 -0.00772132
  6205.000 -0.01449485
  6210.000 -0.03350903
  6215.000 -0.01736009
  6220.000 -0.03317769
  6225.000 -0.00892407
  6230.000 0.00461158
  6235.000 -0.00240996
  6240.000 0.01824168
  6245.000 0.01062085
  6250.000 -0.00892108
  6255.000 0.02086573
  6260.000 0.01748295
  6265.000 0.01079402
  6270.000 0.00703441
  6275.000 0.01861579
  6280.000 0.01063892
  6285.000 0.03366827
  6290.000 0.03680333
  6295.000 0.01151727
  6300.000 0.01743767
  6305.000 0.03174171
  6310.000 0.03495478
  6315.000 0.03138240
  6320.000 0.04832593
  6325.000 0.04723269
  6330.000 0.04814676
  6335.000 0.05409494
  6340.000 0.04882825
  6345.000 0.05472197
  6350.000 0.06712891
  6355.000 0.02865755
  6360.000 0.04774561
  6365.000 0.06299248
  6370.000 0.06852293
  6375.000 0.06676453
  6380.000 0.06248805
  6385.000 0.07533796
  6390.000 0.07906726
  6395.000 0.08700868
  6400.000 0.09078350
  6405.000 0.07810143
  6410.000 0.09371056
  6415.000 0.09243092
  6420.000 0.08072202
  6425.000 0.10138789
  6430.000 0.09395415
  6435.000 0.13097609
  6440.000 0.10760526
  6445.000 0.12757441
  6450.000 0.12108687
  6455.000 0.13882799
  6460.000 0.12121019
  6465.000 0.13315633
  6470.000 0.12652837
  6475.000 0.13161928
  6480.000 0.11333972
  6485.000 0.14341341
  6490.000 0.13665326
  6495.000 0.13858063
  6500.000 0.14816976
  6505.000 0.14271552
  6510.000 0.14164483
  6515.000 0.15435130
  6520.000 0.17173238
  6525.000 0.17057845
  6530.000 0.17646984
  6535.000 0.17818373
  6540.000 0.17008991
  6545.000 0.19072482
  6550.000 0.18517176
  6555.000 0.18165868
  6560.000 0.19817603
  6565.000 0.19699937
  6570.000 0.18261615
  6575.000 0.17498745
  6580.000 0.20205955
  6585.000 0.19516136
  6590.000 0.22378844
  6595.000 0.20695322
  6600.000 0.20681674
  6605.000 0.21214182
  6610.000 0.21979400
  6615.000 0.21909372
  6620.000 0.24594561
  6625.000 0.23318007
  6630.000 0.24415088
  6635.000 0.24092036
  6640.000 0.21208837
  6645.000 0.24049715
  6650.000 0.22074070
  6655.000 0.25843215
  6660.000 0.25084196
  6665.000 0.25238206
  6670.000 0.25328391
  6675.000 0.24286224
  6680.000 0.24722540
  6685.000 0.25407079
  6690.000 0.24838925
  6695.000 0.27323715
  6700.000 0.25755181
  6705.000 0.28773619
  6710.000 0.29524010
  6715.000 0.28467645
  6720.000 0.25609136
  6725.000 0.29484595
  6730.000 0.26965883
  6735.000 0.28450472
  6740.000 0.28476568
  6745.000 0.29646351
  6750.000 0.29787037
  6755.000 0.30023493
  6760.000 0.30122320
  6765.000 0.32763283
  6770.000 0.27611009
  6775.000 0.30066757
  6780.000 0.31723632
  6785.000 0.32350612
  6790.000 0.31210646
  6795.000 0.29568155
  6800.000 0.29754865
  6805.000 0.30300204
  6810.000 0.30342971
  6815.000 0.32963539
  6820.000 0.31069432
  6825.000 0.29404269
  6830.000 0.31571133
  6835.000 0.33359142
  6840.000 0.32380160
  6845.000 0.32712357
  6850.000 0.34295864
  6855.000 0.31057513
  6860.000 0.33808879
  6865.000 0.34189185
  6870.000 0.31906369
  6875.000 0.33530014
  6880.000 0.31572710
  6885.000 0.32653797
  6890.000 0.35412321
  6895.000 0.31818504
  6900.000 0.33576432
  6905.000 0.33151486
  6910.000 0.34014082
  6915.000 0.35276305
  6920.000 0.33353587
  6925.000 0.34277280
  6930.000 0.33507342
  6935.000 0.34305446
  6940.000 0.31532112
  6945.000 0.35863620
  6950.000 0.33623674
  6955.000 0.32280903
  6960.000 0.37149943
  6965.000 0.31591556
  6970.000 0.37270692
  6975.000 0.35681011
  6980.000 0.37862707
  6985.000 0.35417904
  6990.000 0.35873002
  6995.000 0.33289729
  7000.000 0.34439394
  7005.000 0.35088756
  7010.000 0.33401364
  7015.000 0.34971542
  7020.000 0.33859275
  7025.000 0.34435748
  7030.000 0.34298295
  7035.000 0.33665407
  7040.000 0.35115754
  7045.000 0.33173842
  7050.000 0.35159207
  7055.000 0.35139208
  7060.000 0.37726678
  7065.000 0.35650377
  7070.000 0.34391500
  7075.000 0.35511513
  7080.000 0.34292694
  7085.000 0.35098513
  7090.000 0.35182919
  7095.000 0.33828087
  7100.000 0.32875894
  7105.000 0.36356981
  7110.000 0.32015487
  7115.000 0.35138100
  7120.000 0.32639288
  7125.000 0.32332705
  7130.000 0.33363676
  7135.000 0.35927350
  7140.000 0.33321714
  7145.000 0.33724139
  7150.000 0.34233015
  7155.000 0.31724920
  7160.000 0.35808631
  7165.000 0.35144412
  7170.000 0.31763080
  7175.000 0.31188272
  7180.000 0.33685768
  7185.000 0.33483662
  7190.000 0.35119771
  7195.000 0.31428340
  7200.000 0.31968940
  7205.000 0.35432637
  7210.000 0.29514092
  7215.000 0.31049833
  7220.000 0.31587768
  7225.000 0.32188898
  7230.000 0.32547283
  7235.000 0.30814911
  7240.000 0.31797055
  7245.000 0.31944853
  7250.000 0.31189258
  7255.000 0.30536324
  7260.000 0.28275593
  7265.000 0.31993018
  7270.000 0.30129233
  7275.000 0.32331125
  7280.000 0.29460977
  7285.000 0.29962867
  7290.000 0.32415788
  7295.000 0.29702996
  7300.000 0.29748503
  7305.000 0.29204706
  7310.000 0.28888149
  7315.000 0.29283494
  7320.000 0.27040413
  7325.000 0.30165755
  7330.000 0.27509880
  7335.000 0.30285078
  7340.000 0.27648414
  7345.000 0.30539001
  7350.000 0.26403881
  7355.000 0.25946431
  7360.000 0.29034579
  7365.000 0.28980743
  7370.000 0.26033869
  7375.000 0.23736950
  7380.000 0.28087159
  7385.000 0.26523762
  7390.000 0.25482349
  7395.000 0.27678200
  7400.000 0.26632488
  7405.000 0.27843956
  7410.000 0.26738786
  7415.000 0.25476371
  7420.000 0.26454575
  7425.000 0.26950052
  7430.000 0.23964086
  7435.000 0.23928889
  7440.000 0.24611258
  7445.000 0.22846133
  7450.000 0.23422840
  7455.000 0.25704931
  7460.000 0.24396189
  7465.000 0.24956858
  7470.000 0.22573743
  7475.000 0.25066174
  7480.000 0.24300432
  7485.000 0.24248733
  7490.000 0.21895461
  7495.000 0.25524626
  7500.000 0.22063660
  7505.000 0.22432465
  7510.000 0.21782070
  7515.000 0.22919595
  7520.000 0.20098614
  7525.000 0.21672701
  7530.000 0.17671505
  7535.000 0.20781711
  7540.000 0.21336816
  7545.000 0.21423821
  7550.000 0.21702058
  7555.000 0.20306489
  7560.000 0.20410173
  7565.000 0.21936873
  7570.000 0.20270379
  7575.000 0.19521297
  7580.000 0.20502707
  7585.000 0.19910634
  7590.000 0.20467177
  7595.000 0.19884058
  7600.000 0.16837773
  7605.000 0.16618234
  7610.000 0.19331745
  7615.000 0.19882916
  7620.000 0.18060572
  7625.000 0.19695769
  7630.000 0.19636544
  7635.000 0.18282757
  7640.000 0.17797004
  7645.000 0.17131834
  7650.000 0.18111371
  7655.000 0.16901695
  7660.000 0.17022217
  7665.000 0.16402306
  7670.000 0.16332599
  7675.000 0.16491338
  7680.000 0.16977671
  7685.000 0.14224626
  7690.000 0.12995493
  7695.000 0.16204331
  7700.000 0.15469644
  7705.000 0.15376155
  7710.000 0.15647251
  7715.000 0.15192221
  7720.000 0.15609273
  7725.000 0.12825545
  7730.000 0.13800827
  7735.000 0.13862390
  7740.000 0.15769846
  7745.000 0.13091604
  7750.000 0.12190892
  7755.000 0.13304306
  7760.000 0.12868380
  7765.000 0.12835652
  7770.000 0.13062604
  7775.000 0.11525508
  7780.000 0.12596883
  7785.000 0.12649609
  7790.000 0.14029001
  7795.000 0.10945439
  7800.000 0.12853631
  7805.000 0.12605014
  7810.000 0.09115174
  7815.000 0.10508651
  7820.000 0.10373521
  7825.000 0.12385304
  7830.000 0.13717918
  7835.000 0.13548263
  7840.000 0.11388750
  7845.000 0.11014086
  7850.000 0.09817069
  7855.000 0.10356665
  7860.000 0.08361188
  7865.000 0.10055509
  7870.000 0.10200967
  7875.000 0.11878287
  7880.000 0.11171540
  7885.000 0.08627922
  7890.000 0.14290546
  7895.000 0.10828039
  7900.000 0.08618650
  7905.000 0.10467829
  7910.000 0.08469370
  7915.000 0.09332379
  7920.000 0.08074851
  7925.000 0.09279334
  7930.000 0.08843196
  7935.000 0.09369700
  7940.000 0.07042208
  7945.000 0.05098579
  7950.000 0.08505460
  7955.000 0.08376876
  7960.000 0.06210668
  7965.000 0.08475963
  7970.000 0.06023584
  7975.000 0.06104868
  7980.000 0.05965714
  7985.000 0.07477368
  7990.000 0.07249817
  7995.000 0.06531108
  8000.000 0.07170705
  8005.000 0.07490994
  8010.000 0.05497307
  8015.000 0.05688736
  8020.000 0.04581625
  8025.000 0.06191673
  8030.000 0.06072291
  8035.000 0.05433253
  8040.000 0.02739401
  8045.000 0.04276113
  8050.000 0.04726879
  8055.000 0.04890320
  8060.000 0.03792276
  8065.000 0.07621706
  8070.000 0.02637898
  8075.000 0.01813152
  8080.000 0.03647839
  8085.000 0.02188102
  8090.000 0.04736261
  8095.000 0.02547522
  8100.000 0.01724557
  8105.000 0.03516402
  8110.000 0.01902381
  8115.000 0.02772478
  8120.000 0.01425116
  8125.000 0.04353608
  8130.000 0.03878351
  8135.000 0.01721740
  8140.000 0.01493186
  8145.000 0.03434756
  8150.000 0.02564325
  8155.000 -0.00155407
  8160.000 0.01254480
  8165.000 0.01335268
  8170.000 0.00914268
  8175.000 -0.00451459
  8180.000 0.01455267
  8185.000 0.00550031
  8190.000 0.02565623
  8195.000 0.01486494
  8200.000 -0.00782033
  8205.000 0.00282430
  8210.000 0.00011063
  8215.000 -0.01167741
  8220.000 0.00435272
  8225.000 0.00130763
  8230.000 -0.00362482
  8235.000 0.01326988
  8240.000 -0.00347816
  8245.000 -0.01384733
  8250.000 -0.01239998
  8255.000 -0.01008994
  8260.000 -0.01765658
  8265.000 -0.02959497
  8270.000 -0.02008120
  8275.000 -0.02089703
  8280.000 -0.02179127
  8285.000 -0.01843430
  8290.000 -0.01662453
  8295.000 -0.04504327
  8300.000 -0.00181549
  8305.000 -0.03157073
  8310.000 -0.03367171
  8315.000 -0.01550952
  8320.000 -0.02267214
  8325.000 -0.00991334
  8330.000 -0.03264141
  8335.000 -0.00264584
  8340.000 -0.03339521
  8345.000 -0.03344826
  8350.000 -0.05695827
  8355.000 -0.04714342
  8360.000 -0.04124715
  8365.000 -0.04125634
  8370.000 -0.02813815
  8375.000 -0.04191951
  8380.000 -0.03550003
  8385.000 -0.05888885
  8390.000 -0.04559892
  8395.000 -0.03678189
  8400.000 -0.03538355
  8405.000 -0.04366306
  8410.000 -0.06631108
  8415.000 -0.04161598
  8420.000 -0.05694740
  8425.000 -0.04177028
  8430.000 -0.06282181
  8435.000 -0.07126728
  8440.000 -0.04951029
  8445.000 -0.06127057
  8450.000 -0.05022429
  8455.000 -0.05660132
  8460.000 -0.05790821
  8465.000 -0.05562188
  8470.000 -0.07310008
  8475.000 -0.05016055
  8480.000 -0.07077504
  8485.000 -0.03871831
  8490.000 -0.07379585
  8495.000 -0.05082275
  8500.000 -0.05326027
  8505.000 -0.06001565
  8510.000 -0.07093469
  8515.000 -0.08630743
  8520.000 -0.07191309
  8525.000 -0.07034668
  8530.000 -0.07882865
  8535.000 -0.08200137
  8540.000 -0.07771943
  8545.000 -0.07767506
  8550.000 -0.08270492
  8555.000 -0.08916933
  8560.000 -0.08795400
  8565.000 -0.08684891
  8570.000 -0.08757005
  8575.000 -0.06622292
  8580.000 -0.11119815
  8585.000 -0.09661185
  8590.000 -0.07530330
  8595.000 -0.07846079
  8600.000 -0.09587035
  8605.000 -0.08595747
  8610.000 -0.08382524
  8615.000 -0.09212719
  8620.000 -0.10765213
  8625.000 -0.12262270
  8630.000 -0.09116571
  8635.000 -0.07157141
  8640.000 -0.10409557
  8645.000 -0.09718628
  8650.000 -0.09421001
  8655.000 -0.09725268
  8660.000 -0.10164810
  8665.000 -0.09373726
  8670.000 -0.08757470
  8675.000 -0.09885113
  8680.000 -0.10038192
  8685.000 -0.09566195
  8690.000 -0.09662418
  8695.000 -0.11614781
  8700.000 -0.10913176
  8705.000 -0.10758857
  8710.000 -0.11547385
  8715.000 -0.10009075
  8720.000 -0.10982348
  8725.000 -0.10280921
  8730.000 -0.09491034
  8735.000 -0.10385296
  8740.000 -0.12784570
  8745.000 -0.14297987
  8750.000 -0.11365265
  8755.000 -0.10533341
  8760.000 -0.09635637
  8765.000 -0.10914233
  8770.000 -0.11041071
  8775.000 -0.12822262
  8780.000 -0.12995561
  8785.000 -0.10505252
  8790.000 -0.13651165
  8795.000 -0.13334111
  8800.000 -0.11581757
  8805.000 -0.11842806
  8810.000 -0.11227444
  8815.000 -0.11384325
  8820.000 -0.12412287
  8825.000 -0.11826261
  8830.000 -0.12824639
  8835.000 -0.11490616
  8840.000 -0.12751052
  8845.000 -0.10798149
  8850.000 -0.12783273
  8855.000 -0.13326317
  8860.000 -0.13794212
  8865.000 -0.12543554
  8870.000 -0.12897446
  8875.000 -0.14211554
  8880.000 -0.13198398
  8885.000 -0.13207665
  8890.000 -0.13238941
  8895.000 -0.13359042
  8900.000 -0.13529945
  8905.000 -0.13419954
  8910.000 -0.13879109
  8915.000 -0.13739200
  8920.000 -0.14328706
  8925.000 -0.13246803
  8930.000 -0.13728204
  8935.000 -0.13631621
  8940.000 -0.14040504
  8945.000 -0.15123764
  8950.000 -0.14030508
  8955.000 -0.16044985
  8960.000 -0.16708849
  8965.000 -0.13704742
  8970.000 -0.15371889
  8975.000 -0.13416149
  8980.000 -0.15537638
  8985.000 -0.15058278
  8990.000 -0.14175822
  8995.000 -0.13856944
  9000.000 -0.14233613
  9005.000 -0.14260187
  9010.000 -0.14789115
  9015.000 -0.14103403
  9020.000 -0.13032753
  9025.000 -0.13417799
  9030.000 -0.13321883
  9035.000 -0.15291238
  9040.000 -0.15170312
  9045.000 -0.16392084
  9050.000 -0.15200700
  9055.000 -0.14578771
  9060.000 -0.15650091
  9065.000 -0.14473920
  9070.000 -0.16608663
  9075.000 -0.15994385
  9080.000 -0.13949563
  9085.000 -0.15934258
  9090.000 -0.13794229
  9095.000 -0.15921239
  9100.000 -0.17290205
  9105.000 -0.13729765
  9110.000 -0.15091522
  9115.000 -0.15859783
  9120.000 -0.16679353
  9125.000 -0.16386824
  9130.000 -0.15729949
  9135.000 -0.19197023
  9140.000 -0.17230776
  9145.000 -0.16711101
  9150.000 -0.16775121
  9155.000 -0.16854848
  9160.000 -0.14956634
  9165.000 -0.17507985
  9170.000 -0.15447359
  9175.000 -0.17002597
  9180.000 -0.17052113
  9185.000 -0.17605544
  9190.000 -0.16268742
  9195.000 -0.16386633
  9200.000 -0.14336307
  9205.000 -0.15398474
  9210.000 -0.17080304
  9215.000 -0.15563167
  9220.000 -0.16050178
  9225.000 -0.17179411
  9230.000 -0.14680255
  9235.000 -0.16492968
  9240.000 -0.16344643
  9245.000 -0.15730922
  9250.000 -0.16952695
  9255.000 -0.16017507
  9260.000 -0.14143967
  9265.000 -0.17160051
  9270.000 -0.16975689
  9275.000 -0.15837045
  9280.000 -0.17322708
  9285.000 -0.15736575
  9290.000 -0.16498073
  9295.000 -0.17376286
  9300.000 -0.16189968
  9305.000 -0.19165633
  9310.000 -0.18227496
  9315.000 -0.15120742
  9320.000 -0.17237069
  9325.000 -0.17709927
  9330.000 -0.16776423
  9335.000 -0.18093040
  9340.000 -0.15746936
  9345.000 -0.16887204
  9350.000 -0.17191084
  9355.000 -0.17733341
  9360.000 -0.17140261
  9365.000 -0.17042546
  9370.000 -0.17452352
  9375.000 -0.19690788
  9380.000 -0.16372062
  9385.000 -0.17477185
  9390.000 -0.14933840
  9395.000 -0.18951732
  9400.000 -0.18548140
  9405.000 -0.16734968
  9410.000 -0.17214509
  9415.000 -0.18719702
  9420.000 -0.16925654
  9425.000 -0.18286299
  9430.000 -0.18941917
  9435.000 -0.16891383
  9440.000 -0.17858343
  9445.000 -0.17025160
  9450.000 -0.18549039
  9455.000 -0.16427437
  9460.000 -0.18079587
  9465.000 -0.17596230
  9470.000 -0.16394685
  9475.000 -0.18993682
  9480.000 -0.15951850
  9485.000 -0.16234095
  9490.000 -0.17605205
  9495.000 -0.18944030
  9500.000 -0.18596402
  9505.000 -0.15899660
  9510.000 -0.20113316
  9515.000 -0.17951141
  9520.000 -0.16965980
  9525.000 -0.17660413
  9530.000 -0.17886997
  9535.000 -0.16300319
  9540.000 -0.16944211
  9545.000 -0.15468119
  9550.000 -0.17024987
  9555.000 -0.17618600
  9560.000 -0.17772773
  9565.000 -0.17299134
  9570.000 -0.17646812
  9575.000 -0.18545677
  9580.000 -0.18220230
  9585.000 -0.18814520
  9590.000 -0.18380694
  9595.000 -0.17585378
  9600.000 -0.17452008
  9605.000 -0.18032925
  9610.000 -0.16190603
  9615.000 -0.19085116
  9620.000 -0.18538414
  9625.000 -0.16292964
  9630.000 -0.16109850
  9635.000 -0.18383959
  9640.000 -0.16582462
  9645.000 -0.18207378
  9650.000 -0.18189969
  9655.000 -0.18257156
  9660.000 -0.16625165
  9665.000 -0.16559702
  9670.000 -0.18192579
  9675.000 -0.17143784
  9680.000 -0.16573456
  9685.000 -0.18245084
  9690.000 -0.17756368
  9695.000 -0.18182769
  9700.000 -0.19536335
  9705.000 -0.17944766
  9710.000 -0.17977600
  9715.000 -0.18159507
  9720.000 -0.18620558
  9725.000 -0.16742471
  9730.000 -0.17921856
  9735.000 -0.16413245
  9740.000 -0.16781783
  9745.000 -0.17078792
  9750.000 -0.18022668
  9755.000 -0.17754700
  9760.000 -0.16405975
  9765.000 -0.18358943
  9770.000 -0.16566420
  9775.000 -0.19629156
  9780.000 -0.18277451
  9785.000 -0.19556910
  9790.000 -0.17215629
  9795.000 -0.17594409
  9800.000 -0.19715387
  9805.000 -0.16005254
  9810.000 -0.17457937
  9815.000 -0.18494325
  9820.000 -0.17164954
  9825.000 -0.18750811
  9830.000 -0.17041297
  9835.000 -0.17912428
  9840.000 -0.17912853
  9845.000 -0.18128193
  9850.000 -0.17251196
  9855.000 -0.17663068
  9860.000 -0.18305274
  9865.000 -0.18614812
  9870.000 -0.18885252
  9875.000 -0.14872121
  9880.000 -0.17832349
  9885.000 -0.17846513
  9890.000 -0.17996512
  9895.000 -0.18784122
  9900.000 -0.18298100
  9905.000 -0.17358259
  9910.000 -0.18153002
  9915.000 -0.19074353
  9920.000 -0.18827236
  9925.000 -0.19302679
  9930.000 -0.18746937
  9935.000 -0.18223095
  9940.000 -0.18529636
  9945.000 -0.19458719
  9950.000 -0.18050079
  9955.000 -0.17362610
  9960.000 -0.16317031
  9965.000 -0.19305699
  9970.000 -0.17425282
  9975.000 -0.17202301
  9980.000 -0.19501512
  9985.000 -0.18927294
  9990.000 -0.20053967
  9995.000 -0.19198946
 10000.000 -0.19010504
 10005.000 -0.19049744
 10010.000 -0.18653189
 10015.000 -0.18316906
 10020.000 -0.18274114
 10025.000 -0.17892488
 10030.000 -0.17647262
 10035.000 -0.17670037
 10040.000 -0.18152762
 10045.000 -0.17997049
 10050.000 -0.17915600
 10055.000 -0.18525062
 10060.000 -0.17279017
 10065.000 -0.17136246
 10070.000 -0.19696458
 10075.000 -0.18688713
 10080.000 -0.19494265
 10085.000 -0.16616766
 10090.000 -0.18182416
 10095.000 -0.18557398
 10100.000 -0.21597980
 10105.000 -0.17416633
 10110.000 -0.17831113
 10115.000 -0.20948479
 10120.000 -0.17341119
 10125.000 -0.17636316
 10130.000 -0.17410671
 10135.000 -0.19193099
 10140.000 -0.18870279
 10145.000 -0.18655142
 10150.000 -0.16398244
 10155.000 -0.20382648
 10160.000 -0.20031964
 10165.000 -0.19789649
 10170.000 -0.19122087
 10175.000 -0.18342490
 10180.000 -0.19325124
 10185.000 -0.17756605
 10190.000 -0.18156839
 10195.000 -0.19372638
 10200.000 -0.20384439
 10205.000 -0.17161370
 10210.000 -0.17052204
 10215.000 -0.18293028
 10220.000 -0.20045229
 10225.000 -0.20758314
 10230.000 -0.18768338
 10235.000 -0.19197713
 10240.000 -0.21175131
 10245.000 -0.18624851
 10250.000 -0.17471296
 10255.000 -0.16927841
 10260.000 -0.19662348
 10265.000 -0.18300310
 10270.000 -0.17551097
 10275.000 -0.17670717
 10280.000 -0.17958853
 10285.000 -0.18651151
 10290.000 -0.19396699
 10295.000 -0.17998579
 10300.000 -0.19009704
 10305.000 -0.19150707
 10310.000 -0.19646139
 10315.000 -0.19300779
 10320.000 -0.19374638
 10325.000 -0.18335274
 10330.000 -0.21476549
 10335.000 -0.19261867
 10340.000 -0.19846194
 10345.000 -0.19547425
 10350.000 -0.20203857
 10355.000 -0.17872171
 10360.000 -0.17800886
 10365.000 -0.18525666
 10370.000 -0.18502198
 10375.000 -0.18138263
 10380.000 -0.20503938
 10385.000 -0.19111299
 10390.000 -0.18061605
 10395.000 -0.18801297
 10400.000 -0.19928369
 10405.000 -0.19112362
 10410.000 -0.19227644
 10415.000 -0.18834058
 10420.000 -0.18476045
 10425.000 -0.18206563
 10430.000 -0.19912083
 10435.000 -0.18288852
 10440.000 -0.19178098
 10445.000 -0.18022877
 10450.000 -0.20281150
 10455.000 -0.19152962
 10460.000 -0.18174114
 10465.000 -0.17752168
 10470.000 -0.19362541
 10475.000 -0.18966700
 10480.000 -0.16782116
 10485.000 -0.19184616
 10490.000 -0.18050825
 10495.000 -0.19303264
 10500.000 -0.17570878
 10505.000 -0.17773200
 10510.000 -0.18464611
 10515.000 -0.18749266
 10520.000 -0.19438464
 10525.000 -0.18487623
 10530.000 -0.19835817
 10535.000 -0.18928818
 10540.000 -0.18849208
 10545.000 -0.18229087
 10550.000 -0.17305069
 10555.000 -0.18952967
 10560.000 -0.18245210
 10565.000 -0.18752376
 10570.000 -0.20299084
 10575.000 -0.19102178
 10580.000 -0.18320997
 10585.000 -0.17688527
 10590.000 -0.19732044
 10595.000 -0.19203987
 10600.000 -0.18781232
 10605.000 -0.17367534
 10610.000 -0.17354357
 10615.000 -0.17856160
 10620.000 -0.17396712
 10625.000 -0.18282869
 10630.000 -0.19091587
 10635.000 -0.19233294
 10640.000 -0.16287168
 10645.000 -0.18375844
 10650.000 -0.16506824
 10655.000 -0.17563163
 10660.000 -0.17974130
 10665.000 -0.17803092
 10670.000 -0.16863523
 10675.000 -0.18800409
 10680.000 -0.18915591
 10685.000 -0.20120281
 10690.000 -0.17642571
 10695.000 -0.17561787
 10700.000 -0.18884387
 10705.000 -0.17412187
 10710.000 -0.17545889
 10715.000 -0.17737539
 10720.000 -0.16866241
 10725.000 -0.16509854
 10730.000 -0.17099396
 10735.000 -0.19130340
 10740.000 -0.17280071
 10745.000 -0.17943223
 10750.000 -0.18892461
 10755.000 -0.18570527
 10760.000 -0.17422246
 10765.000 -0.16363139
 10770.000 -0.16426328
 10775.000 -0.18575811
 10780.000 -0.17873758
 10785.000 -0.17160545
 10790.000 -0.15841017
 10795.000 -0.16315767
 10800.000 -0.16546099
 10805.000 -0.18164726
 10810.000 -0.15910900
 10815.000 -0.17246473
 10820.000 -0.15150503
 10825.000 -0.16705842
 10830.000 -0.14391634
 10835.000 -0.17172553
 10840.000 -0.14112271
 10845.000 -0.16956424
 10850.000 -0.16677919
 10855.000 -0.18115714
 10860.000 -0.17041917
 10865.000 -0.15852240
 10870.000 -0.15001689
 10875.000 -0.14527894
 10880.000 -0.14091289
 10885.000 -0.16906213
 10890.000 -0.15245460
 10895.000 -0.15599314
 10900.000 -0.15025977
 10905.000 -0.13337954
 10910.000 -0.14607219
 10915.000 -0.15537186
 10920.000 -0.13666711
 10925.000 -0.13642063
 10930.000 -0.13976759
 10935.000 -0.15036350
 10940.000 -0.15867752
 10945.000 -0.15409762
 10950.000 -0.14276963
 10955.000 -0.15094923
 10960.000 -0.10710604
 10965.000 -0.14421741
 10970.000 -0.12834293
 10975.000 -0.12846267
 10980.000 -0.12894773
 10985.000 -0.11831313
 10990.000 -0.11673719
 10995.000 -0.12804338
 11000.000 -0.12146098
 11005.000 -0.11815298
 11010.000 -0.12141133
 11015.000 -0.11785101
 11020.000 -0.12881283
 11025.000 -0.10836225
 11030.000 -0.11657052
 11035.000 -0.11167005
 11040.000 -0.10483461
 11045.000 -0.13355877
 11050.000 -0.10281895
 11055.000 -0.10104263
 11060.000 -0.07486615
 11065.000 -0.09253592
 11070.000 -0.09296645
 11075.000 -0.09632418
 11080.000 -0.11922957
 11085.000 -0.10362598
 11090.000 -0.08410629
 11095.000 -0.09154289
 11100.000 -0.09150018
 11105.000 -0.09746925
 11110.000 -0.10014169
 11115.000 -0.09367920
 11120.000 -0.10059731
 11125.000 -0.08201099
 11130.000 -0.09316402
 11135.000 -0.06377226
 11140.000 -0.07700278
 11145.000 -0.07782180
 11150.000 -0.06599063
 11155.000 -0.06823248
 11160.000 -0.05365844
 11165.000 -0.09961452
 11170.000 -0.07331273
 11175.000 -0.06560688
 11180.000 -0.05182041
 11185.000 -0.04906209
 11190.000 -0.05772178
 11195.000 -0.04846507
 11200.000 -0.03911806
 11205.000 -0.04040759
 11210.000 -0.05060928
 11215.000 -0.06048180
 11220.000 -0.03484167
 11225.000 -0.04955065
 11230.000 -0.03034892
 11235.000 -0.03026512
 11240.000 -0.04356934
 11245.000 -0.02458870
 11250.000 -0.01840240
 11255.000 -0.01472810
 11260.000 -0.00732714
 11265.000 -0.04301164
 11270.000 -0.00508429
 11275.000 -0.02688690
 11280.000 0.01262661
 11285.000 -0.01519758
 11290.000 -0.01919879
 11295.000 0.01520329
 11300.000 -0.01105989
 11305.000 -0.00096406
 11310.000 0.01974153
 11315.000 0.00841264
 11320.000 0.00288978
 11325.000 0.01599383
 11330.000 0.01219474
 11335.000 0.04332418
 11340.000 0.01908105
 11345.000 0.02892955
 11350.000 0.04246930
 11355.000 0.00600211
 11360.000 0.04091665
 11365.000 0.02033170
 11370.000 0.02775257
 11375.000 0.05989242
 11380.000 0.07515361
 11385.000 0.07224900
 11390.000 0.09396571
 11395.000 0.07496023
 11400.000 0.05010467
 11405.000 0.05030220
 11410.000 0.07251268
 11415.000 0.07951797
 11420.000 0.06737709
 11425.000 0.07343230
 11430.000 0.09259679
 11435.000 0.08290784
 11440.000 0.10732028
 11445.000 0.09208294
 11450.000 0.12423317
 11455.000 0.12167576
 11460.000 0.10044574
 11465.000 0.11357988
 11470.000 0.13151080
 11475.000 0.13306434
 11480.000 0.14234992
 11485.000 0.15100883
 11490.000 0.14007490
 11495.000 0.15058689
 11500.000 0.14680264
 11505.000 0.14995200
 11510.000 0.16369721
 11515.000 0.15095517
 11520.000 0.15445062
 11525.000 0.17827906
 11530.000 0.19159726
 11535.000 0.18341196
 11540.000 0.18179663
 11545.000 0.19151025
 11550.000 0.19768125
 11555.000 0.20038876
 11560.000 0.17870362
 11565.000 0.22091243
 11570.000 0.17456969
 11575.000 0.23113920
 11580.000 0.21731472
 11585.000 0.23145731
 11590.000 0.19609685
 11595.000 0.21446525
 11600.000 0.24556863
 11605.000 0.25268928
 11610.000 0.23941578
 11615.000 0.25074583
 11620.000 0.26125566
 11625.000 0.26353211
 11630.000 0.26431015
 11635.000 0.26449330
 11640.000 0.26798146
 11645.000 0.26731746
 11650.000 0.29915914
 11655.000 0.29977055
 11660.000 0.30619136
 11665.000 0.30694024
 11670.000 0.30743909
 11675.000 0.31043943
 11680.000 0.30752535
 11685.000 0.31984909
 11690.000 0.31018666
 11695.000 0.32986453
 11700.000 0.31312348
 11705.000 0.31944370
 11710.000 0.34609345
 11715.000 0.34516172
 11720.000 0.36690979
 11725.000 0.31461369
 11730.000 0.34469678
 11735.000 0.37234569
 11740.000 0.35655119
 11745.000 0.34697981
 11750.000 0.37395481
 11755.000 0.34617325
 11760.000 0.37825830
 11765.000 0.34497132
 11770.000 0.37065587
 11775.000 0.38548904
 11780.000 0.36810892
 11785.000 0.37680032
 11790.000 0.34964451
 11795.000 0.33998241
 11800.000 0.34144156
 11805.000 0.35946284
 11810.000 0.39106739
 11815.000 0.35562678
 11820.000 0.36554409
 11825.000 0.36978982
 11830.000 0.39253213
 11835.000 0.38568385
 11840.000 0.37921086
 11845.000 0.39439791
 11850.000 0.37008699
 11855.000 0.40296593
 11860.000 0.37126388
 11865.000 0.38213378
 11870.000 0.38834365
 11875.000 0.33874309
 11880.000 0.38060921
 11885.000 0.39750921
 11890.000 0.37904772
 11895.000 0.36592117
 11900.000 0.37996023
 11905.000 0.41065143
 11910.000 0.38143298
 11915.000 0.38653318
 11920.000 0.39332809
 11925.000 0.43258887
 11930.000 0.40249399
 11935.000 0.39993495
 11940.000 0.39721480
 11945.000 0.36931475
 11950.000 0.34831940
 11955.000 0.39185273
 11960.000 0.36904641
 11965.000 0.40401792
 11970.000 0.37239310
 11975.000 0.37373284
 11980.000 0.37194956
 11985.000 0.40591404
 11990.000 0.37573076
 11995.000 0.38223948
 12000.000 0.39655422
 12005.000 0.41470512
 12010.000 0.38176384
 12015.000 0.36167805
 12020.000 0.36088356
 12025.000 0.38393152
 12030.000 0.40748606
 12035.000 0.38939037
 12040.000 0.37074154
 12045.000 0.36268045
 12050.000 0.38228358
 12055.000 0.39836533
 12060.000 0.35969137
 12065.000 0.37553702
 12070.000 0.41838811
 12075.000 0.36927073
 12080.000 0.34727839
 12085.000 0.37324157
 12090.000 0.34830380
 12095.000 0.34277855
 12100.000 0.36109793
 12105.000 0.36950297
 12110.000 0.36294397
 12115.000 0.35004471
 12120.000 0.34972256
 12125.000 0.34469345
 12130.000 0.37179837
 12135.000 0.37502757
 12140.000 0.33499925
 12145.000 0.36529479
 12150.000 0.33054699
 12155.000 0.34613828
 12160.000 0.34644214
 12165.000 0.34659991
 12170.000 0.32303096
 12175.000 0.31580807
 12180.000 0.33301116
 12185.000 0.35291441
 12190.000 0.31320999
 12195.000 0.31766361
 12200.000 0.33954739
 12205.000 0.34030775
 12210.000 0.30737533
 12215.000 0.32261060
 12220.000 0.33191535
 12225.000 0.31515374
 12230.000 0.31344178
 12235.000 0.30034249
 12240.000 0.33511581
 12245.000 0.33565410
 12250.000 0.32497192
 12255.000 0.31528491
 12260.000 0.29429140
 12265.000 0.29757841
 12270.000 0.30230835
 12275.000 0.33176395
 12280.000 0.30566120
 12285.000 0.29880110
 12290.000 0.31416630
 12295.000 0.29370328
 12300.000 0.30966175
 12305.000 0.28575271
 12310.000 0.28037889
 12315.000 0.28219584
 12320.000 0.28949474
 12325.000 0.28642663
 12330.000 0.28039681
 12335.000 0.27638882
 12340.000 0.26177357
 12345.000 0.27486403
 12350.000 0.26458635
 12355.000 0.26742127
 12360.000 0.28015612
 12365.000 0.26398719
 12370.000 0.23481500
 12375.000 0.25059894
 12380.000 0.26597300
 12385.000 0.30335283
 12390.000 0.25545898
 12395.000 0.26151845
 12400.000 0.26179560
 12405.000 0.23009332
 12410.000 0.26085825
 12415.000 0.25260351
 12420.000 0.22131434
 12425.000 0.25823602
 12430.000 0.22186551
 12435.000 0.24609553
 12440.000 0.22516744
 12445.000 0.25513699
 12450.000 0.22680535
 12455.000 0.23133855
 12460.000 0.20528115
 12465.000 0.18776488
 12470.000 0.22625756
 12475.000 0.23432436
 12480.000 0.20624302
 12485.000 0.22118954
 12490.000 0.21387019
 12495.000 0.22704681
 12500.000 0.19994266
 12505.000 0.20828689
 12510.000 0.21760633
 12515.000 0.17991586
 12520.000 0.21621701
 12525.000 0.20264928
 12530.000 0.17861257
 12535.000 0.21596462
 12540.000 0.22270382
 12545.000 0.18251754
 12550.000 0.17584234
 12555.000 0.20521079
 12560.000 0.18981327
 12565.000 0.20030752
 12570.000 0.21064748
 12575.000 0.18894204
 12580.000 0.19124564
 12585.000 0.16301405
 12590.000 0.17215852
 12595.000 0.14768487
 12600.000 0.16756358
 12605.000 0.18472101
 12610.000 0.17197595
 12615.000 0.16355671
 12620.000 0.14986290
 12625.000 0.15544157
 12630.000 0.15114328
 12635.000 0.18051284
 12640.000 0.14966665
 12645.000 0.14642077
 12650.000 0.15307445
 12655.000 0.17184469
 12660.000 0.18206728
 12665.000 0.14282688
 12670.000 0.14443831
 12675.000 0.15626594
 12680.000 0.15918813
 12685.000 0.13903129
 12690.000 0.15593678
 12695.000 0.10999419
 12700.000 0.13937811
 12705.000 0.12107222
 12710.000 0.10790179
 12715.000 0.14973002
 12720.000 0.12802748
 12725.000 0.13741994
 12730.000 0.11898787
 12735.000 0.10928560
 12740.000 0.13136963
 12745.000 0.11306439
 12750.000 0.09955732
 12755.000 0.10923598
 12760.000 0.11138872
 12765.000 0.12196372
 12770.000 0.10803790
 12775.000 0.10063906
 12780.000 0.10924069
 12785.000 0.11754742
 12790.000 0.11684726
 12795.000 0.10510454
 12800.000 0.10175902
 12805.000 0.12178686
 12810.000 0.12350314
 12815.000 0.10738133
 12820.000 0.09180202
 12825.000 0.10251867
 12830.000 0.07869021
 12835.000 0.07909945
 12840.000 0.07089736
 12845.000 0.07025797
 12850.000 0.10836392
 12855.000 0.09522312
 12860.000 0.09381491
 12865.000 0.08540296
 12870.000 0.08092899
 12875.000 0.09580930
 12880.000 0.08594392
 12885.000 0.08481553
 12890.000 0.07608671
 12895.000 0.07974877
 12900.000 0.06140835
 12905.000 0.07931541
 12910.000 0.06316402
 12915.000 0.06415017
 12920.000 0.05932621
 12925.000 0.04723322
 12930.000 0.06753632
 12935.000 0.04845814
 12940.000 0.04078718
 12945.000 0.04066108
 12950.000 0.07193675
 12955.000 0.04070285
 12960.000 0.05712808
 12965.000 0.06534163
 12970.000 0.05731698
 12975.000 0.04754603
 12980.000 0.02776331
 12985.000 0.05961158
 12990.000 0.03669016
 12995.000 0.04230906
 13000.000 0.03584094
 13005.000 0.05757175
 13010.000 0.02704020
 13015.000 0.02652730
 13020.000 0.01637788
 13025.000 0.02189615
 13030.000 0.01058820
 13035.000 0.03119449
 13040.000 0.02690916
 13045.000 0.03115646
 13050.000 0.01320778
 13055.000 0.00525596
 13060.000 0.02586081
 13065.000 0.01979280
 13070.000 0.01212351
 13075.000 0.01970411
 13080.000 0.00144303
 13085.000 0.03759250
 13090.000 0.04000782
 13095.000 0.02168626
 13100.000 0.02108583
 13105.000 0.03028315
 13110.000 -0.00391334
 13115.000 -0.01948703
 13120.000 0.03268973
 13125.000 -0.00235707
 13130.000 0.00073729
 13135.000 0.00823735
 13140.000 -0.00505387
 13145.000 -0.01465660
 13150.000 0.01626831
 13155.000 0.00133931
 13160.000 -0.02373039
 13165.000 -0.00294230
 13170.000 -0.00207614
 13175.000 0.00698248
 13180.000 -0.00057719
 13185.000 0.01021778
 13190.000 -0.02202140
 13195.000 -0.00558884
 13200.000 -0.01575382
 13205.000 -0.01566361
 13210.000 -0.00934551
 13215.000 -0.01697856
 13220.000 -0.04788281
 13225.000 -0.02428766
 13230.000 -0.02712167
 13235.000 -0.02959077
 13240.000 -0.02140235
 13245.000 -0.02735515
 13250.000 -0.01340693
 13255.000 -0.02770288
 13260.000 -0.01464570
 13265.000 -0.04715460
 13270.000 -0.04285467
 13275.000 -0.02816769
 13280.000 -0.02653348
 13285.000 -0.02752254
 13290.000 -0.03599762
 13295.000 -0.03292042
 13300.000 -0.04633407
 13305.000 -0.05339929
 13310.000 -0.03638725
 13315.000 -0.04247619
 13320.000 -0.04322401
 13325.000 -0.06857588
 13330.000 -0.02373417
 13335.000 -0.03365148
 13340.000 -0.07391324
 13345.000 -0.03981390
 13350.000 -0.03721724
 13355.000 -0.04673402
 13360.000 -0.04602352
 13365.000 -0.08079583
 13370.000 -0.05906702
 13375.000 -0.05189493
 13380.000 -0.06665882
 13385.000 -0.07123923
 13390.000 -0.07188223
 13395.000 -0.07609013
 13400.000 -0.08163191
 13405.000 -0.05077374
 13410.000 -0.07396459
 13415.000 -0.07069882
 13420.000 -0.06188249
 13425.000 -0.04975704
 13430.000 -0.02945214
 13435.000 -0.10836569
 13440.000 -0.06647714
 13445.000 -0.07027270
 13450.000 -0.06424937
 13455.000 -0.07344193
 13460.000 -0.06164408
 13465.000 -0.07151535
 13470.000 -0.07720709
 13475.000 -0.07106015
 13480.000 -0.07989551
 13485.000 -0.10658841
 13490.000 -0.05458964
 13495.000 -0.08206086
 13500.000 -0.06867032
 13505.000 -0.09698234
 13510.000 -0.09658593
 13515.000 -0.08775767
 13520.000 -0.09200924
 13525.000 -0.06467573
 13530.000 -0.10735626
 13535.000 -0.07450846
 13540.000 -0.10042894
 13545.000 -0.10343487
 13550.000 -0.11005606
 13555.000 -0.09021721
 13560.000 -0.09579595
 13565.000 -0.06244358
 13570.000 -0.08469218
 13575.000 -0.06078686
 13580.000 -0.09986052
 13585.000 -0.10392877
 13590.000 -0.09657552
 13595.000 -0.09112891
 13600.000 -0.11708660
 13605.000 -0.08456137
 13610.000 -0.10358668
 13615.000 -0.10779394
 13620.000 -0.09012396
 13625.000 -0.08334098
 13630.000 -0.10094665
 13635.000 -0.09217157
 13640.000 -0.11284819
 13645.000 -0.10845685
 13650.000 -0.12032405
 13655.000 -0.09859963
 13660.000 -0.11906484
 13665.000 -0.09854423
 13670.000 -0.12051600
 13675.000 -0.10851445
 13680.000 -0.11371004
 13685.000 -0.11552379
 13690.000 -0.11790656
 13695.000 -0.12600466
 13700.000 -0.10475690
 13705.000 -0.12254625
 13710.000 -0.11564432
 13715.000 -0.10321963
 13720.000 -0.12313270
 13725.000 -0.12945504
 13730.000 -0.12527351
 13735.000 -0.13144435
 13740.000 -0.13872632
 13745.000 -0.13175275
 13750.000 -0.13513121
 13755.000 -0.09877552
 13760.000 -0.12923452
 13765.000 -0.09893756
 13770.000 -0.13053190
 13775.000 -0.12753807
 13780.000 -0.14426931
 13785.000 -0.14647076
 13790.000 -0.12353316
 13795.000 -0.12486857
 13800.000 -0.12976101
 13805.000 -0.13516699
 13810.000 -0.12960143
 13815.000 -0.12308820
 13820.000 -0.14051047
 13825.000 -0.14207667
 13830.000 -0.12932329
 13835.000 -0.13454751
 13840.000 -0.14360351
 13845.000 -0.13309440
 13850.000 -0.13574668
 13855.000 -0.15353718
 13860.000 -0.12930717
 13865.000 -0.12821256
 13870.000 -0.11385843
 13875.000 -0.15086449
 13880.000 -0.13452134
 13885.000 -0.13706406
 13890.000 -0.12318490
 13895.000 -0.14037284
 13900.000 -0.14887773
 13905.000 -0.13837170
 13910.000 -0.13105243
 13915.000 -0.15889706
 13920.000 -0.13307061
 13925.000 -0.14369976
 13930.000 -0.15425203
 13935.000 -0.15452043
 13940.000 -0.14584944
 13945.000 -0.15464175
 13950.000 -0.15419680
 13955.000 -0.12317071
 13960.000 -0.12146607
 13965.000 -0.16609998
 13970.000 -0.13578468
 13975.000 -0.15926663
 13980.000 -0.16748317
 13985.000 -0.16259508
 13990.000 -0.13641378
 13995.000 -0.14547936
 14000.000 -0.13333071
 14005.000 -0.13795544
 14010.000 -0.17395867
 14015.000 -0.15410311
 14020.000 -0.14049662
 14025.000 -0.14676803
 14030.000 -0.14624534
 14035.000 -0.15727293
 14040.000 -0.18724476
 14045.000 -0.17487822
 14050.000 -0.15920932
 14055.000 -0.15599657
 14060.000 -0.16947189
 14065.000 -0.16606453
 14070.000 -0.17012701
 14075.000 -0.15915269
 14080.000 -0.16401077
 14085.000 -0.19222255
 14090.000 -0.14818016
 14095.000 -0.16220408
 14100.000 -0.15635530
 14105.000 -0.17400084
 14110.000 -0.15861151
 14115.000 -0.16430712
 14120.000 -0.15687296
 14125.000 -0.15001931
 14130.000 -0.16687867
 14135.000 -0.16666606
 14140.000 -0.17984795
 14145.000 -0.16898014
 14150.000 -0.16609460
 14155.000 -0.16790363
 14160.000 -0.15046795
 14165.000 -0.16434621
 14170.000 -0.19191812
 14175.000 -0.16628802
 14180.000 -0.17664330
 14185.000 -0.18833942
 14190.000 -0.17448800
 14195.000 -0.17040118
 14200.000 -0.19401991
 14205.000 -0.17712026
 14210.000 -0.17385061
 14215.000 -0.17078457
 14220.000 -0.17932875
 14225.000 -0.17639456
 14230.000 -0.16413935
 14235.000 -0.17472130
 14240.000 -0.18871996
 14245.000 -0.20260984
 14250.000 -0.16121934
 14255.000 -0.16124323
 14260.000 -0.16827713
 14265.000 -0.18094742
 14270.000 -0.15469744
 14275.000 -0.18051193
 14280.000 -0.17636106
 14285.000 -0.17418796
 14290.000 -0.17198451
 14295.000 -0.18200339
 14300.000 -0.18756544
 14305.000 -0.18940586
 14310.000 -0.18658344
 14315.000 -0.20391022
 14320.000 -0.18250121
 14325.000 -0.18920771
 14330.000 -0.16366067
 14335.000 -0.20061264
 14340.000 -0.19337451
 14345.000 -0.19910157
 14350.000 -0.17845633
 14355.000 -0.19407858
 14360.000 -0.18822429
 14365.000 -0.17976765
 14370.000 -0.18408161
 14375.000 -0.19177606
 14380.000 -0.18485051
 14385.000 -0.16255040
 14390.000 -0.20194890
 14395.000 -0.19690598
 14400.000 -0.19086128
 14405.000 -0.17585145
 14410.000 -0.16159040
 14415.000 -0.17229694
 14420.000 -0.18288473
 14425.000 -0.20829916
 14430.000 -0.17772155
 14435.000 -0.20262287
 14440.000 -0.20445290
 14445.000 -0.21623463
 14450.000 -0.18591381
 14455.000 -0.16452852
 14460.000 -0.19475475
 14465.000 -0.19308945
 14470.000 -0.18023627
 14475.000 -0.18740276
 14480.000 -0.18889059
 14485.000 -0.22200184
 14490.000 -0.20573631
 14495.000 -0.16420480
 14500.000 -0.18421981
 14505.000 -0.18057902
 14510.000 -0.19183260
 14515.000 -0.20459070
 14520.000 -0.19498690
 14525.000 -0.18193615
 14530.000 -0.19818516
 14535.000 -0.19781108
 14540.000 -0.16975046
 14545.000 -0.19495054
 14550.000 -0.17015256
 14555.000 -0.18952589
 14560.000 -0.18397642
 14565.000 -0.19712670
 14570.000 -0.18755478
 14575.000 -0.20120136
 14580.000 -0.18297827
 14585.000 -0.18378726
 14590.000 -0.19166003
 14595.000 -0.20764651
 14600.000 -0.19532666
 14605.000 -0.20048146
 14610.000 -0.18484336
 14615.000 -0.21251698
 14620.000 -0.19232556
 14625.000 -0.19254037
 14630.000 -0.18684115
 14635.000 -0.19893561
 14640.000 -0.19904355
 14645.000 -0.20194569
 14650.000 -0.18732866
 14655.000 -0.21144121
 14660.000 -0.20089957
 14665.000 -0.18588891
 14670.000 -0.18495092
 14680.000 -0.18877883
 14685.000 -0.18993234
 14690.000 -0.17598594
 14695.000 -0.18711011
 14700.000 -0.20375833
 14705.000 -0.19960258
 14710.000 -0.17025913
 14715.000 -0.18257578
 14720.000 -0.18924143
 14725.000 -0.20980927
 14730.000 -0.20041300
 14735.000 -0.19427283
 14740.000 -0.21361166
 14745.000 -0.21773716
 14750.000 -0.16921696
 14755.000 -0.19317153
 14760.000 -0.20333531
 14765.000 -0.20053569
 14770.000 -0.19968325
 14775.000 -0.19323708
 14780.000 -0.19579337
 14785.000 -0.19956549
 14790.000 -0.17129951
 14795.000 -0.18313196
 14800.000 -0.19091870
 14805.000 -0.21139926
 14810.000 -0.21919939
 14815.000 -0.20156928
 14820.000 -0.17736796
 14825.000 -0.20059256
 14830.000 -0.17604590
 14835.000 -0.18711124
 14840.000 -0.19451102
 14845.000 -0.17566407
 14850.000 -0.18615963
 14855.000 -0.20124672
 14860.000 -0.17837457
 14865.000 -0.17909425
 14870.000 -0.17872065
 14875.000 -0.17834553
 14880.000 -0.19822310
 14885.000 -0.19217040
 14890.000 -0.19459915
 14895.000 -0.21165738
 14900.000 -0.18616527
 14905.000 -0.20279830
 14910.000 -0.18059647
 14915.000 -0.19167611
 14920.000 -0.20099945
 14925.000 -0.18500498
 14930.000 -0.20012318
 14935.000 -0.19374643
 14940.000 -0.20986390
 14945.000 -0.21989531
 14950.000 -0.21870048
 14955.000 -0.18729288
 14960.000 -0.21411490
 14965.000 -0.23476424
 14970.000 -0.19076769
 14975.000 -0.17579831
 14980.000 -0.18986908
 14985.000 -0.19121563
 14990.000 -0.20711698
 14995.000 -0.20881332
 15000.000 -0.20667969
 15005.000 -0.20758046
 15010.000 -0.19296388
 15015.000 -0.19850965
 15020.000 -0.20083323
 15025.000 -0.21047778
 15030.000 -0.19679158
 15035.000 -0.17900938
 15040.000 -0.21200246
 15045.000 -0.17576004
 15050.000 -0.19477001
 15055.000 -0.19229135
 15060.000 -0.21165085
 15065.000 -0.21291645
 15070.000 -0.21077527
 15075.000 -0.19827491
 15080.000 -0.19459761
 15085.000 -0.20241398
 15090.000 -0.19839693
 15095.000 -0.19177033
 15100.000 -0.18946456
 15105.000 -0.20300520
 15110.000 -0.19272842
 15115.000 -0.20381148
 15120.000 -0.21662070
 15125.000 -0.17539725
 15130.000 -0.19223286
 15135.000 -0.18420231
 15140.000 -0.18889488
 15145.000 -0.19973429
 15150.000 -0.19327209
 15155.000 -0.19217710
 15160.000 -0.19966752
 15165.000 -0.19860150
 15170.000 -0.18679289
 15175.000 -0.20449940
 15180.000 -0.17431753
 15185.000 -0.19425021
 15190.000 -0.20304854
 15195.000 -0.19501736
 15200.000 -0.20251357
 15205.000 -0.20476558
 15210.000 -0.20506530
 15215.000 -0.20314794
 15220.000 -0.21153395
 15225.000 -0.21984152
 15230.000 -0.19009135
 15235.000 -0.19310132
 15240.000 -0.20802413
 15245.000 -0.20499504
 15250.000 -0.20430232
 15255.000 -0.20795617
 15260.000 -0.17834858
 15265.000 -0.20156743
 15270.000 -0.21086369
 15275.000 -0.20389063
 15280.000 -0.21358039
 15285.000 -0.19003950
 15290.000 -0.19424812
 15295.000 -0.22461342
 15300.000 -0.19316763
 15305.000 -0.20367240
 15310.000 -0.16897272
 15315.000 -0.20970162
 15320.000 -0.19327049
 15325.000 -0.18780941
 15330.000 -0.17281802
 15335.000 -0.19475455
 15340.000 -0.18180489
 15345.000 -0.19540713
 15350.000 -0.18215671
 15355.000 -0.17834952
 15360.000 -0.20531988
 15365.000 -0.21302059
 15370.000 -0.18060814
 15375.000 -0.18319420
 15380.000 -0.19268562
 15385.000 -0.18068116
 15390.000 -0.20055512
 15395.000 -0.20478292
 15400.000 -0.19413300
 15405.000 -0.20130025
 15410.000 -0.21666333
 15415.000 -0.20566377
 15420.000 -0.21382602
 15425.000 -0.18498493
 15430.000 -0.20835014
 15435.000 -0.18495816
 15440.000 -0.17799226
 15445.000 -0.17254402
 15450.000 -0.17792522
 15455.000 -0.22302708
 15460.000 -0.20878716
 15465.000 -0.18977882
 15470.000 -0.22795567
 15475.000 -0.22876139
 15480.000 -0.18283113
 15485.000 -0.18674269
 15490.000 -0.17182009
 15495.000 -0.19694996
 15500.000 -0.19198517
 15505.000 -0.20718138
 15510.000 -0.19125808
 15515.000 -0.19421094
 15520.000 -0.18840289
 15525.000 -0.19620139
 15530.000 -0.18939419
 15535.000 -0.19268645
 15540.000 -0.20342947
 15545.000 -0.18999207
 15550.000 -0.21068429
 15555.000 -0.18054379
 15560.000 -0.20048885
 15565.000 -0.17965630
 15570.000 -0.19686757
 15575.000 -0.18912318
 15580.000 -0.21320230
 15585.000 -0.21127849
 15590.000 -0.19042110
 15595.000 -0.20683509
 15600.000 -0.17761044
 15605.000 -0.18128111
 15610.000 -0.20585345
 15615.000 -0.20624013
 15620.000 -0.16203462
 15625.000 -0.16767607
 15630.000 -0.21966799
 15635.000 -0.18782188
 15640.000 -0.20960708
 15645.000 -0.18366916
 15650.000 -0.19664505
 15655.000 -0.17631505
 15660.000 -0.18351788
 15665.000 -0.18679956
 15670.000 -0.19794735
 15675.000 -0.18504494
 15680.000 -0.19357441
 15685.000 -0.21115697
 15690.000 -0.20788745
 15695.000 -0.17349299
 15700.000 -0.19411480
 15705.000 -0.19769994
 15710.000 -0.19143589
 15715.000 -0.19470410
 15720.000 -0.17821797
 15725.000 -0.19846911
 15730.000 -0.18922144
 15735.000 -0.18101848
 15740.000 -0.19334620
 15745.000 -0.19479165
 15750.000 -0.16517121
 15755.000 -0.20348273
 15760.000 -0.20959950
 15765.000 -0.18114766
 15770.000 -0.18257588
 15775.000 -0.17709770
 15780.000 -0.19233187
 15785.000 -0.19776050
 15790.000 -0.19049674
 15795.000 -0.17604807
 15800.000 -0.19510758
 15805.000 -0.18270465
 15810.000 -0.18623308
 15815.000 -0.19387932
 15820.000 -0.19544237
 15825.000 -0.18365062
 15830.000 -0.19020010
 15835.000 -0.18542431
 15840.000 -0.17773190
 15845.000 -0.16061093
 15850.000 -0.20186039
 15855.000 -0.18327551
 15860.000 -0.18863604
 15865.000 -0.17300341
 15870.000 -0.19217215
 15875.000 -0.19249361
 15880.000 -0.18524156
 15885.000 -0.16724285
 15890.000 -0.18726618
 15895.000 -0.18604326
 15900.000 -0.17534638
 15905.000 -0.16809922
 15910.000 -0.16240734
 15915.000 -0.19413546
 15920.000 -0.16173040
 15925.000 -0.20437597
 15930.000 -0.18223211
 15935.000 -0.15512152
 15940.000 -0.17850512
 15945.000 -0.17706471
 15950.000 -0.17803179
 15955.000 -0.17067484
 15960.000 -0.17174073
 15965.000 -0.16948289
 15970.000 -0.18048447
 15975.000 -0.14698983
 15980.000 -0.17403772
 15985.000 -0.16326666
 15990.000 -0.17799006
 15995.000 -0.15399565
 16000.000 -0.17206758
 16005.000 -0.15959313
 16010.000 -0.16008586
 16015.000 -0.15390989
 16020.000 -0.15420290
 16025.000 -0.17332635
 16030.000 -0.16554793
 16035.000 -0.16264776
 16040.000 -0.14943565
 16045.000 -0.16188750
 16050.000 -0.14718443
 16055.000 -0.16467448
 16060.000 -0.18484793
 16065.000 -0.16864973
 16070.000 -0.17110605
 16075.000 -0.14616532
 16080.000 -0.14276157
 16085.000 -0.13227923
 16090.000 -0.13471247
 16095.000 -0.13938240
 16100.000 -0.15837832
 16105.000 -0.14924908
 16110.000 -0.13332183
 16115.000 -0.13235562
 16120.000 -0.15419125
 16125.000 -0.11670978
 16130.000 -0.14015890
 16135.000 -0.15332260
 16140.000 -0.11313030
 16145.000 -0.15240740
 16150.000 -0.12469839
 16155.000 -0.10731321
 16160.000 -0.12166297
 16165.000 -0.11013220
 16170.000 -0.13480366
 16175.000 -0.11249995
 16180.000 -0.12844870
 16185.000 -0.10726572
 16190.000 -0.13558844
 16195.000 -0.12342542
 16200.000 -0.10815082
 16205.000 -0.10297696
 16210.000 -0.12129101
 16215.000 -0.10663018
 16220.000 -0.10891871
 16225.000 -0.09559174
 16230.000 -0.11656141
 16235.000 -0.09971092
 16240.000 -0.08691614
 16245.000 -0.07187273
 16250.000 -0.10067585
 16255.000 -0.06680596
 16260.000 -0.07832564
 16265.000 -0.08855887
 16270.000 -0.07576814
 16275.000 -0.06438031
 16280.000 -0.09459667
 16285.000 -0.06325475
 16290.000 -0.03773169
 16295.000 -0.09036709
 16300.000 -0.06556282
 16305.000 -0.06840962
 16310.000 -0.06990022
 16315.000 -0.04605185
 16320.000 -0.06680982
 16325.000 -0.06177127
 16330.000 -0.04156374
 16335.000 -0.02072634
 16340.000 -0.05833410
 16345.000 -0.05999786
 16350.000 -0.03522116
 16355.000 0.00377788
 16360.000 -0.06274052
 16365.000 -0.02537463
 16370.000 -0.01357388
 16375.000 -0.03677231
 16380.000 -0.04953348
 16385.000 -0.01528240
 16390.000 0.00987865
 16395.000 -0.00870727
 16400.000 -0.00389339
 16405.000 -0.00613406
 16410.000 0.00817704
 16415.000 0.04009256
 16420.000 0.02956450
 16425.000 0.01163330
 16430.000 0.04401047
 16435.000 -0.01591426
 16440.000 0.01868267
 16445.000 0.07754107
 16450.000 0.04625515
 16455.000 0.03471302
 16460.000 0.02508887
 16465.000 0.05302526
 16470.000 0.03667576
 16475.000 0.06453065
 16480.000 0.06152416
 16485.000 0.04854179
 16490.000 0.06571158
 16495.000 0.07548263
 16500.000 0.07200293
 16505.000 0.08377552
 16510.000 0.05811275
 16515.000 0.07981041
 16520.000 0.07219383
 16525.000 0.08532706
 16530.000 0.08401669
 16535.000 0.07872562
 16540.000 0.08369236
 16545.000 0.12618802
 16550.000 0.07290013
 16555.000 0.12540798
 16560.000 0.14947240
 16565.000 0.09471946
 16570.000 0.11402070
 16575.000 0.16372312
 16580.000 0.17593153
 16585.000 0.17730870
 16590.000 0.14401056
 16595.000 0.17928310
 16600.000 0.14188627
 16605.000 0.09957323
 16610.000 0.14481090
 16615.000 0.16884036
 16620.000 0.15528963
 16625.000 0.15329353
 16630.000 0.15405175
 16635.000 0.17119274
 16640.000 0.22914924
 16645.000 0.17652421
 16650.000 0.16605257
 16655.000 0.18773176
 16660.000 0.19180216
 16665.000 0.20274089
 16670.000 0.20574676
 16675.000 0.18432159
 16680.000 0.18587591
 16685.000 0.21664314
 16690.000 0.22436871
 16695.000 0.16557527
 16700.000 0.17442658
 16705.000 0.21642286
 16710.000 0.25711029
 16715.000 0.23429406
 16720.000 0.23658093
 16725.000 0.24714498
 16730.000 0.23286755
 16735.000 0.20861259
 16740.000 0.26336487
 16745.000 0.25488618
 16750.000 0.22676647
 16755.000 0.28518132
 16760.000 0.17862493
 16765.000 0.23812477
 16770.000 0.23077824
 16775.000 0.22139433
 16780.000 0.24575990
 16785.000 0.23644053
 16790.000 0.23594791
 16795.000 0.24879385
 16800.000 0.25891716
 16805.000 0.24870142
 16810.000 0.23136950
 16815.000 0.23440200
 16820.000 0.27771033
 16825.000 0.27449501
 16830.000 0.26314099
 16835.000 0.25653199
 16840.000 0.28940101
 16845.000 0.26173103
 16850.000 0.29397353
 16855.000 0.29821930
 16860.000 0.30601405
 16865.000 0.29027882
 16870.000 0.30593429
 16875.000 0.27424006
 16880.000 0.29030176
 16885.000 0.26198168
 16890.000 0.29072072
 16895.000 0.32041414
 16900.000 0.26190233
 16905.000 0.33489693
 16910.000 0.31645914
 16915.000 0.31397169
 16920.000 0.31105002
 16925.000 0.29379306
 16930.000 0.28998796
 16935.000 0.28705464
 16940.000 0.33881749
 16945.000 0.30853591
 16950.000 0.31546947
 16955.000 0.30481185
 16960.000 0.33531967
 16965.000 0.30498677
 16970.000 0.30594864
 16975.000 0.31146311
 16980.000 0.31401782
 16985.000 0.28943863
 16990.000 0.30771680
 16995.000 0.30460165
 17000.000 0.28989599
 17005.000 0.29864573
 17010.000 0.30681999
 17015.000 0.35825081
 17020.000 0.32300923
 17025.000 0.33568822
 17030.000 0.31170311
 17035.000 0.29751291
 17040.000 0.35765613
 17045.000 0.32210833
 17050.000 0.28801251
 17055.000 0.28885068
 17060.000 0.32464638
 17065.000 0.36603685
 17070.000 0.32666562
 17075.000 0.30553174
 17080.000 0.31913967
 17085.000 0.30991384
 17090.000 0.33800079
 17095.000 0.30278148
 17100.000 0.33684860
 17105.000 0.28511689
 17110.000 0.30880318
 17115.000 0.32557428
 17120.000 0.28261595
 17125.000 0.30726340
 17130.000 0.30111175
 17135.000 0.29691427
 17140.000 0.31419874
 17145.000 0.25912402
 17150.000 0.30892021
 17155.000 0.28837516
 17160.000 0.28270419
 17165.000 0.32247261
 17170.000 0.28229998
 17175.000 0.31910610
 17180.000 0.29773537
 17185.000 0.28447021
 17190.000 0.27444522
 17195.000 0.31384991
 17200.000 0.30100024
 17205.000 0.29668842
 17210.000 0.28480972
 17215.000 0.27721212
 17220.000 0.28798967
 17225.000 0.32319839
 17230.000 0.31341802
 17235.000 0.28621081
 17240.000 0.28584467
 17245.000 0.27978684
 17250.000 0.32392180
 17255.000 0.31172856
 17260.000 0.27005504
 17265.000 0.25057145
 17270.000 0.29066976
 17275.000 0.26808363
 17280.000 0.31103666
 17285.000 0.31076212
 17290.000 0.29503646
 17295.000 0.29666471
 17300.000 0.24065277
 17305.000 0.25851774
 17310.000 0.30651912
 17315.000 0.28477463
 17320.000 0.23233257
 17325.000 0.30445188
 17330.000 0.25978129
 17335.000 0.27659836
 17340.000 0.27458026
 17345.000 0.25927867
 17350.000 0.27706600
 17355.000 0.24003551
 17360.000 0.26213920
 17365.000 0.26753159
 17370.000 0.26538617
 17375.000 0.25436298
 17380.000 0.25368115
 17385.000 0.25156873
 17390.000 0.22720644
 17395.000 0.24240698
 17400.000 0.24260119
 17405.000 0.24615237
 17410.000 0.22074119
 17415.000 0.26483324
 17420.000 0.24724766
 17425.000 0.24317794
 17430.000 0.24242935
 17435.000 0.22499865
 17440.000 0.24295511
 17445.000 0.22396220
 17450.000 0.22511193
 17455.000 0.20757597
 17460.000 0.23467288
 17465.000 0.23389919
 17470.000 0.20740291
 17475.000 0.17736839
 17480.000 0.22373695
 17485.000 0.22487554
 17490.000 0.24615368
 17495.000 0.21293718
 17500.000 0.24212864
 17505.000 0.22833289
 17510.000 0.17421287
 17515.000 0.18899123
 17520.000 0.19881153
 17525.000 0.20224929
 17530.000 0.15986768
 17535.000 0.18798196
 17540.000 0.19982810
 17545.000 0.20266406
 17550.000 0.15798869
 17555.000 0.16500126
 17560.000 0.21674632
 17565.000 0.13232674
 17570.000 0.19205249
 17575.000 0.22722525
 17580.000 0.15546574
 17585.000 0.15397622
 17590.000 0.16233442
 17595.000 0.14750401
 17600.000 0.15429477
 17605.000 0.12632141
 17610.000 0.14354901
 17615.000 0.13190017
 17620.000 0.20670046
 17625.000 0.13339844
 17630.000 0.15055857
 17635.000 0.12914983
 17640.000 0.14405814
 17645.000 0.10810998
 17650.000 0.10278637
 17655.000 0.14425627
 17660.000 0.11824993
 17665.000 0.13593519
 17670.000 0.16292631
 17675.000 0.13395500
 17680.000 0.18072206
 17685.000 0.12417100
 17690.000 0.14169236
 17695.000 0.18903025
 17700.000 0.13377115
 17705.000 0.11903920
 17710.000 0.12709404
 17715.000 0.13065950
 17720.000 0.16351168
 17725.000 0.15294390
 17730.000 0.13836819
 17735.000 0.13693961
 17740.000 0.12847467
 17745.000 0.12464654
 17750.000 0.12473739
 17755.000 0.11136062
 17760.000 0.12501139
 17765.000 0.07083788
 17770.000 0.18703543
 17775.000 0.06653164
 17780.000 0.07389944
 17785.000 0.09811231
 17790.000 0.08142634
 17795.000 0.14354934
 17800.000 0.11287663
 17805.000 0.12538184
 17810.000 0.16318313
 17815.000 0.04276795
 17820.000 0.11181011
 17825.000 0.09511427
 17830.000 0.03530909
 17835.000 0.16237871
 17840.000 0.09495546
 17845.000 0.05960973
 17850.000 0.09685709
 17855.000 0.06847108
 17860.000 0.04323123
 17865.000 0.05492898
 17870.000 0.03193740
 17875.000 0.10104393
 17880.000 0.05945654
 17885.000 0.07740133
 17890.000 0.06022948
 17895.000 0.02201639
 17900.000 0.06269404
 17905.000 0.06797182
 17910.000 0.08762862
 17915.000 0.04535919
 17920.000 0.06434330
 17925.000 0.06160463
 17930.000 0.03804752
 17935.000 0.07025665
 17940.000 0.08930656
 17945.000 0.01271122
 17950.000 0.01936191
 17955.000 0.10098338
 17960.000 0.03753544
 17965.000 0.07123600
 17970.000 0.02043146
 17975.000 0.05014412
 17980.000 0.03397253
 17985.000 0.04991848
 17990.000 0.05055721


==> anc/SDSSJ1142+3747/sdssj1142+3747_20150425.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1142+3747                    #Object Name                
#Date           =2015-04-25                        #Mid Exp. yyyy-mm-dd        
#UTC            =03:50:10.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =3                                 #Exposure Time (s)          
#MJD            =57137.1598437503                  #Mid Exposure MJD           
#Observer       =BC                                #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =wdj1142+3747_firstframe.fits      #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =11 42 24.61                       #From stars.dat (J2000)     
#Dec            =+37 47 03.7                       #From stars.dat (J2000)     
#Epoch          =2015.312768826                    #Epoch in Decimal Years     
#PrecessedRA    =11 43 12.88                       #RA when observed           
#PrecessedDec   =+37 41 57.6                       #Dec when observed          
#Bjed           =2457137.663399199                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000067869                      #Linear correction days/day 
#Barydiff       =240.007                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2017-01-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =2404                              #Number pts in data          
     0.000 0.00876753
     3.000 -0.02603739
     6.000 -0.00992763
     9.000 -0.02040164
    12.000 -0.00876203
    15.000 -0.00257661
    18.000 -0.00616851
    21.000 -0.00411008
    24.000 -0.02628475
    27.000 0.00345480
    30.000 0.00257458
    33.000 -0.00884208
    36.000 -0.02706686
    39.000 0.00940489
    42.000 0.00953540
    45.000 -0.02387637
    48.000 -0.02456721
    51.000 -0.00673879
    54.000 -0.00830485
    57.000 0.00476484
    60.000 0.00500885
    63.000 -0.00729849
    66.000 -0.00018064
    69.000 -0.01373212
    72.000 -0.01159459
    75.000 0.00158689
    78.000 0.00122596
    81.000 -0.00979883
    84.000 0.00675139
    87.000 0.00873621
    90.000 -0.03173091
    93.000 0.00653802
    96.000 0.00640104
    99.000 -0.00305955
   102.000 -0.00609171
   105.000 -0.00166157
   108.000 -0.01761446
   111.000 -0.00072973
   114.000 -0.01231562
   117.000 -0.02129935
   120.000 -0.01892060
   123.000 0.01224618
   126.000 -0.00935807
   129.000 -0.01893182
   132.000 -0.00789052
   135.000 0.01722954
   138.000 -0.01991768
   141.000 -0.01066048
   144.000 -0.00145742
   147.000 -0.00888922
   150.000 -0.00848369
   153.000 -0.00490990
   156.000 0.01644885
   159.000 -0.01291816
   162.000 0.01174346
   165.000 -0.01831550
   168.000 -0.01363530
   171.000 -0.02205098
   174.000 0.00854247
   177.000 0.03104832
   180.000 -0.00487337
   183.000 -0.00692666
   186.000 -0.00418799
   189.000 -0.00059074
   192.000 0.02065803
   195.000 -0.00695762
   198.000 -0.00974996
   201.000 0.00727569
   204.000 0.00443796
   207.000 -0.01161066
   210.000 -0.02202227
   213.000 0.00718367
   216.000 -0.01503880
   219.000 0.00898704
   222.000 0.00956909
   225.000 -0.00169823
   228.000 -0.00875473
   231.000 0.00337808
   234.000 -0.01614333
   237.000 0.00650421
   240.000 -0.03535223
   243.000 0.02584642
   246.000 -0.00864981
   249.000 -0.01743001
   252.000 -0.03463404
   255.000 -0.02215785
   258.000 0.00162417
   261.000 0.00268992
   264.000 -0.00580040
   267.000 -0.00347143
   270.000 0.00139191
   273.000 -0.00481050
   276.000 -0.00655858
   279.000 0.00476790
   282.000 -0.00277347
   285.000 -0.00260026
   288.000 -0.00231068
   291.000 0.01113581
   294.000 0.00199732
   297.000 -0.04296961
   300.000 -0.02452224
   303.000 -0.01445125
   306.000 -0.03062466
   309.000 0.00231356
   312.000 -0.01592262
   315.000 -0.01324759
   318.000 0.00161978
   321.000 0.02339924
   324.000 -0.01045343
   327.000 -0.01935931
   330.000 -0.00331801
   333.000 0.01265632
   336.000 0.00675194
   339.000 -0.00015803
   342.000 -0.03569260
   345.000 -0.01482647
   348.000 -0.01372361
   351.000 0.01337550
   354.000 -0.00151679
   357.000 -0.02138233
   360.000 -0.00547728
   363.000 -0.02673996
   366.000 -0.00357666
   369.000 -0.00696164
   372.000 0.00208744
   375.000 -0.00827442
   378.000 -0.00238767
   381.000 0.00625036
   384.000 -0.01175792
   387.000 0.00519763
   390.000 0.01639944
   393.000 0.01643297
   396.000 -0.01194717
   399.000 0.01025451
   402.000 -0.00419666
   405.000 0.00692649
   408.000 -0.00406143
   411.000 -0.00628046
   414.000 -0.00446587
   417.000 -0.00212334
   420.000 -0.01360113
   423.000 0.01573543
   426.000 0.00402389
   429.000 0.01641237
   432.000 -0.00954515
   435.000 -0.01128587
   438.000 0.00267307
   441.000 0.01596370
   444.000 0.00716994
   447.000 -0.00289354
   450.000 -0.00965475
   453.000 -0.02861219
   456.000 -0.00994361
   459.000 -0.02383155
   462.000 0.00065899
   465.000 -0.00095136
   468.000 0.00324414
   471.000 -0.02577881
   474.000 -0.00373079
   477.000 -0.00976550
   480.000 0.01001129
   483.000 -0.00199540
   486.000 0.00342458
   489.000 -0.00432127
   492.000 0.00847566
   495.000 -0.00145688
   498.000 0.01385154
   501.000 -0.02143508
   504.000 0.00398216
   507.000 0.00201421
   510.000 -0.01082946
   513.000 0.00049504
   516.000 0.00509672
   519.000 -0.02580033
   522.000 0.00201871
   525.000 0.00500939
   528.000 -0.01883929
   531.000 -0.01465796
   534.000 -0.00833616
   537.000 -0.01414438
   540.000 -0.02780052
   543.000 0.00631058
   546.000 -0.00300536
   549.000 -0.01138849
   552.000 -0.00631931
   555.000 -0.00195810
   558.000 -0.00623046
   561.000 0.01055759
   564.000 -0.01638075
   567.000 -0.02089028
   570.000 -0.00343897
   573.000 -0.01166363
   576.000 0.00072753
   579.000 -0.02425835
   582.000 -0.00673514
   585.000 -0.01787740
   588.000 -0.01010367
   591.000 0.01199806
   594.000 -0.01978264
   597.000 -0.01039836
   600.000 -0.00792214
   603.000 -0.00974583
   606.000 0.00303862
   609.000 0.00897145
   612.000 0.00353552
   615.000 0.01813933
   618.000 -0.01644379
   621.000 0.01807955
   624.000 0.00043799
   627.000 -0.01128745
   630.000 -0.02457806
   633.000 -0.00404460
   636.000 0.00291162
   639.000 -0.01318058
   642.000 -0.00335770
   645.000 -0.00606284
   648.000 0.00381491
   651.000 -0.01725472
   654.000 -0.00310313
   657.000 -0.00199169
   660.000 -0.02475901
   663.000 -0.00921006
   666.000 -0.00084388
   669.000 -0.03213354
   672.000 -0.01020377
   675.000 -0.00530564
   678.000 -0.02101432
   681.000 -0.01336636
   684.000 0.00090000
   687.000 -0.01239727
   690.000 0.01026528
   693.000 0.00189799
   696.000 -0.00288690
   699.000 0.00512962
   702.000 -0.02962755
   705.000 0.00186277
   708.000 0.00945935
   711.000 -0.00167263
   714.000 0.03891790
   717.000 -0.00902439
   720.000 -0.00320236
   723.000 0.01546574
   726.000 -0.01048935
   729.000 0.02321809
   732.000 0.00941268
   735.000 -0.03045561
   738.000 0.01100170
   741.000 0.00435404
   744.000 -0.01195151
   747.000 0.00440052
   750.000 0.00195127
   753.000 -0.00120685
   756.000 0.01492211
   759.000 0.01744118
   762.000 -0.00913513
   765.000 0.01882273
   768.000 0.00269033
   771.000 -0.00736385
   774.000 0.00218420
   777.000 0.01356311
   780.000 0.00539776
   783.000 0.00250038
   786.000 -0.00111256
   789.000 -0.01385384
   792.000 0.00557759
   795.000 0.00489987
   798.000 -0.01931653
   801.000 0.00622224
   804.000 -0.00475234
   807.000 -0.00169164
   810.000 0.01598776
   813.000 -0.01800591
   816.000 0.00968801
   819.000 0.02160841
   822.000 -0.00800628
   825.000 0.00207732
   828.000 0.01438641
   831.000 -0.00310133
   834.000 0.01403409
   837.000 0.00794474
   840.000 0.01040280
   843.000 -0.00861237
   846.000 0.00308245
   849.000 -0.02788578
   852.000 -0.01904619
   855.000 0.01298674
   858.000 0.00576561
   861.000 0.01986858
   864.000 0.03087326
   867.000 -0.00376603
   870.000 0.00305129
   873.000 -0.00916964
   876.000 0.00576402
   879.000 0.00476089
   882.000 0.00522961
   885.000 -0.02375892
   888.000 0.01014362
   891.000 0.01165105
   894.000 0.01828384
   897.000 -0.02344755
   900.000 0.01335178
   903.000 0.01830274
   906.000 -0.01550053
   909.000 -0.00123063
   912.000 0.00088832
   915.000 0.02843256
   918.000 0.01068200
   921.000 -0.00237509
   924.000 0.00183985
   927.000 0.00893200
   930.000 0.02133793
   933.000 -0.02212826
   936.000 0.00525704
   939.000 0.00123361
   942.000 0.00661578
   945.000 -0.01909783
   948.000 0.02311878
   951.000 0.00241142
   954.000 -0.01304171
   957.000 0.00346767
   960.000 -0.01183343
   963.000 0.00664542
   966.000 0.02792550
   969.000 -0.01179438
   972.000 0.00543278
   975.000 0.01466427
   978.000 -0.01893490
   981.000 0.05069923
   984.000 0.01744385
   987.000 0.00996079
   990.000 0.01544977
   993.000 0.00113181
   996.000 0.00585646
   999.000 -0.00751914
  1002.000 0.00537833
  1005.000 0.00158085
  1008.000 -0.00903609
  1011.000 0.01245421
  1014.000 0.00096834
  1017.000 -0.00466810
  1020.000 -0.01734899
  1023.000 0.01374458
  1026.000 -0.00007865
  1029.000 -0.00686599
  1032.000 0.03149816
  1035.000 -0.01185682
  1038.000 0.02766310
  1041.000 0.01184420
  1044.000 -0.00288135
  1047.000 0.02109578
  1050.000 0.00615864
  1053.000 0.01567230
  1056.000 -0.00879558
  1059.000 0.00195264
  1062.000 0.02489202
  1065.000 -0.02441176
  1068.000 -0.00494190
  1071.000 0.00433833
  1074.000 -0.02523743
  1077.000 0.00839321
  1080.000 0.02376171
  1083.000 0.00721516
  1086.000 0.00256843
  1089.000 0.01682791
  1092.000 -0.00076000
  1095.000 0.01358798
  1098.000 -0.00076684
  1101.000 0.00248391
  1104.000 0.01038382
  1107.000 0.01752721
  1110.000 0.00268818
  1113.000 0.00416824
  1116.000 -0.01490509
  1119.000 0.00151128
  1122.000 -0.00623893
  1125.000 0.01167017
  1128.000 0.02412118
  1131.000 0.00200119
  1134.000 0.00079893
  1137.000 0.01561911
  1140.000 -0.00912814
  1143.000 0.01048728
  1146.000 -0.00173430
  1149.000 -0.01337042
  1152.000 -0.01989588
  1155.000 0.00243885
  1158.000 0.00450859
  1161.000 0.02459998
  1164.000 -0.00394880
  1167.000 -0.00800055
  1170.000 0.00604248
  1173.000 0.00261618
  1176.000 -0.01911122
  1179.000 0.01127578
  1182.000 0.00609156
  1185.000 -0.00249871
  1188.000 0.00757895
  1191.000 0.00834497
  1194.000 -0.00209044
  1197.000 0.00915585
  1200.000 0.01938267
  1203.000 0.01535149
  1206.000 0.00856184
  1209.000 0.00256178
  1212.000 -0.00536422
  1215.000 -0.00667977
  1218.000 0.00143523
  1221.000 0.01844623
  1224.000 0.00322145
  1227.000 -0.00006173
  1230.000 0.00111997
  1233.000 0.00884093
  1236.000 0.00625385
  1239.000 -0.02131997
  1242.000 -0.00795739
  1245.000 0.02836451
  1248.000 0.00465216
  1251.000 0.01650627
  1254.000 -0.00028533
  1257.000 0.01705040
  1260.000 0.00373084
  1263.000 -0.00441760
  1266.000 0.02045290
  1269.000 0.00682982
  1272.000 -0.00442087
  1275.000 0.01425275
  1278.000 -0.02858238
  1281.000 -0.01964877
  1284.000 0.00491856
  1287.000 0.01545860
  1290.000 0.00901837
  1293.000 0.01685468
  1296.000 0.00402866
  1299.000 0.02037395
  1302.000 0.00208916
  1305.000 0.02217067
  1308.000 0.03586900
  1311.000 -0.00661736
  1314.000 0.00552358
  1317.000 0.00988770
  1320.000 0.01175540
  1323.000 0.01905324
  1326.000 0.00968647
  1329.000 0.00427094
  1332.000 -0.00473997
  1335.000 0.01626050
  1338.000 0.02109922
  1341.000 0.00114589
  1344.000 0.00256524
  1347.000 -0.00595768
  1350.000 0.00036198
  1353.000 0.03046537
  1356.000 0.01541667
  1359.000 0.02960782
  1362.000 0.01487020
  1365.000 -0.00463066
  1368.000 0.01490803
  1371.000 0.00693189
  1374.000 0.02293357
  1377.000 -0.00859804
  1380.000 0.00611946
  1383.000 -0.00308410
  1386.000 0.03064734
  1389.000 -0.02179584
  1392.000 -0.01960886
  1395.000 -0.01089398
  1398.000 0.02411038
  1401.000 0.00906530
  1404.000 -0.00176282
  1407.000 0.02083220
  1410.000 0.00354132
  1413.000 0.01195398
  1416.000 0.00208727
  1419.000 0.00118953
  1422.000 -0.00514851
  1425.000 0.00428954
  1428.000 0.01705775
  1431.000 -0.01591053
  1434.000 0.00918361
  1437.000 0.00456220
  1440.000 -0.00450549
  1443.000 0.01192474
  1446.000 0.02965485
  1449.000 0.02995804
  1452.000 0.01268001
  1455.000 -0.00186795
  1458.000 0.00034385
  1461.000 0.01634219
  1464.000 -0.00519561
  1467.000 0.00835101
  1470.000 0.01540350
  1473.000 0.00164647
  1476.000 0.01007807
  1479.000 -0.00241802
  1482.000 -0.02165470
  1485.000 -0.01135403
  1488.000 0.01654389
  1491.000 0.02933833
  1494.000 0.01804252
  1497.000 -0.00037099
  1500.000 -0.00353143
  1503.000 0.01899015
  1506.000 0.01720675
  1509.000 0.02051856
  1512.000 0.00700490
  1515.000 0.02882888
  1518.000 0.01005145
  1521.000 -0.01284619
  1524.000 0.00202426
  1527.000 -0.00580626
  1530.000 -0.02564702
  1533.000 0.00009039
  1536.000 0.01877485
  1539.000 -0.00353614
  1542.000 0.02385889
  1545.000 0.00970064
  1548.000 -0.02364058
  1551.000 0.01842057
  1554.000 -0.00135191
  1557.000 0.01551039
  1560.000 0.01619211
  1563.000 0.00442655
  1566.000 0.01245572
  1569.000 0.00811410
  1572.000 -0.00072008
  1575.000 -0.01577741
  1578.000 0.01973300
  1581.000 0.02091809
  1584.000 -0.00175850
  1587.000 0.01613767
  1590.000 0.03052363
  1593.000 0.01303604
  1596.000 0.00288920
  1599.000 0.00837713
  1602.000 0.00022301
  1605.000 0.01452134
  1608.000 0.00145973
  1611.000 0.01178174
  1614.000 0.00616285
  1617.000 -0.00167076
  1620.000 0.00370416
  1623.000 0.01594571
  1626.000 0.00938938
  1629.000 0.02138117
  1632.000 0.00312030
  1635.000 -0.01208718
  1638.000 0.00766965
  1641.000 -0.00738123
  1644.000 -0.00922925
  1647.000 -0.00531537
  1650.000 -0.01081502
  1653.000 -0.00721957
  1656.000 0.00452949
  1659.000 0.01655619
  1662.000 0.00104408
  1665.000 -0.00890994
  1668.000 0.00319192
  1671.000 -0.01946672
  1674.000 0.01382795
  1677.000 -0.00853726
  1680.000 -0.00633790
  1683.000 -0.00972997
  1686.000 -0.00418315
  1689.000 -0.00890431
  1692.000 -0.00640518
  1695.000 0.00731549
  1698.000 0.01524698
  1701.000 0.00210231
  1704.000 0.00282425
  1707.000 0.01183395
  1710.000 0.00032046
  1713.000 0.01203058
  1716.000 -0.01543877
  1719.000 -0.00381147
  1722.000 -0.00281138
  1725.000 -0.00035872
  1728.000 -0.01415258
  1731.000 0.01251986
  1734.000 0.00091241
  1737.000 0.00174340
  1740.000 0.03208232
  1743.000 -0.00827544
  1746.000 0.00066617
  1749.000 0.00672775
  1752.000 -0.00575778
  1755.000 0.00553396
  1758.000 -0.01755350
  1761.000 -0.01080301
  1764.000 0.01701936
  1767.000 0.01167779
  1770.000 -0.02191125
  1773.000 -0.00870202
  1776.000 -0.01004155
  1779.000 -0.01882661
  1782.000 -0.00612627
  1785.000 -0.02679748
  1788.000 0.02084711
  1791.000 0.01565543
  1794.000 -0.02204939
  1797.000 -0.00098910
  1800.000 0.01921215
  1803.000 0.00527600
  1806.000 0.02800790
  1809.000 0.02192394
  1812.000 0.01829058
  1815.000 0.01692830
  1818.000 0.00522531
  1821.000 -0.00643955
  1824.000 -0.00303318
  1827.000 0.00868408
  1830.000 0.02273989
  1833.000 -0.00810831
  1836.000 -0.01756122
  1839.000 -0.00166913
  1842.000 -0.00048367
  1845.000 -0.00204650
  1848.000 0.00927270
  1851.000 0.01122810
  1854.000 0.02381693
  1857.000 0.02539454
  1860.000 0.02134982
  1863.000 0.00505735
  1866.000 -0.00486019
  1869.000 -0.00452937
  1872.000 -0.00296706
  1875.000 -0.00030399
  1878.000 -0.01627177
  1881.000 -0.03265818
  1884.000 -0.01517785
  1887.000 0.00003320
  1890.000 0.01683940
  1893.000 0.00702725
  1896.000 -0.01016372
  1899.000 0.03624933
  1902.000 -0.00458963
  1905.000 0.02571449
  1908.000 0.00192930
  1911.000 -0.00243218
  1914.000 0.00125646
  1917.000 0.00075780
  1920.000 0.02383588
  1923.000 0.00118606
  1926.000 0.02954026
  1929.000 0.00943420
  1932.000 0.01660750
  1935.000 -0.00194864
  1938.000 0.01956194
  1941.000 0.00259642
  1944.000 0.00795952
  1947.000 0.02083801
  1950.000 0.00665939
  1953.000 0.02677277
  1956.000 0.00340362
  1959.000 0.02999215
  1962.000 -0.00128243
  1965.000 -0.00263750
  1968.000 0.01195876
  1971.000 0.03061935
  1974.000 -0.01733423
  1977.000 -0.00336470
  1980.000 0.01075414
  1983.000 0.00805083
  1986.000 0.00778107
  1989.000 0.02143292
  1992.000 0.01257759
  1995.000 0.00153105
  1998.000 -0.02859159
  2001.000 0.01603864
  2004.000 -0.00408549
  2007.000 0.01605582
  2010.000 0.02553355
  2013.000 0.02033893
  2016.000 0.01434300
  2019.000 0.00844003
  2022.000 0.01333369
  2025.000 0.00487785
  2028.000 0.01141619
  2031.000 0.00788707
  2034.000 0.01259737
  2037.000 0.01186137
  2040.000 0.00802752
  2043.000 0.00084296
  2046.000 0.02318998
  2049.000 0.00985699
  2052.000 0.00683670
  2055.000 0.00996675
  2058.000 0.02934422
  2061.000 -0.00339532
  2064.000 0.00071184
  2067.000 0.01700154
  2070.000 0.00467074
  2073.000 -0.00395560
  2076.000 0.02450730
  2079.000 0.00552280
  2082.000 -0.00572414
  2085.000 0.01607211
  2088.000 0.01237093
  2091.000 0.00334932
  2094.000 0.02177220
  2097.000 0.00773967
  2100.000 0.00197013
  2103.000 -0.02013318
  2106.000 0.01057143
  2109.000 0.00618555
  2112.000 0.00679856
  2115.000 0.00812063
  2118.000 0.00904069
  2121.000 -0.00256510
  2124.000 -0.02678049
  2127.000 0.01145700
  2130.000 0.01324741
  2133.000 -0.00806229
  2136.000 0.00225610
  2139.000 -0.01286946
  2142.000 0.00494445
  2145.000 -0.01588347
  2148.000 0.00115731
  2151.000 -0.01391312
  2154.000 0.00759339
  2157.000 -0.01332075
  2160.000 -0.00357687
  2163.000 0.00569755
  2166.000 -0.00038545
  2169.000 0.02418407
  2172.000 0.00560826
  2175.000 -0.00669196
  2178.000 -0.01454383
  2181.000 -0.00306461
  2184.000 0.00757523
  2187.000 0.00575706
  2190.000 0.01173498
  2193.000 -0.01530280
  2196.000 -0.00284074
  2199.000 -0.00739751
  2202.000 0.00195543
  2205.000 -0.03238650
  2208.000 -0.00641326
  2211.000 0.00202588
  2214.000 -0.01461015
  2217.000 0.04086709
  2220.000 -0.02296512
  2223.000 -0.00235287
  2226.000 -0.00480671
  2229.000 -0.01460695
  2232.000 -0.00482891
  2235.000 -0.00249542
  2238.000 0.00064364
  2241.000 0.00386858
  2244.000 -0.03550653
  2247.000 -0.02517856
  2250.000 -0.01390803
  2253.000 0.00845027
  2256.000 0.00191040
  2259.000 -0.02131851
  2262.000 0.02076975
  2265.000 -0.01515578
  2268.000 0.01287599
  2271.000 -0.00696203
  2274.000 -0.00224906
  2277.000 0.04229794
  2280.000 0.00951280
  2283.000 0.00427293
  2286.000 0.00686993
  2289.000 0.00922177
  2292.000 0.00760424
  2295.000 0.00044512
  2298.000 -0.00750269
  2301.000 -0.01456296
  2304.000 0.01183977
  2307.000 0.01717775
  2310.000 0.01825355
  2313.000 -0.00599921
  2316.000 -0.02154291
  2319.000 -0.00360914
  2322.000 0.01233504
  2325.000 0.01362933
  2328.000 -0.00100189
  2331.000 0.00521565
  2334.000 -0.01429498
  2337.000 -0.01031184
  2340.000 -0.01642877
  2343.000 0.00296481
  2346.000 0.02058574
  2349.000 -0.00751787
  2352.000 0.00240306
  2355.000 -0.00085076
  2358.000 -0.00642049
  2361.000 0.00924800
  2364.000 -0.01622572
  2367.000 -0.01268281
  2370.000 0.01002541
  2373.000 0.00012901
  2376.000 -0.00284341
  2379.000 -0.02096045
  2382.000 0.00349433
  2385.000 -0.01290766
  2388.000 -0.01058102
  2391.000 0.00817114
  2394.000 0.00531658
  2397.000 -0.01224675
  2400.000 -0.01825147
  2403.000 0.00710283
  2406.000 -0.00228243
  2409.000 -0.01186025
  2412.000 0.01082961
  2415.000 -0.00572023
  2418.000 0.00055075
  2421.000 0.02415223
  2424.000 0.03822483
  2427.000 0.00645736
  2430.000 0.00534275
  2433.000 0.00592601
  2436.000 -0.02002241
  2439.000 0.01433449
  2442.000 0.00301643
  2445.000 0.00619497
  2448.000 -0.00001263
  2451.000 -0.00534385
  2454.000 -0.00315587
  2457.000 -0.03910521
  2460.000 -0.01441695
  2463.000 0.00303766
  2466.000 -0.01327870
  2469.000 -0.00639089
  2472.000 -0.01311421
  2475.000 0.01893024
  2478.000 -0.02838084
  2481.000 0.00222594
  2484.000 0.01085114
  2487.000 0.00210612
  2490.000 0.00671100
  2493.000 0.00567399
  2496.000 -0.01636796
  2499.000 -0.00647443
  2502.000 0.00002425
  2505.000 0.00243171
  2511.000 -0.00889079
  2514.000 -0.00961187
  2517.000 -0.00838358
  2520.000 -0.03288776
  2523.000 -0.00183660
  2526.000 0.02033805
  2529.000 0.00139783
  2532.000 -0.00131241
  2535.000 0.03564120
  2538.000 0.03661813
  2541.000 -0.01204446
  2544.000 0.01043045
  2547.000 0.00169699
  2550.000 0.01985434
  2553.000 -0.00597585
  2556.000 -0.02061618
  2559.000 -0.02529154
  2562.000 -0.00745867
  2565.000 0.00467475
  2568.000 -0.02171641
  2571.000 0.00691733
  2574.000 -0.02680316
  2577.000 -0.00020861
  2580.000 0.00784110
  2583.000 -0.00483042
  2586.000 -0.00241061
  2589.000 -0.01677361
  2592.000 -0.01771269
  2595.000 0.00260193
  2598.000 -0.00392405
  2601.000 0.01873613
  2604.000 0.00256847
  2607.000 0.01326107
  2610.000 -0.00999971
  2613.000 0.01258622
  2616.000 -0.01113252
  2619.000 -0.00222501
  2622.000 -0.00560248
  2625.000 -0.01341559
  2628.000 -0.01180209
  2631.000 0.00096857
  2634.000 0.00039507
  2637.000 -0.00192835
  2640.000 -0.01569114
  2643.000 -0.01464408
  2646.000 0.00152287
  2649.000 -0.01292651
  2652.000 -0.02017023
  2655.000 0.00759678
  2658.000 0.00350608
  2661.000 -0.00739672
  2664.000 0.01102955
  2667.000 -0.00334973
  2670.000 -0.01626435
  2673.000 0.00273082
  2676.000 0.02412642
  2679.000 -0.01882711
  2682.000 0.00697551
  2685.000 0.01307040
  2688.000 -0.01686508
  2691.000 0.01392130
  2694.000 -0.00496175
  2697.000 -0.01626904
  2700.000 -0.02882961
  2703.000 0.02095502
  2706.000 0.00325648
  2709.000 -0.01091728
  2712.000 -0.00240235
  2715.000 -0.00131295
  2718.000 0.00926780
  2721.000 -0.01810540
  2724.000 0.01430665
  2727.000 -0.00693133
  2730.000 -0.03135367
  2733.000 -0.01715023
  2736.000 -0.00577983
  2739.000 -0.00773472
  2742.000 -0.02793208
  2745.000 0.00079630
  2748.000 -0.00071309
  2751.000 0.00007036
  2754.000 -0.02597345
  2757.000 -0.00344918
  2760.000 0.00121231
  2763.000 -0.02452506
  2766.000 -0.01042785
  2769.000 -0.02144609
  2772.000 -0.00627170
  2775.000 -0.01724837
  2778.000 -0.01635339
  2781.000 -0.00656374
  2784.000 -0.01756716
  2787.000 -0.01389696
  2790.000 -0.02553699
  2793.000 -0.00016076
  2796.000 -0.02713249
  2799.000 -0.00951255
  2802.000 -0.01143005
  2805.000 0.00724695
  2808.000 0.00085023
  2811.000 -0.01321919
  2814.000 -0.01902738
  2817.000 0.01372038
  2820.000 -0.00411523
  2823.000 -0.01903380
  2826.000 -0.00394250
  2829.000 -0.00988839
  2832.000 0.00602762
  2835.000 0.00824081
  2838.000 -0.00175608
  2841.000 -0.00590759
  2844.000 -0.01261766
  2847.000 -0.01692979
  2850.000 -0.00955394
  2853.000 0.00199634
  2856.000 -0.01250924
  2859.000 -0.00830779
  2862.000 -0.01466279
  2865.000 -0.00809390
  2868.000 -0.00078892
  2871.000 -0.01742999
  2874.000 -0.00178333
  2877.000 -0.02724682
  2880.000 -0.00308181
  2883.000 0.00753003
  2886.000 0.00428468
  2889.000 -0.00728407
  2892.000 0.01292375
  2895.000 0.02223889
  2898.000 0.02212580
  2901.000 -0.01982639
  2904.000 0.02068130
  2907.000 -0.01077740
  2910.000 -0.00681891
  2913.000 0.00087283
  2916.000 -0.00818682
  2919.000 0.01255593
  2922.000 -0.00044029
  2925.000 -0.03323869
  2928.000 0.00892852
  2931.000 -0.03264025
  2934.000 0.01486754
  2937.000 0.01827173
  2940.000 0.00472492
  2943.000 -0.02113782
  2946.000 0.00121803
  2952.000 -0.01018917
  2955.000 -0.01227369
  2958.000 0.00056374
  2961.000 -0.00815101
  2964.000 -0.00227935
  2967.000 0.00418909
  2970.000 0.01589003
  2973.000 0.01850304
  2976.000 0.01644225
  2979.000 0.00041271
  2982.000 -0.02767473
  2985.000 -0.00863513
  2988.000 -0.02948961
  2991.000 0.01570381
  2994.000 -0.00103218
  2997.000 -0.00782833
  3000.000 0.02337773
  3003.000 -0.03267100
  3006.000 0.01012335
  3009.000 -0.02192999
  3012.000 -0.01654295
  3015.000 -0.00137037
  3018.000 -0.00207829
  3021.000 -0.00370525
  3024.000 -0.01798270
  3027.000 0.01919405
  3030.000 -0.00197347
  3033.000 -0.01642653
  3036.000 -0.01142657
  3039.000 0.00114249
  3042.000 0.00599733
  3045.000 -0.00320294
  3048.000 0.01369140
  3051.000 -0.01771967
  3054.000 -0.01984846
  3057.000 0.00826452
  3060.000 0.01364199
  3063.000 0.01883335
  3066.000 0.00486520
  3069.000 -0.01976063
  3072.000 -0.00920229
  3075.000 0.03155895
  3078.000 -0.00301061
  3081.000 0.00613006
  3084.000 -0.00250014
  3087.000 -0.02087275
  3090.000 0.01444985
  3093.000 -0.01686356
  3096.000 -0.02603634
  3099.000 -0.01363954
  3102.000 0.01332513
  3105.000 -0.00827380
  3108.000 0.00346821
  3111.000 -0.00810017
  3114.000 -0.02235103
  3117.000 -0.00732286
  3120.000 -0.01433787
  3123.000 -0.00435305
  3126.000 -0.01463355
  3129.000 -0.00500837
  3132.000 -0.00432386
  3135.000 0.00426152
  3138.000 -0.03054933
  3141.000 0.01315195
  3144.000 0.00271120
  3147.000 0.01006808
  3150.000 0.00722433
  3153.000 -0.01043783
  3156.000 -0.01140329
  3159.000 -0.00984050
  3162.000 -0.02033417
  3165.000 -0.00270651
  3168.000 -0.01128279
  3171.000 0.01281203
  3174.000 -0.00414713
  3177.000 0.00319761
  3180.000 -0.00815945
  3183.000 -0.00659127
  3186.000 0.00347798
  3189.000 -0.00564934
  3192.000 -0.00533773
  3195.000 -0.01885408
  3198.000 -0.00266766
  3201.000 -0.02322209
  3204.000 0.00444131
  3207.000 -0.02063662
  3210.000 -0.01605531
  3213.000 -0.01333012
  3216.000 -0.02040741
  3219.000 0.00249090
  3222.000 0.00271560
  3225.000 0.00451652
  3228.000 0.02149887
  3231.000 -0.01888450
  3234.000 0.00008264
  3237.000 -0.01906765
  3240.000 -0.02798249
  3243.000 0.00491705
  3246.000 -0.00646927
  3249.000 0.00759916
  3252.000 -0.00091788
  3255.000 -0.01774708
  3258.000 -0.02352064
  3261.000 0.01461611
  3264.000 0.00417852
  3267.000 0.00343765
  3270.000 0.00309764
  3273.000 -0.01472018
  3276.000 0.01699516
  3279.000 -0.01230480
  3282.000 -0.00887322
  3285.000 0.01060744
  3288.000 -0.02409684
  3291.000 0.02037281
  3294.000 -0.02308700
  3297.000 -0.00661568
  3300.000 0.00533690
  3303.000 -0.00210165
  3306.000 0.00164396
  3309.000 0.00602746
  3312.000 -0.00932080
  3315.000 0.00946651
  3318.000 0.00090672
  3321.000 -0.03540287
  3324.000 -0.00608877
  3327.000 -0.01170281
  3330.000 0.01301307
  3333.000 0.00609387
  3336.000 -0.00857334
  3339.000 0.00234931
  3342.000 0.00175519
  3345.000 -0.00160291
  3348.000 -0.00742143
  3351.000 -0.00171493
  3354.000 0.00351541
  3357.000 -0.00911246
  3360.000 0.02786860
  3363.000 -0.00898650
  3366.000 0.00696099
  3369.000 0.01767379
  3372.000 0.00258847
  3375.000 0.01547023
  3378.000 -0.00775269
  3381.000 0.00029291
  3384.000 0.01845921
  3387.000 -0.00779192
  3390.000 -0.00253184
  3393.000 -0.02644635
  3396.000 -0.00349397
  3399.000 0.00735940
  3402.000 -0.00046756
  3405.000 -0.00728683
  3408.000 -0.01498776
  3411.000 0.00369334
  3414.000 -0.02473112
  3417.000 -0.01124872
  3420.000 0.00477672
  3423.000 0.00802731
  3426.000 -0.00478118
  3429.000 -0.00507559
  3432.000 -0.03010914
  3435.000 -0.01029417
  3438.000 0.00441068
  3441.000 0.00124452
  3444.000 -0.00555965
  3447.000 0.00014445
  3450.000 -0.00080668
  3453.000 0.01794782
  3456.000 -0.01213488
  3459.000 -0.00809740
  3462.000 -0.00984339
  3465.000 0.00189709
  3468.000 -0.01248998
  3471.000 0.00402869
  3474.000 0.00126297
  3477.000 -0.01534455
  3480.000 -0.00258125
  3483.000 0.01582976
  3486.000 -0.00184992
  3489.000 0.00097471
  3492.000 -0.00589242
  3495.000 0.01174029
  3498.000 -0.00608374
  3501.000 0.00423161
  3504.000 -0.00413092
  3507.000 -0.00186052
  3510.000 0.02682805
  3513.000 -0.00356016
  3516.000 0.01407787
  3519.000 0.03290856
  3522.000 0.01860281
  3525.000 0.00293814
  3528.000 -0.00688653
  3531.000 -0.01416457
  3534.000 -0.00093574
  3537.000 -0.01477060
  3540.000 0.00647912
  3543.000 -0.00005210
  3546.000 -0.00192624
  3549.000 -0.00422846
  3552.000 -0.00915783
  3555.000 -0.00893914
  3558.000 -0.00926743
  3561.000 -0.02169380
  3564.000 -0.00200247
  3567.000 -0.01076775
  3570.000 -0.02156770
  3573.000 -0.01847272
  3576.000 -0.01544879
  3579.000 -0.00130189
  3582.000 -0.02693429
  3585.000 -0.00739809
  3588.000 0.00947445
  3591.000 0.00570969
  3594.000 -0.00659661
  3597.000 -0.00561369
  3600.000 0.01676607
  3603.000 -0.00276807
  3606.000 -0.01666072
  3609.000 -0.00313821
  3612.000 0.01675704
  3615.000 0.00521215
  3618.000 0.00009516
  3621.000 -0.00207055
  3624.000 -0.03424279
  3627.000 -0.01682911
  3630.000 -0.00366188
  3633.000 -0.01011923
  3636.000 0.01469285
  3639.000 0.00452499
  3642.000 0.01285788
  3645.000 0.02093610
  3648.000 0.02003734
  3651.000 -0.01553896
  3654.000 -0.01219852
  3657.000 0.00055570
  3660.000 0.00268493
  3663.000 -0.02145207
  3666.000 0.01017308
  3669.000 -0.01232398
  3672.000 0.00864025
  3675.000 -0.01016153
  3678.000 -0.02058894
  3681.000 -0.00929294
  3684.000 -0.01812777
  3687.000 0.00525945
  3690.000 -0.03184511
  3693.000 0.02266066
  3696.000 -0.00670005
  3699.000 -0.01624960
  3702.000 -0.01780156
  3705.000 0.00477522
  3708.000 -0.00650109
  3711.000 0.00071748
  3714.000 -0.00500195
  3717.000 0.01649857
  3720.000 -0.00661492
  3723.000 0.00285181
  3726.000 0.01635916
  3729.000 -0.01163323
  3732.000 -0.00178882
  3735.000 -0.02146720
  3738.000 0.00582546
  3741.000 0.01314838
  3744.000 0.00121627
  3747.000 -0.00542595
  3750.000 -0.00235489
  3753.000 0.02334970
  3756.000 -0.01151594
  3759.000 0.00413917
  3762.000 0.00287814
  3765.000 -0.00096743
  3768.000 0.00250574
  3771.000 -0.01971363
  3774.000 -0.01013410
  3777.000 -0.00880036
  3780.000 -0.00959222
  3783.000 -0.00946774
  3786.000 -0.00717816
  3789.000 -0.01063790
  3792.000 0.01550637
  3795.000 -0.00230744
  3798.000 -0.00783623
  3801.000 -0.01876845
  3804.000 0.02346145
  3807.000 -0.00709218
  3810.000 -0.02786903
  3813.000 -0.02104168
  3816.000 -0.01548907
  3819.000 0.00044347
  3822.000 -0.00723927
  3825.000 -0.00765437
  3828.000 -0.01597124
  3831.000 -0.00185922
  3834.000 -0.00239589
  3837.000 -0.01001239
  3840.000 -0.00253578
  3843.000 -0.01259839
  3846.000 0.01026407
  3849.000 0.00253011
  3852.000 -0.01971390
  3855.000 -0.00595355
  3858.000 0.00257591
  3861.000 -0.01202912
  3864.000 -0.02585617
  3867.000 -0.00125417
  3870.000 0.01079545
  3873.000 -0.00392166
  3876.000 -0.00854916
  3879.000 -0.01749941
  3882.000 -0.00390214
  3885.000 -0.00842008
  3888.000 -0.01286631
  3891.000 0.00772481
  3894.000 -0.01454481
  3897.000 -0.00767199
  3900.000 0.02030713
  3903.000 0.01250673
  3906.000 0.01949579
  3909.000 -0.01526881
  3912.000 0.00058048
  3915.000 0.01785165
  3918.000 0.00681363
  3921.000 -0.01482042
  3924.000 0.03042079
  3927.000 0.00511723
  3930.000 -0.01335776
  3933.000 -0.00793821
  3936.000 -0.00125060
  3939.000 -0.00945355
  3942.000 -0.01682969
  3945.000 0.00229517
  3948.000 0.00196952
  3951.000 -0.00343312
  3954.000 -0.00628159
  3957.000 0.01237316
  3960.000 -0.01433344
  3963.000 -0.00282337
  3966.000 0.01074192
  3969.000 -0.00092641
  3972.000 -0.00980610
  3975.000 -0.00509350
  3978.000 -0.01387836
  3981.000 0.01198963
  3984.000 0.01141520
  3987.000 0.02096927
  3990.000 -0.01805924
  3993.000 -0.01229476
  3996.000 0.01319419
  3999.000 0.02216428
  4002.000 0.00223404
  4005.000 -0.02097505
  4008.000 0.00973468
  4011.000 -0.01235875
  4014.000 -0.00214596
  4017.000 -0.00306106
  4020.000 -0.00528920
  4023.000 -0.00223552
  4026.000 0.01163774
  4029.000 0.00592442
  4032.000 0.00519961
  4035.000 -0.00373779
  4038.000 0.03166840
  4041.000 -0.01850951
  4044.000 -0.00945023
  4047.000 0.02002398
  4050.000 0.01449024
  4053.000 -0.02565347
  4056.000 -0.03632792
  4059.000 -0.00534741
  4062.000 -0.00877058
  4065.000 -0.00663886
  4068.000 0.01011515
  4071.000 0.00951664
  4074.000 -0.01905514
  4077.000 0.02386307
  4080.000 -0.02598545
  4083.000 -0.01928391
  4086.000 0.00857974
  4089.000 -0.00144925
  4092.000 -0.03230515
  4095.000 0.01452723
  4098.000 -0.01039182
  4101.000 -0.01078137
  4104.000 -0.00813294
  4107.000 0.00093597
  4110.000 0.01288992
  4113.000 0.00536892
  4116.000 -0.01931720
  4119.000 0.00253111
  4122.000 0.00000703
  4125.000 -0.00784110
  4128.000 0.00404824
  4131.000 0.00872451
  4134.000 -0.00196779
  4137.000 0.02513589
  4140.000 -0.02561956
  4143.000 -0.04341912
  4146.000 -0.01232555
  4149.000 0.00609877
  4152.000 0.03274432
  4155.000 0.01823952
  4158.000 -0.00697552
  4161.000 -0.02345737
  4164.000 -0.00904843
  4167.000 0.01993870
  4170.000 0.00374308
  4173.000 0.01000108
  4176.000 -0.01666598
  4179.000 -0.00026952
  4182.000 -0.01418677
  4185.000 -0.02754770
  4188.000 0.01016915
  4191.000 0.00210346
  4194.000 0.00130909
  4197.000 0.00765346
  4200.000 -0.00219382
  4203.000 -0.01027587
  4206.000 -0.00439439
  4209.000 -0.00710009
  4212.000 -0.00231485
  4215.000 -0.00016554
  4218.000 -0.01383278
  4221.000 -0.00334619
  4224.000 -0.00528451
  4227.000 0.01015782
  4230.000 -0.01406554
  4233.000 0.00438102
  4236.000 -0.01166462
  4239.000 -0.01780413
  4242.000 -0.00942715
  4245.000 -0.00277475
  4248.000 0.00709126
  4251.000 0.01518692
  4254.000 0.00116749
  4257.000 -0.00058639
  4260.000 -0.00648043
  4263.000 -0.00100614
  4266.000 -0.00656801
  4269.000 0.00700387
  4272.000 -0.00249652
  4275.000 0.02352587
  4278.000 0.01166411
  4281.000 -0.00125775
  4284.000 -0.00492828
  4287.000 -0.01212575
  4290.000 0.01977148
  4293.000 0.00434925
  4296.000 -0.00721496
  4299.000 0.02063355
  4302.000 0.00462975
  4305.000 0.00274027
  4308.000 -0.01572071
  4311.000 0.00136704
  4314.000 0.00178037
  4317.000 -0.00982220
  4320.000 -0.00914928
  4323.000 0.01373799
  4326.000 0.03720826
  4329.000 0.02899632
  4332.000 -0.00371300
  4335.000 0.00162877
  4338.000 0.00043041
  4341.000 0.00371824
  4344.000 0.00117646
  4347.000 -0.00117681
  4350.000 0.00678765
  4353.000 0.01706806
  4356.000 0.01202947
  4359.000 0.01994172
  4362.000 -0.00071328
  4365.000 0.01762573
  4368.000 0.01251989
  4371.000 0.03308035
  4374.000 0.00008000
  4377.000 -0.01025076
  4380.000 -0.01209279
  4383.000 -0.00936553
  4386.000 -0.00729761
  4389.000 0.02415922
  4392.000 0.01492140
  4395.000 0.00492900
  4398.000 -0.00477508
  4401.000 -0.01601820
  4404.000 0.00590169
  4407.000 0.00767700
  4410.000 -0.00247597
  4413.000 -0.00546707
  4416.000 0.01695901
  4419.000 0.00088031
  4422.000 -0.00897341
  4425.000 0.00949307
  4428.000 0.02371229
  4431.000 -0.01558498
  4434.000 -0.01811944
  4437.000 0.01685111
  4440.000 0.00892879
  4443.000 -0.00436043
  4446.000 0.01051488
  4449.000 0.02118147
  4452.000 -0.00758976
  4455.000 -0.00072746
  4458.000 0.00079332
  4461.000 0.01410663
  4464.000 0.01066942
  4467.000 0.01557693
  4470.000 -0.00040903
  4473.000 -0.00104256
  4476.000 0.01284287
  4479.000 0.01619915
  4482.000 0.00483146
  4485.000 0.01946395
  4488.000 0.00894065
  4491.000 0.01860465
  4494.000 0.02052237
  4497.000 0.02135944
  4500.000 0.00918212
  4503.000 0.01476978
  4506.000 0.01681518
  4509.000 0.00230346
  4512.000 -0.00130500
  4515.000 -0.01663964
  4518.000 -0.02354830
  4521.000 -0.00317368
  4524.000 0.00118364
  4527.000 0.00595025
  4530.000 -0.02026138
  4533.000 0.00083386
  4536.000 0.00123855
  4539.000 -0.00277965
  4542.000 0.00576404
  4545.000 0.00553526
  4548.000 -0.01465215
  4551.000 0.00411437
  4554.000 0.00723976
  4557.000 0.02410153
  4560.000 0.00909149
  4563.000 0.02440312
  4566.000 -0.00300221
  4569.000 -0.00317898
  4572.000 0.00324165
  4575.000 -0.00959242
  4578.000 0.02587208
  4581.000 0.01060050
  4584.000 0.04238524
  4587.000 0.02009204
  4590.000 0.02952389
  4593.000 0.00626110
  4596.000 -0.01115045
  4599.000 -0.01056548
  4602.000 0.01150101
  4605.000 -0.00271101
  4608.000 -0.00663303
  4611.000 -0.00440049
  4614.000 0.00631903
  4617.000 -0.00335545
  4620.000 -0.00754512
  4623.000 0.00596180
  4626.000 -0.00583281
  4629.000 0.00261559
  4632.000 0.01185163
  4635.000 0.00165587
  4638.000 -0.00529062
  4641.000 -0.01645624
  4644.000 -0.00414543
  4647.000 0.00498568
  4650.000 -0.01022628
  4653.000 -0.02559341
  4656.000 0.00269259
  4659.000 0.02582606
  4662.000 0.00638870
  4665.000 -0.00779064
  4668.000 -0.00372944
  4671.000 0.01438118
  4674.000 0.00312756
  4677.000 0.01933454
  4680.000 0.00074884
  4683.000 -0.00358104
  4686.000 -0.01242351
  4689.000 0.01736675
  4692.000 0.00788231
  4695.000 -0.02104106
  4698.000 -0.00189796
  4701.000 -0.00352325
  4704.000 0.01350110
  4707.000 0.01064478
  4710.000 -0.00844970
  4713.000 -0.01009173
  4716.000 -0.00996085
  4719.000 0.00039433
  4722.000 0.01138613
  4725.000 0.01133466
  4728.000 0.01866454
  4731.000 0.02286129
  4734.000 -0.01536610
  4737.000 0.01861022
  4740.000 -0.03030274
  4743.000 -0.01236692
  4746.000 -0.01002992
  4749.000 -0.00996201
  4752.000 0.00398972
  4755.000 -0.01449749
  4758.000 0.00327512
  4761.000 0.00930004
  4764.000 0.05147785
  4767.000 0.01840834
  4770.000 -0.02067399
  4773.000 0.00092391
  4776.000 -0.01327253
  4779.000 0.00312923
  4782.000 0.01947714
  4785.000 0.01851098
  4788.000 -0.00914662
  4791.000 -0.00315394
  4794.000 -0.00403438
  4797.000 -0.00548278
  4800.000 0.01525006
  4803.000 0.02317032
  4806.000 -0.01186413
  4809.000 0.00661579
  4812.000 0.01509223
  4815.000 0.00341771
  4818.000 -0.01559928
  4821.000 0.01879108
  4824.000 0.02131117
  4827.000 -0.00640764
  4830.000 -0.00264565
  4833.000 -0.00008571
  4836.000 0.01756614
  4839.000 0.03284165
  4842.000 0.00068008
  4845.000 -0.01354396
  4848.000 0.01675427
  4851.000 0.03572858
  4854.000 0.01247929
  4857.000 0.00285448
  4860.000 0.01439841
  4863.000 -0.01174262
  4866.000 0.01403284
  4869.000 -0.01989229
  4872.000 -0.01687812
  4875.000 0.01264418
  4878.000 0.00492303
  4881.000 -0.00535720
  4884.000 -0.00502466
  4887.000 0.02591141
  4890.000 0.00768739
  4893.000 -0.02050053
  4896.000 0.01283501
  4899.000 -0.00568244
  4902.000 -0.02334700
  4905.000 0.01329812
  4908.000 0.01342914
  4911.000 0.00598384
  4914.000 0.00081084
  4917.000 0.01371781
  4920.000 0.00382655
  4923.000 0.00021782
  4926.000 0.00699076
  4929.000 0.00394426
  4932.000 0.01826644
  4935.000 0.01280048
  4938.000 0.00211550
  4941.000 0.02224999
  4944.000 -0.00679519
  4947.000 0.02314766
  4950.000 -0.00745529
  4953.000 -0.01553756
  4956.000 0.01673267
  4959.000 0.00056018
  4962.000 0.01515526
  4965.000 -0.01654756
  4968.000 0.01321456
  4971.000 0.00772884
  4974.000 0.00247770
  4977.000 0.00360099
  4980.000 0.02413325
  4983.000 0.01947225
  4986.000 0.00254405
  4989.000 -0.01861521
  4992.000 0.01081643
  4995.000 0.01461597
  4998.000 0.00203056
  5001.000 0.00655903
  5004.000 0.00585334
  5007.000 -0.00041412
  5010.000 -0.01173103
  5013.000 -0.00706246
  5016.000 0.00741026
  5019.000 0.01812018
  5022.000 0.00631808
  5025.000 0.00731960
  5028.000 0.00832675
  5031.000 0.01582891
  5034.000 0.00360185
  5037.000 0.00359210
  5040.000 0.00925549
  5043.000 0.00149460
  5046.000 0.00520139
  5049.000 0.03107575
  5052.000 -0.00902936
  5055.000 0.00146102
  5058.000 -0.01295316
  5061.000 0.01275025
  5064.000 -0.01338161
  5067.000 0.02854290
  5070.000 -0.01144341
  5073.000 0.00929734
  5076.000 0.00323379
  5079.000 0.00488755
  5082.000 0.01864925
  5085.000 0.01847787
  5088.000 -0.02183807
  5091.000 -0.01144502
  5094.000 -0.00222874
  5097.000 0.01463497
  5100.000 0.01820401
  5103.000 0.00107614
  5106.000 -0.00580730
  5109.000 0.02144814
  5112.000 -0.00898212
  5115.000 0.01728432
  5118.000 0.01825349
  5121.000 0.00197052
  5124.000 0.01829779
  5127.000 -0.00246975
  5130.000 -0.00266672
  5133.000 -0.02186668
  5136.000 -0.00526220
  5139.000 0.01077995
  5142.000 -0.01162100
  5145.000 0.00368195
  5148.000 0.00595177
  5151.000 -0.00015899
  5154.000 0.01673361
  5157.000 -0.01175937
  5160.000 0.01764124
  5163.000 0.00868495
  5166.000 -0.01893538
  5169.000 0.00700389
  5172.000 -0.00300992
  5175.000 0.02640080
  5178.000 0.01671977
  5181.000 0.01689767
  5184.000 -0.00240349
  5187.000 0.02152401
  5190.000 -0.02489422
  5193.000 -0.01002628
  5196.000 0.01684154
  5199.000 0.01439224
  5202.000 -0.00409461
  5205.000 0.01438283
  5208.000 0.00190174
  5211.000 0.00813552
  5214.000 -0.00359018
  5217.000 0.00364186
  5220.000 0.00163854
  5223.000 0.00035752
  5226.000 0.00198055
  5229.000 -0.01020976
  5232.000 0.01576265
  5235.000 -0.00025241
  5238.000 0.00185505
  5241.000 0.01449373
  5244.000 0.01511387
  5247.000 -0.02271018
  5250.000 -0.00281016
  5253.000 0.00953831
  5256.000 0.01475621
  5259.000 0.02782002
  5262.000 0.00451477
  5265.000 -0.00379596
  5268.000 -0.02293079
  5271.000 -0.01536751
  5274.000 0.00502068
  5277.000 0.00465480
  5280.000 -0.01284361
  5283.000 0.01829444
  5286.000 -0.00438364
  5289.000 0.00331693
  5292.000 0.01043566
  5295.000 0.02486301
  5298.000 0.01351605
  5301.000 0.01244797
  5304.000 -0.01241305
  5307.000 -0.00032879
  5310.000 0.01513708
  5313.000 0.01727134
  5316.000 0.01066565
  5319.000 -0.00550197
  5322.000 -0.00958938
  5325.000 0.02657887
  5328.000 0.01920229
  5331.000 -0.00390669
  5334.000 0.00658661
  5337.000 -0.00474290
  5340.000 0.00951658
  5343.000 0.01006406
  5346.000 0.03376096
  5349.000 0.00281788
  5352.000 0.00541050
  5355.000 -0.00347922
  5358.000 -0.00873823
  5361.000 -0.00316925
  5364.000 0.02745838
  5367.000 0.01527943
  5370.000 0.00492010
  5373.000 -0.00019139
  5376.000 -0.00228537
  5379.000 0.01219039
  5382.000 0.02938092
  5385.000 0.02251879
  5388.000 0.00941079
  5391.000 0.00481405
  5394.000 -0.00502592
  5397.000 -0.00407225
  5400.000 0.00578973
  5403.000 0.00061840
  5406.000 0.00271652
  5409.000 0.01016414
  5412.000 -0.01225663
  5415.000 -0.00915479
  5418.000 0.00282972
  5421.000 0.01297952
  5424.000 0.02466861
  5427.000 0.00363932
  5430.000 0.00932813
  5433.000 -0.00944867
  5436.000 0.00947760
  5439.000 0.00924732
  5442.000 0.00434711
  5445.000 0.00366002
  5448.000 0.01307496
  5451.000 0.02233721
  5454.000 -0.01051064
  5457.000 0.00685811
  5460.000 0.02465250
  5463.000 -0.00911448
  5466.000 -0.01190511
  5469.000 0.01374556
  5472.000 -0.00749569
  5475.000 0.05047275
  5478.000 -0.01900415
  5481.000 0.00284997
  5484.000 0.00619455
  5487.000 -0.00123680
  5490.000 -0.00737486
  5493.000 0.01481289
  5496.000 0.00753382
  5499.000 0.00008032
  5502.000 0.00256881
  5505.000 -0.01074822
  5508.000 0.02270327
  5511.000 -0.01126330
  5514.000 -0.00578405
  5517.000 0.00064147
  5520.000 0.00369250
  5523.000 0.01276894
  5526.000 0.00915584
  5529.000 -0.01211880
  5532.000 0.00451776
  5535.000 0.00975411
  5538.000 0.01476938
  5541.000 0.01198078
  5544.000 -0.01081952
  5547.000 -0.00810272
  5550.000 -0.00093109
  5553.000 -0.01016439
  5556.000 0.02039763
  5559.000 -0.01988719
  5562.000 -0.01520321
  5565.000 -0.01031191
  5568.000 -0.01877213
  5571.000 0.00637981
  5574.000 0.02462817
  5577.000 0.01625267
  5580.000 -0.01175751
  5583.000 0.00099000
  5586.000 0.00319632
  5589.000 0.01571861
  5592.000 0.02561267
  5595.000 -0.00489991
  5598.000 0.00325246
  5601.000 -0.00287863
  5604.000 -0.00778961
  5607.000 0.01982091
  5610.000 -0.00212489
  5613.000 -0.01772903
  5616.000 0.02364500
  5619.000 0.01555017
  5622.000 -0.00910169
  5625.000 0.00314313
  5628.000 -0.00862416
  5631.000 0.00566477
  5634.000 0.00794826
  5637.000 -0.00781131
  5640.000 -0.00238091
  5643.000 -0.01038002
  5646.000 0.00215508
  5649.000 0.01776673
  5652.000 0.02335557
  5655.000 0.02260758
  5658.000 0.01801460
  5661.000 -0.00479887
  5664.000 -0.00568630
  5667.000 0.00593969
  5670.000 0.00173642
  5673.000 0.02455242
  5676.000 0.01463572
  5679.000 -0.00389589
  5682.000 0.00360540
  5685.000 0.02223123
  5688.000 0.01097688
  5691.000 0.01528681
  5694.000 0.01055683
  5697.000 -0.01055054
  5700.000 -0.00360073
  5703.000 -0.00345136
  5706.000 -0.00052290
  5709.000 -0.00512053
  5712.000 0.01998311
  5715.000 0.00454029
  5718.000 0.03157037
  5721.000 -0.00140736
  5724.000 -0.01895995
  5727.000 -0.01910702
  5730.000 0.01254900
  5733.000 0.01650607
  5736.000 0.00566187
  5739.000 -0.00936602
  5742.000 0.04562959
  5745.000 0.00182846
  5748.000 -0.03584967
  5751.000 -0.00574808
  5754.000 0.00099340
  5757.000 0.01391969
  5760.000 0.01406589
  5763.000 -0.00159962
  5766.000 0.01669112
  5769.000 -0.00804444
  5772.000 -0.00598577
  5775.000 0.00058537
  5778.000 -0.00484947
  5781.000 -0.00830652
  5784.000 -0.02074921
  5787.000 -0.00200958
  5790.000 -0.03058059
  5793.000 -0.01407356
  5796.000 0.01296519
  5799.000 0.00448573
  5802.000 0.00622008
  5805.000 -0.00580297
  5808.000 -0.01801162
  5811.000 0.00893575
  5814.000 -0.00124402
  5817.000 0.00396469
  5820.000 -0.01924684
  5823.000 0.00649239
  5826.000 -0.00368231
  5829.000 -0.02006826
  5832.000 -0.00229601
  5835.000 -0.01394826
  5838.000 -0.00698390
  5841.000 -0.00856604
  5844.000 0.00242905
  5847.000 -0.01831814
  5850.000 0.00865635
  5853.000 -0.00624618
  5856.000 0.00215192
  5859.000 -0.01270943
  5862.000 0.00313988
  5865.000 -0.00170593
  5868.000 0.00502815
  5871.000 0.01098972
  5874.000 0.01450130
  5877.000 -0.00612001
  5880.000 -0.00976958
  5883.000 0.00153121
  5886.000 0.01151908
  5889.000 0.02342372
  5892.000 0.00853646
  5895.000 0.00661855
  5898.000 -0.00743063
  5901.000 -0.01905033
  5904.000 0.01263051
  5907.000 -0.01031468
  5910.000 -0.00441289
  5913.000 -0.02047503
  5916.000 0.00816052
  5919.000 0.02352665
  5922.000 -0.00950873
  5925.000 0.00165396
  5928.000 -0.00852559
  5931.000 -0.00768572
  5934.000 -0.00272525
  5937.000 0.02327050
  5940.000 0.01294202
  5943.000 0.01594664
  5946.000 -0.00771010
  5949.000 0.01400932
  5952.000 0.01533500
  5955.000 0.01056732
  5958.000 0.00884977
  5961.000 0.02519325
  5964.000 0.00539389
  5967.000 -0.01370711
  5970.000 -0.02414823
  5973.000 0.01147344
  5976.000 0.01835400
  5979.000 0.01691599
  5982.000 -0.02030232
  5985.000 -0.00114165
  5988.000 -0.00192567
  5991.000 -0.00602999
  5994.000 0.02441072
  5997.000 -0.00391674
  6000.000 -0.00466370
  6003.000 0.00766559
  6006.000 -0.01769013
  6009.000 -0.00443290
  6012.000 -0.01844325
  6015.000 -0.01283510
  6018.000 -0.01372106
  6021.000 0.00683268
  6024.000 0.00250145
  6027.000 0.01986044
  6030.000 0.01554714
  6033.000 -0.01240654
  6036.000 -0.00242139
  6039.000 0.00290939
  6042.000 0.00671692
  6045.000 0.00375855
  6048.000 -0.01250721
  6051.000 -0.00807469
  6054.000 -0.00143363
  6057.000 0.00584359
  6060.000 0.01570995
  6063.000 -0.00644942
  6066.000 -0.01729405
  6069.000 -0.00148743
  6072.000 0.01211571
  6075.000 -0.00203554
  6078.000 0.02220537
  6081.000 -0.00176003
  6084.000 0.00404586
  6087.000 -0.00112370
  6090.000 -0.00286520
  6093.000 0.02436337
  6096.000 0.00891329
  6099.000 0.00846528
  6102.000 -0.01925744
  6108.000 0.00001294
  6111.000 -0.00492297
  6114.000 -0.03492027
  6117.000 -0.02013561
  6120.000 0.02095017
  6123.000 -0.01160559
  6126.000 -0.00045354
  6129.000 0.01114393
  6132.000 0.01370849
  6135.000 0.00716746
  6138.000 0.00761361
  6141.000 0.01273577
  6144.000 -0.00493158
  6147.000 0.00511474
  6150.000 -0.01070852
  6153.000 -0.00798999
  6156.000 -0.00820944
  6159.000 -0.00688736
  6162.000 -0.00166129
  6165.000 0.01179048
  6168.000 0.00702970
  6171.000 0.00975432
  6174.000 0.01447608
  6177.000 0.00865043
  6180.000 -0.01501212
  6183.000 -0.00845083
  6186.000 -0.03794667
  6189.000 -0.00035948
  6192.000 -0.00239796
  6195.000 0.01096395
  6198.000 -0.01806010
  6201.000 -0.00552415
  6204.000 -0.01768190
  6207.000 0.00318607
  6210.000 0.00067268
  6213.000 0.00669894
  6216.000 0.00011331
  6219.000 -0.01132320
  6222.000 0.00303067
  6225.000 0.02919300
  6228.000 0.00018582
  6231.000 -0.00401839
  6234.000 -0.00421938
  6237.000 -0.01452380
  6240.000 -0.00632567
  6243.000 -0.01330306
  6246.000 0.00229325
  6249.000 -0.02336986
  6252.000 -0.01512685
  6255.000 0.02024684
  6258.000 -0.01865181
  6261.000 -0.01349769
  6264.000 -0.01009524
  6267.000 0.02001066
  6270.000 -0.00151537
  6273.000 -0.01087359
  6276.000 0.00510521
  6279.000 -0.00593204
  6282.000 -0.01959750
  6285.000 0.00346372
  6288.000 0.01322866
  6291.000 0.00794665
  6294.000 -0.02454652
  6297.000 -0.01469151
  6300.000 -0.00304530
  6303.000 -0.00787963
  6306.000 -0.00905884
  6309.000 0.00551245
  6312.000 0.01009343
  6315.000 -0.01772791
  6318.000 -0.02610509
  6321.000 0.00231686
  6324.000 0.01331164
  6327.000 -0.02239234
  6330.000 0.00657149
  6333.000 0.01347926
  6336.000 -0.02611260
  6339.000 -0.00107431
  6342.000 0.01433121
  6345.000 -0.00050419
  6348.000 -0.00952205
  6351.000 -0.00270045
  6354.000 0.00835597
  6357.000 -0.00277357
  6360.000 -0.00103476
  6363.000 -0.00976088
  6366.000 -0.00976735
  6369.000 0.00486557
  6372.000 -0.00859826
  6375.000 0.00364565
  6378.000 0.00017637
  6381.000 -0.00258893
  6384.000 -0.01286694
  6387.000 -0.01875025
  6390.000 0.01088301
  6393.000 -0.00536116
  6396.000 0.00677098
  6399.000 -0.01693936
  6402.000 -0.00018478
  6405.000 -0.01335606
  6408.000 0.00652252
  6411.000 -0.03407827
  6414.000 -0.00923143
  6417.000 0.01646515
  6420.000 -0.02088426
  6423.000 -0.00626216
  6426.000 -0.00355444
  6429.000 0.00047341
  6432.000 -0.01880771
  6435.000 0.01271359
  6438.000 0.01497994
  6441.000 -0.00410319
  6444.000 0.00405382
  6447.000 0.01456909
  6450.000 -0.01209463
  6453.000 0.00487387
  6456.000 -0.00073451
  6459.000 -0.01984289
  6462.000 0.00766182
  6465.000 0.01153340
  6468.000 0.01517916
  6471.000 0.00480875
  6477.000 0.00378527
  6480.000 -0.00103941
  6483.000 -0.00848675
  6486.000 0.00987976
  6489.000 0.00407764
  6492.000 -0.01357168
  6495.000 -0.02520156
  6498.000 0.00403436
  6501.000 0.00383568
  6504.000 0.00914208
  6507.000 0.00233034
  6510.000 -0.01026573
  6513.000 -0.02021873
  6516.000 -0.00441947
  6519.000 0.01065041
  6522.000 -0.00647815
  6525.000 -0.01888385
  6528.000 0.00986162
  6531.000 0.00650979
  6534.000 -0.00786286
  6537.000 -0.00998167
  6540.000 0.02192808
  6543.000 0.01639541
  6546.000 -0.01078267
  6549.000 -0.00243661
  6552.000 0.01514756
  6555.000 -0.00299927
  6558.000 -0.02767124
  6561.000 0.00845164
  6564.000 -0.00179387
  6567.000 -0.01174195
  6570.000 -0.00895059
  6573.000 -0.00977905
  6576.000 0.01410567
  6579.000 0.00981885
  6582.000 -0.01138260
  6585.000 0.01644564
  6588.000 -0.01038269
  6591.000 0.00151231
  6594.000 -0.01712129
  6597.000 -0.02356027
  6600.000 0.01777401
  6603.000 0.00021970
  6606.000 -0.02292483
  6609.000 0.00807487
  6612.000 0.00636332
  6615.000 -0.01112269
  6618.000 -0.01400633
  6621.000 0.01200729
  6624.000 0.01155855
  6627.000 0.00650535
  6630.000 -0.02627808
  6633.000 -0.01323562
  6636.000 -0.00301786
  6639.000 0.00765996
  6642.000 -0.00293328
  6645.000 -0.01076289
  6648.000 -0.01237448
  6651.000 -0.01599379
  6654.000 0.01457993
  6657.000 -0.01945957
  6660.000 -0.00141613
  6663.000 0.00547617
  6666.000 0.00769705
  6669.000 -0.00977348
  6672.000 -0.01190015
  6675.000 -0.02041940
  6678.000 -0.02609369
  6681.000 -0.02416763
  6684.000 -0.01026017
  6687.000 -0.01863253
  6690.000 -0.00358932
  6693.000 -0.00065814
  6696.000 -0.00143960
  6699.000 0.00333178
  6702.000 -0.00338749
  6705.000 -0.00819349
  6708.000 -0.01674146
  6711.000 -0.01740878
  6714.000 -0.01550874
  6717.000 -0.00502813
  6720.000 -0.01986221
  6723.000 -0.00024102
  6726.000 0.00216012
  6729.000 0.00073839
  6732.000 0.01628715
  6735.000 0.01108297
  6738.000 0.00813669
  6741.000 0.01912747
  6744.000 0.00132520
  6747.000 0.00695178
  6750.000 -0.01409408
  6753.000 -0.01904832
  6756.000 0.00560345
  6759.000 -0.00824460
  6762.000 -0.01169645
  6765.000 -0.00329049
  6768.000 -0.00482919
  6771.000 -0.01396533
  6774.000 -0.00782561
  6777.000 -0.02555177
  6780.000 0.00709860
  6783.000 -0.00893657
  6786.000 0.00965195
  6789.000 -0.01803088
  6792.000 -0.03314752
  6795.000 -0.01025091
  6798.000 0.00075645
  6801.000 -0.00425695
  6804.000 -0.00526365
  6807.000 -0.01384420
  6810.000 -0.00098295
  6813.000 -0.01088054
  6816.000 0.01530465
  6819.000 0.00919321
  6822.000 0.00406634
  6825.000 -0.00297737
  6828.000 0.00374904
  6831.000 0.00144557
  6834.000 0.01735921
  6837.000 -0.01193782
  6840.000 0.01685720
  6843.000 -0.01980228
  6846.000 0.00871926
  6849.000 0.01284095
  6852.000 -0.01112690
  6855.000 0.03608706
  6858.000 0.00659101
  6861.000 0.00161631
  6864.000 -0.03142787
  6867.000 -0.01024996
  6870.000 -0.03419050
  6873.000 -0.00838599
  6876.000 -0.00685515
  6879.000 0.00021793
  6882.000 0.01091662
  6885.000 -0.02354376
  6888.000 0.01905710
  6891.000 -0.00842572
  6894.000 0.00033405
  6897.000 -0.00418346
  6900.000 0.01749404
  6903.000 0.03154510
  6906.000 -0.02686381
  6909.000 -0.03384958
  6912.000 -0.00282958
  6915.000 0.00638839
  6918.000 -0.00219024
  6921.000 0.00607068
  6924.000 -0.00249380
  6927.000 -0.03788631
  6930.000 0.00093892
  6933.000 0.00469653
  6936.000 -0.03481532
  6939.000 -0.00973860
  6942.000 0.00130639
  6945.000 0.00020325
  6948.000 -0.00589836
  6951.000 -0.00456865
  6954.000 -0.00467993
  6957.000 0.01020023
  6960.000 0.00798759
  6963.000 -0.00274245
  6966.000 -0.02513679
  6969.000 -0.00433520
  6972.000 0.00596463
  6975.000 0.03031257
  6978.000 0.00841263
  6981.000 0.00513381
  6984.000 -0.01818860
  6987.000 0.01695199
  6990.000 -0.01010598
  6993.000 0.01057041
  6996.000 -0.03229776
  6999.000 0.01230697
  7002.000 0.00554145
  7005.000 0.01582400
  7008.000 0.00390919
  7011.000 -0.02867853
  7014.000 -0.02337294
  7017.000 0.00127989
  7020.000 0.00049590
  7023.000 -0.00746222
  7026.000 0.00585352
  7029.000 0.00706238
  7032.000 -0.01533447
  7035.000 -0.00537379
  7038.000 -0.01828774
  7041.000 -0.01101366
  7044.000 -0.02043626
  7047.000 0.00232975
  7050.000 -0.01081104
  7053.000 0.01536068
  7056.000 0.00104194
  7059.000 0.00072687
  7062.000 0.01220377
  7065.000 -0.00331722
  7068.000 0.02263857
  7071.000 -0.00630981
  7074.000 -0.00141167
  7077.000 0.01447680
  7080.000 0.01086507
  7083.000 -0.01270975
  7086.000 0.02431264
  7089.000 0.00690383
  7092.000 -0.00471557
  7095.000 -0.00467319
  7098.000 -0.01236485
  7101.000 -0.00951434
  7104.000 -0.01272217
  7107.000 0.00071996
  7110.000 -0.00849408
  7113.000 0.00809351
  7116.000 0.00561629
  7119.000 -0.00907869
  7122.000 0.01369929
  7125.000 -0.00874382
  7128.000 0.00643444
  7131.000 0.02042825
  7134.000 -0.02585334
  7137.000 -0.03365672
  7140.000 0.01381707
  7143.000 -0.00087352
  7146.000 -0.02403468
  7149.000 -0.00779711
  7152.000 0.00296488
  7155.000 -0.00459585
  7158.000 -0.00674229
  7161.000 0.02343215
  7164.000 0.00817887
  7167.000 -0.00946268
  7170.000 -0.01093707
  7173.000 0.01485866
  7176.000 -0.00821839
  7179.000 -0.01462711
  7182.000 0.00038430
  7185.000 -0.00406397
  7188.000 -0.01452825
  7191.000 0.00095058
  7194.000 0.00364163
  7197.000 0.00866597
  7200.000 -0.00596163
  7203.000 0.02171979
  7206.000 -0.00826542
  7209.000 0.00205400
  7212.000 0.00949631
  7215.000 -0.01823650


==> anc/SDSSJ1142+3747/sdssj1142+3747_20170522.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1142+3747                    #Object Name                
#Date           =2017-05-22                        #Mid Exp. yyyy-mm-dd        
#UTC            =05:17:18.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =15                                #Exposure Time (s)          
#MJD            =57895.2203530092                  #Mid Exposure MJD           
#Observer       =ZPV                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1142+3747_20170522.fits      #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =11 42 24.61                       #From stars.dat (J2000)     
#Dec            =+37 47 03.7                       #From stars.dat (J2000)     
#Epoch          =2017.386907271                    #Epoch in Decimal Years     
#PrecessedRA    =11 43 19.42                       #RA when observed           
#PrecessedDec   =+37 41 16.1                       #Dec when observed          
#Bjed           =2457895.721845493                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000081801                      #Linear correction days/day 
#Barydiff       =59.767                            #Bjed - jd (sec)            
#Leapsecs       =69.1840                           #Total number accounted     
#LastLeapsec    =2017-01-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =727                               #Number pts in data         
    15.000 -0.01141604
    30.000 -0.01474631
    45.000 -0.01452213
    60.000 0.00162840
    75.000 -0.00133897
    90.000 -0.00684664
   105.000 -0.00692479
   120.000 -0.01370316
   135.000 0.01056791
   150.000 -0.00759776
   165.000 0.00243558
   180.000 -0.00428748
   195.000 -0.00001591
   210.000 -0.00134970
   225.000 -0.00293977
   240.000 -0.00168077
   255.000 -0.00167632
   270.000 0.00189100
   285.000 -0.00773573
   300.000 -0.00697371
   315.000 -0.00908035
   330.000 -0.01454295
   345.000 -0.01704161
   360.000 -0.00796812
   375.000 -0.01092142
   390.000 -0.01796087
   405.000 -0.00613268
   420.000 -0.01503569
   435.000 -0.00404835
   450.000 -0.01544630
   465.000 -0.00145653
   480.000 -0.00262776
   495.000 -0.01169711
   510.000 -0.00624101
   525.000 -0.00534139
   540.000 -0.00129601
   555.000 -0.00550054
   570.000 -0.00206596
   585.000 0.00083076
   600.000 -0.01200440
   615.000 -0.01720653
   630.000 -0.00920230
   645.000 -0.00307633
   660.000 -0.01084671
   675.000 -0.00797098
   690.000 -0.00831598
   705.000 -0.00938459
   720.000 -0.02091290
   735.000 -0.01427586
   750.000 -0.00678184
   765.000 -0.00724690
   780.000 -0.02159010
   795.000 -0.01145525
   810.000 -0.00599047
   825.000 -0.00993853
   840.000 -0.01670685
   855.000 -0.00279165
   870.000 -0.00670719
   885.000 -0.01621248
   900.000 -0.01248955
   915.000 -0.01140106
   930.000 -0.01177554
   945.000 -0.01470835
   960.000 0.00094943
   975.000 -0.01637400
   990.000 -0.01696837
  1005.000 -0.01651711
  1020.000 -0.00723085
  1035.000 -0.00904913
  1050.000 -0.01608200
  1065.000 0.00052348
  1080.000 -0.01170324
  1095.000 -0.01341942
  1110.000 -0.01746655
  1485.000 -0.00907966
  1500.000 -0.00653957
  1515.000 -0.00895479
  1530.000 -0.00804613
  1545.000 -0.01651696
  1560.000 -0.01735594
  1575.000 -0.01022874
  1590.000 -0.01992169
  1605.000 -0.01828842
  1620.000 -0.00350816
  1635.000 -0.00849047
  1650.000 -0.02017615
  1665.000 -0.01108575
  1680.000 -0.00518241
  1695.000 -0.00591200
  1710.000 -0.00997900
  1725.000 -0.01249900
  1740.000 0.00112611
  1755.000 -0.01416362
  1770.000 -0.00132524
  1785.000 -0.00207134
  1800.000 -0.00101384
  1815.000 -0.00950429
  1830.000 -0.00338987
  1845.000 -0.01781246
  1860.000 -0.00098532
  1875.000 -0.00302232
  1890.000 -0.00561397
  1905.000 -0.01013706
  1920.000 -0.01314533
  1935.000 -0.00368044
  1950.000 0.00932636
  1965.000 0.00436683
  1980.000 0.00821003
  1995.000 -0.01493209
  2010.000 0.00622424
  2025.000 -0.01815366
  2040.000 0.00016591
  2055.000 -0.00259120
  2070.000 0.00243818
  2085.000 0.00318105
  2100.000 -0.01955909
  2115.000 0.00004078
  2130.000 0.00121333
  2145.000 -0.00563587
  2160.000 -0.00447364
  2175.000 -0.00197114
  2190.000 -0.00005498
  2205.000 0.00079177
  2220.000 -0.00364862
  2235.000 -0.00237190
  2250.000 0.00233888
  2265.000 0.01035220
  2280.000 0.00334568
  2295.000 0.00743642
  2310.000 -0.00602290
  2325.000 -0.00410025
  2340.000 -0.00865211
  2355.000 0.00158149
  2370.000 -0.00334307
  2385.000 0.00702183
  2400.000 0.00083507
  2415.000 0.00608154
  2430.000 0.00225842
  2445.000 0.00534793
  2460.000 -0.00209723
  2475.000 0.00666412
  2490.000 0.00180085
  2505.000 0.00813423
  2520.000 -0.00145329
  2535.000 0.00204843
  2550.000 -0.00323248
  2565.000 0.00874751
  2580.000 -0.00079796
  2595.000 0.01400325
  2610.000 0.00188930
  2625.000 0.00631918
  2640.000 -0.00521113
  2655.000 0.01219837
  2670.000 0.00174334
  2775.000 0.00748671
  2790.000 0.00167522
  2805.000 -0.00944830
  2820.000 0.00265083
  2835.000 0.00773357
  2850.000 0.01215609
  2865.000 0.01274924
  2880.000 0.00979459
  2895.000 0.00936179
  2910.000 0.01617804
  2925.000 0.00383071
  2940.000 0.00956760
  2955.000 0.01714711
  2970.000 0.00066412
  2985.000 -0.00349144
  3000.000 0.00795744
  3015.000 0.01275364
  3030.000 -0.00540875
  3045.000 0.00672568
  3060.000 0.01325922
  3075.000 0.01721972
  3090.000 -0.00898650
  3105.000 0.01068646
  3120.000 0.00191645
  3135.000 0.00376866
  3150.000 -0.00365680
  3165.000 0.00260499
  3180.000 -0.00404969
  3195.000 0.01070471
  3210.000 -0.00103562
  3225.000 0.00677889
  3240.000 0.01244282
  3255.000 -0.00199297
  3270.000 0.01265282
  3285.000 0.02251005
  3300.000 0.01396048
  3315.000 0.02164267
  3330.000 0.00286504
  3345.000 0.01136775
  3360.000 0.01832315
  3450.000 0.00020968
  3465.000 0.01250451
  3480.000 0.00492562
  3495.000 0.01286785
  3510.000 0.01092166
  3525.000 0.01074578
  3540.000 0.01077375
  3555.000 0.00677858
  3570.000 0.01178215
  3585.000 0.01349987
  3600.000 0.00256200
  3615.000 0.00742734
  3630.000 0.01531241
  3645.000 0.00486836
  3660.000 0.02405149
  3675.000 0.00695852
  3690.000 0.01067690
  3705.000 0.00990859
  3720.000 0.01289342
  3735.000 0.02123217
  3750.000 0.01337628
  3765.000 0.01518423
  3780.000 0.01242208
  3795.000 0.00419488
  3810.000 0.00967170
  3825.000 0.00691061
  3840.000 0.00298011
  3855.000 0.00430903
  3870.000 0.01212023
  3885.000 0.02244207
  3900.000 0.00573473
  3915.000 0.01373207
  3930.000 -0.00190468
  3945.000 0.02106407
  3960.000 -0.00006411
  3975.000 0.00823964
  3990.000 0.00183502
  4005.000 0.01033814
  4020.000 0.00867491
  4035.000 0.00934348
  4050.000 0.00488091
  4065.000 0.01079402
  4080.000 -0.00819591
  4095.000 0.01008959
  4110.000 0.00314250
  4125.000 0.01979575
  4140.000 0.00078515
  4155.000 0.01243299
  4170.000 0.00151588
  4185.000 0.01193463
  4200.000 0.01000703
  4215.000 0.01484840
  4230.000 0.00636457
  4245.000 -0.00205832
  4260.000 -0.00566400
  4275.000 0.00674061
  4290.000 0.00497636
  4305.000 0.01625742
  4320.000 0.01735998
  4335.000 0.00153769
  4350.000 -0.00099770
  4365.000 0.00855362
  4380.000 0.01215820
  4395.000 0.00548222
  4410.000 0.01640683
  4425.000 -0.00264120
  4440.000 0.01091365
  4455.000 0.00762175
  4470.000 -0.00591959
  4485.000 0.01750639
  4500.000 0.01220358
  4515.000 0.00381233
  4530.000 0.00823902
  4545.000 0.01193802
  4560.000 0.00903464
  4575.000 0.00217944
  4590.000 0.00009827
  4605.000 -0.00430778
  4620.000 -0.00019887
  4635.000 -0.00708081
  4650.000 0.00525865
  4665.000 0.00471520
  4680.000 0.00204257
  4695.000 0.00523842
  4710.000 0.00406518
  4725.000 -0.00325140
  4740.000 0.00324326
  4755.000 0.00040528
  4770.000 -0.00357286
  4785.000 0.00603856
  4800.000 0.00378888
  4815.000 -0.00947126
  4830.000 0.00130630
  4845.000 -0.00793287
  4860.000 -0.00149049
  4875.000 0.00335653
  4890.000 -0.00402908
  4905.000 -0.00254250
  4920.000 0.00359612
  4935.000 0.01191440
  4950.000 0.00372106
  4965.000 0.00356092
  4980.000 0.00238434
  4995.000 0.00185285
  5010.000 -0.00528057
  5025.000 -0.00523800
  5040.000 -0.00771301
  5055.000 -0.00414868
  5070.000 -0.01116264
  5085.000 -0.00266615
  5100.000 -0.00384103
  5115.000 -0.00337191
  5130.000 -0.00352887
  5145.000 0.00428299
  5160.000 -0.00159901
  5175.000 -0.00396022
  5190.000 -0.00855167
  5205.000 -0.00706066
  5220.000 -0.00394384
  5235.000 -0.00915226
  5250.000 0.01199432
  5265.000 -0.00138486
  5280.000 0.00658593
  5295.000 0.00132443
  5310.000 0.00157450
  5325.000 -0.00873924
  5340.000 0.00078279
  5355.000 -0.01195623
  5370.000 -0.01251943
  5385.000 -0.00634320
  5415.000 0.00155048
  5430.000 -0.00735880
  5445.000 0.00185615
  5460.000 -0.00678985
  5475.000 -0.01551725
  5490.000 0.00148837
  5505.000 0.00765409
  5520.000 -0.01253385
  5535.000 -0.00222765
  5550.000 -0.00513616
  5565.000 0.00947590
  5580.000 -0.00104516
  5595.000 -0.01517256
  5610.000 0.00671353
  5625.000 -0.01592347
  5640.000 -0.00281854
  5655.000 0.00462935
  5670.000 0.00469455
  5685.000 0.00354117
  5700.000 -0.00580693
  5715.000 -0.01653406
  5730.000 -0.00062869
  5745.000 -0.01028410
  5760.000 -0.00929226
  5775.000 -0.00129957
  5790.000 -0.01152474
  5805.000 -0.00738158
  5820.000 0.01578643
  5835.000 -0.01022551
  5850.000 -0.00076313
  5865.000 0.00438368
  5880.000 -0.01273342
  5895.000 0.00164953
  5910.000 -0.00999416
  5925.000 0.01290945
  5940.000 -0.01847546
  5955.000 -0.00814829
  5970.000 0.01394905
  5985.000 -0.00202426
  6000.000 -0.01061535
  6015.000 0.01699103
  6030.000 -0.00492346
  6045.000 0.00507241
  6060.000 0.00647998
  6075.000 0.00676590
  6090.000 0.00833764
  6105.000 0.00570195
  6120.000 0.00308701
  6135.000 -0.00665700
  6150.000 -0.00298006
  6165.000 0.01126799
  6180.000 0.00082489
  6195.000 -0.00025870
  6210.000 0.00850176
  6225.000 0.00865016
  6240.000 0.01489263
  6255.000 0.01210829
  6270.000 0.01884727
  6285.000 0.00243635
  6300.000 0.01174751
  6315.000 0.00970687
  6330.000 0.01563180
  6345.000 0.01823076
  6360.000 0.00269315
  6375.000 0.02091649
  6390.000 0.00527198
  6405.000 0.01028895
  6420.000 0.01863274
  6435.000 0.01375845
  6450.000 0.01672900
  6465.000 0.02151972
  6480.000 0.01045345
  6495.000 0.01402438
  6510.000 0.00746548
  6525.000 0.01157209
  6540.000 0.01361337
  6555.000 0.01051309
  6570.000 0.00856691
  6585.000 0.02130423
  6600.000 0.03043502
  6615.000 0.00560902
  6630.000 0.02534295
  6645.000 0.01671512
  6660.000 0.00279470
  6675.000 0.00086561
  6690.000 0.00943175
  6705.000 0.01802453
  6720.000 0.01004397
  6735.000 0.01790113
  6750.000 0.02231845
  6765.000 0.02102436
  6780.000 0.01879056
  6795.000 0.01267154
  6810.000 0.00508964
  6825.000 0.00147168
  6840.000 0.00882765
  6855.000 0.02034160
  6870.000 0.01913849
  6885.000 -0.00089848
  6900.000 0.02737505
  6915.000 0.02397094
  6930.000 0.01637646
  6945.000 0.00671973
  6960.000 0.00871892
  6975.000 0.02289413
  6990.000 0.02381849
  7005.000 0.00296086
  7020.000 0.01531058
  7035.000 0.01037622
  7050.000 0.01282944
  7065.000 0.00905574
  7080.000 0.00936394
  7095.000 0.00057279
  7110.000 0.01879525
  7125.000 0.01502753
  7140.000 0.02868607
  7155.000 0.00517157
  7170.000 0.01414144
  7185.000 0.00458806
  7200.000 0.03494254
  7215.000 -0.00837024
  7230.000 0.01134582
  7245.000 -0.00166585
  7260.000 0.02942610
  7275.000 0.01234113
  7290.000 0.02474989
  7305.000 0.00430045
  7320.000 0.00651977
  7335.000 0.01399917
  7350.000 -0.00579476
  7365.000 0.00473267
  7380.000 0.01143816
  7395.000 -0.00134744
  7410.000 0.00165613
  7425.000 0.01362623
  7440.000 0.00869379
  7455.000 0.02556796
  7470.000 0.00343242
  7485.000 -0.00199277
  7500.000 -0.02024680
  7515.000 -0.01784297
  7530.000 -0.01040522
  7545.000 -0.01310902
  7560.000 0.00125089
  7575.000 -0.02593210
  7590.000 -0.00975524
  7605.000 0.00500351
  7620.000 0.00479350
  7635.000 0.00354430
  7650.000 0.02029038
  7665.000 -0.00875690
  7680.000 -0.01541630
  7695.000 -0.00450776
  7710.000 -0.00307216
  7725.000 -0.00125787
  7740.000 -0.01443001
  7755.000 0.01487034
  7770.000 -0.00884130
  7785.000 -0.01131023
  7800.000 -0.00415522
  7815.000 0.00854056
  7830.000 -0.00698174
  7845.000 -0.00114368
  7860.000 -0.01519102
  7875.000 -0.00618756
  7890.000 0.00124708
  7905.000 0.01010473
  7920.000 -0.02114716
  7935.000 -0.00591593
  7950.000 0.01481719
  7965.000 0.01429532
  7980.000 0.00534689
  7995.000 -0.02425663
  8010.000 0.00072190
  8025.000 -0.00053092
  8040.000 -0.00278609
  8055.000 0.00074728
  8070.000 -0.00466573
  8085.000 0.00263084
  8100.000 -0.01566000
  8115.000 -0.02382565
  8130.000 -0.01368364
  8145.000 -0.00780333
  8160.000 -0.00588583
  8175.000 0.01792627
  8190.000 0.00464629
  8205.000 -0.00219701
  8220.000 -0.00616647
  8235.000 0.01165103
  8250.000 -0.01239478
  8265.000 -0.01912925
  8280.000 -0.00398117
  8295.000 -0.01750629
  8310.000 0.00654797
  8325.000 -0.01522492
  8340.000 -0.00747614
  8355.000 0.00024695
  8370.000 -0.00932011
  8385.000 -0.00239820
  8400.000 -0.00836516
  8415.000 0.00730125
  8430.000 -0.00629724
  8445.000 -0.00209301
  8460.000 -0.01557066
  8475.000 0.00723841
  8490.000 -0.00901542
  8505.000 -0.01492206
  8520.000 0.01036499
  8535.000 0.00921844
  8550.000 -0.00931610
  8565.000 -0.00130333
  8580.000 -0.01036942
  8595.000 -0.00625482
  8610.000 0.00556919
  8625.000 -0.00679281
  8640.000 -0.00296848
  8655.000 0.00564865
  8670.000 -0.02115401
  8685.000 -0.01125928
  8700.000 -0.01005912
  8715.000 0.02137029
  8730.000 -0.00558408
  8745.000 -0.00147877
  8760.000 -0.02057348
  8775.000 -0.00263718
  8790.000 0.00853519
  8805.000 -0.01109284
  8820.000 -0.01074857
  8835.000 -0.01478265
  8850.000 0.00808392
  8865.000 -0.00692875
  8880.000 -0.01772197
  8910.000 0.01825543
  8925.000 -0.00869191
  8940.000 0.00783810
  8955.000 0.01259811
  8970.000 0.00372261
  8985.000 -0.00105008
  9000.000 0.00019827
  9015.000 -0.00646480
  9030.000 -0.00003814
  9045.000 -0.01123190
  9060.000 -0.01757391
  9075.000 -0.00400614
  9090.000 0.01253772
  9105.000 0.00215866
  9120.000 0.00110130
  9135.000 -0.01090602
  9150.000 -0.00203776
  9165.000 0.00964990
  9180.000 -0.00147905
  9195.000 0.00139663
  9210.000 -0.02208377
  9225.000 -0.01573557
  9240.000 0.00234832
  9255.000 -0.01337702
  9270.000 0.00724611
  9285.000 0.01055786
  9300.000 -0.02584460
  9315.000 -0.01308774
  9330.000 -0.00483919
  9345.000 0.01540118
  9360.000 0.00075777
  9375.000 -0.01237108
  9390.000 -0.00905720
  9405.000 0.00514154
  9420.000 0.00106632
  9435.000 0.00353557
  9450.000 -0.01153968
  9465.000 0.01298528
  9480.000 -0.00513291
  9495.000 -0.01719906
  9510.000 0.01011446
  9525.000 -0.00415114
  9540.000 -0.01562508
  9555.000 -0.01628686
  9570.000 0.00109817
  9585.000 -0.00728588
  9600.000 0.01637319
  9615.000 -0.00611154
  9630.000 0.00190136
  9645.000 -0.02343686
  9660.000 -0.00531424
  9675.000 0.00113343
  9690.000 -0.02253569
  9705.000 -0.00354109
  9720.000 -0.00232191
  9735.000 0.00828263
  9750.000 -0.00656478
  9765.000 -0.01359176
  9780.000 -0.01028514
  9795.000 -0.01206310
  9810.000 -0.00539663
  9825.000 0.00098470
  9840.000 -0.01601416
  9855.000 -0.02480758
  9870.000 -0.00815872
  9885.000 -0.00987101
  9900.000 -0.01161359
  9915.000 0.00488750
  9930.000 -0.01382284
  9945.000 -0.01266809
  9960.000 -0.01125969
  9975.000 -0.00444576
  9990.000 -0.00119708
 10005.000 0.00265721
 10020.000 0.00511729
 10035.000 0.00712902
 10050.000 0.00616502
 10065.000 0.00161603
 10080.000 -0.01633397
 10095.000 -0.00854302
 10110.000 -0.01734406
 10140.000 0.00976048
 10155.000 0.00643029
 10170.000 -0.00500490
 10185.000 0.00496323
 10200.000 -0.00047732
 10215.000 0.00346895
 10230.000 0.00017248
 10245.000 -0.00676251
 10260.000 -0.00211480
 10275.000 -0.01006975
 10290.000 -0.00020642
 10305.000 0.01013968
 10320.000 -0.00284185
 10335.000 -0.00068595
 10350.000 0.01055691
 10365.000 0.00166919
 10380.000 0.00612391
 10395.000 -0.00553550
 10410.000 0.00989698
 10425.000 -0.00823264
 10440.000 0.01302413
 10455.000 -0.01603893
 10470.000 -0.00074951
 10485.000 0.00304513
 10500.000 -0.00610785
 10515.000 0.00843314
 10530.000 -0.01019466
 10545.000 -0.00282758
 10560.000 -0.00920494
 10575.000 0.01023494
 10590.000 -0.00537598
 10605.000 -0.00979323
 10620.000 0.00530453
 10635.000 0.00542050
 10650.000 0.00290497
 10665.000 -0.00895347
 10680.000 -0.00405522
 10695.000 -0.01110241
 10710.000 -0.00022885
 10725.000 0.00107752
 10740.000 0.01336274
 10755.000 -0.00158021
 10770.000 -0.00594240
 10785.000 -0.00693801
 10800.000 -0.00876979
 10815.000 0.01391838
 10830.000 -0.00111404
 10845.000 -0.00223722
 10860.000 0.00236273
 10875.000 0.00436010
 10890.000 0.00611172
 10905.000 0.00796759
 10920.000 -0.02559828
 10935.000 0.00834520
 10950.000 -0.00366102
 10965.000 0.00297228
 10980.000 -0.00550472
 10995.000 0.00310262
 11010.000 0.00521122
 11025.000 -0.00827169
 11040.000 0.00760898
 11055.000 0.00500066
 11070.000 0.00103730
 11085.000 0.00204609
 11100.000 -0.00562615
 11115.000 -0.01002718
 11130.000 -0.00270575
 11145.000 0.00423894
 11160.000 -0.01371974
 11175.000 -0.01702253
 11190.000 -0.00316482
 11205.000 0.00585840
 11220.000 -0.00142528
 11235.000 -0.02435143
 11250.000 0.00217758
 11265.000 -0.02372701
 11280.000 0.00146410
 11295.000 -0.01564007
 11310.000 0.00573135
 11325.000 -0.02176953
 11340.000 -0.00419122
 11355.000 0.00278407
 11370.000 -0.00458390
 11385.000 -0.02056720
 11400.000 -0.01702975
 11415.000 -0.00060959
 11430.000 -0.01648889
 11445.000 -0.01036985
 11460.000 -0.00921654
 11475.000 -0.01822586


==> anc/SDSSJ1142+3747/sdssj1142+3747_20170524.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1142+3747                    #Object Name                
#Date           =2017-05-24                        #Mid Exp. yyyy-mm-dd        
#UTC            =03:28:33.00                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =30                                #Exposure Time (s)          
#MJD            =57897.1448263889                  #Mid Exposure MJD           
#Observer       =ZPV                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1142+3747_20170524.fits      #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =11 42 24.61                       #From stars.dat (J2000)     
#Dec            =+37 47 03.7                       #From stars.dat (J2000)     
#Epoch          =2017.392179800                    #Epoch in Decimal Years     
#PrecessedRA    =11 43 19.44                       #RA when observed           
#PrecessedDec   =+37 41 16.0                       #Dec when observed          
#Bjed           =2457897.646161200                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000082139                      #Linear correction days/day 
#Barydiff       =46.144                            #Bjed - jd (sec)            
#Leapsecs       =69.1840                           #Total number accounted     
#LastLeapsec    =2017-01-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =386                               #Number pts in data         
    60.000 -0.00089003
    90.000 -0.00017819
   120.000 -0.00167978
   150.000 -0.00215368
   180.000 0.00103043
   210.000 -0.00631309
   240.000 -0.00504466
   270.000 0.00096610
   300.000 -0.00792002
   330.000 -0.00430669
   360.000 -0.00082048
   390.000 0.00516968
   420.000 0.00605991
   450.000 0.00254437
   480.000 -0.00639579
   510.000 -0.00360378
   540.000 0.00942379
   570.000 0.00301657
   600.000 0.01373832
   630.000 0.00053177
   660.000 0.00579755
   690.000 -0.00030339
   720.000 0.00229486
   750.000 0.01028936
   780.000 -0.00063899
   810.000 0.00871977
   840.000 -0.00075492
   870.000 0.00174238
   900.000 0.00492279
   930.000 0.00382132
   960.000 0.00350924
   990.000 -0.00866372
  1020.000 0.00626136
  1050.000 0.00102845
  1080.000 -0.00413880
  1110.000 0.00317926
  1140.000 0.00191650
  1170.000 -0.00540002
  1200.000 -0.00264932
  1230.000 0.00418532
  1260.000 -0.00326959
  1290.000 -0.00445364
  1320.000 -0.00485890
  1350.000 0.00222740
  1380.000 0.00397754
  1410.000 -0.00624491
  1440.000 -0.00383163
  1470.000 -0.00030277
  1500.000 -0.01011056
  1530.000 0.00098247
  1560.000 -0.00105550
  1590.000 -0.00219821
  1620.000 -0.00453219
  1650.000 -0.00116702
  1680.000 -0.00254781
  1710.000 0.00040007
  1740.000 0.00061067
  1770.000 -0.00041859
  1800.000 -0.00685783
  1830.000 -0.00005834
  1860.000 -0.00107846
  1890.000 -0.00533669
  1920.000 -0.00524515
  1950.000 -0.00415880
  1980.000 -0.00727390
  2010.000 -0.00098067
  2040.000 -0.00451484
  2070.000 -0.00335886
  2100.000 -0.00299596
  2130.000 -0.00217335
  2160.000 -0.00029303
  2190.000 -0.00976003
  2220.000 -0.00748642
  2250.000 0.00000112
  2280.000 -0.01303091
  2310.000 -0.00799979
  2340.000 -0.00597062
  2370.000 -0.01075116
  2400.000 -0.00249438
  2430.000 -0.00116330
  2460.000 -0.00628981
  2490.000 -0.00583619
  2520.000 -0.00297424
  2550.000 0.00557242
  2580.000 0.00259386
  2610.000 0.00278929
  2640.000 -0.00212922
  2670.000 -0.00226049
  2700.000 -0.00079027
  2730.000 -0.00162519
  2760.000 -0.01346931
  2790.000 -0.01083899
  2820.000 -0.00621285
  2850.000 0.00103592
  2880.000 -0.00066683
  2910.000 -0.00160293
  2940.000 0.00249703
  2970.000 0.00779152
  3000.000 0.00539409
  3030.000 0.00501204
  3060.000 0.01298799
  3090.000 0.00038621
  3120.000 0.00021638
  3150.000 0.01225206
  3180.000 0.00311943
  3210.000 0.00231205
  3240.000 0.00675438
  3270.000 0.00284769
  3300.000 0.00415726
  3330.000 0.00315772
  3360.000 0.00827752
  3390.000 0.00691800
  3420.000 0.00883674
  3450.000 0.00917951
  3480.000 0.00885811
  3510.000 0.00697390
  3540.000 0.00815695
  3570.000 0.00401392
  3600.000 -0.00143045
  3630.000 0.00514721
  3660.000 0.00199084
  3690.000 0.01047355
  3720.000 0.00615707
  3750.000 0.00317925
  3780.000 0.00832967
  3810.000 0.00617110
  3840.000 0.01279530
  3870.000 -0.00103636
  3900.000 0.00735102
  3930.000 0.00083231
  3960.000 0.00473478
  3990.000 0.00550941
  4020.000 0.00025892
  4050.000 0.00021163
  4080.000 -0.00072471
  4110.000 0.00414993
  4140.000 0.00172724
  4170.000 -0.00183518
  4200.000 -0.00424674
  4230.000 0.00333160
  4260.000 -0.00039401
  4290.000 0.00207078
  4320.000 -0.00398770
  4350.000 0.00048730
  4380.000 0.00278440
  4410.000 -0.00490391
  4440.000 0.00682407
  4470.000 0.01083106
  4500.000 0.00190892
  4530.000 -0.00456214
  4560.000 0.00485572
  4590.000 -0.01162581
  4620.000 0.00325407
  4650.000 0.00411193
  4680.000 0.00650217
  4710.000 -0.00297893
  4740.000 0.00564216
  4770.000 0.00666629
  4800.000 0.00253750
  4830.000 0.00112702
  4860.000 0.01139842
  4890.000 0.00314414
  4920.000 -0.00341225
  4950.000 -0.00415179
  4980.000 -0.00725442
  5010.000 -0.00249165
  5040.000 -0.00217247
  5070.000 -0.00562328
  5100.000 -0.00869683
  5130.000 -0.00019947
  5160.000 -0.01217444
  5190.000 0.00292413
  5220.000 -0.00500381
  5250.000 -0.00326582
  5280.000 -0.01411793
  5310.000 0.00270282
  5340.000 0.00514406
  5370.000 -0.00655482
  5400.000 -0.01368159
  5430.000 0.00210582
  5460.000 -0.01766023
  5490.000 -0.00670476
  5520.000 -0.00276830
  5550.000 -0.00445169
  5580.000 -0.00181674
  5610.000 -0.00486990
  5640.000 -0.00944552
  5670.000 -0.00633931
  5700.000 -0.00770019
  5730.000 -0.00579710
  5760.000 -0.00958611
  5790.000 0.00186208
  5820.000 -0.00812506
  5850.000 -0.00559983
  5880.000 0.00094351
  5910.000 -0.01122795
  5940.000 0.00468803
  5970.000 -0.00359514
  6000.000 -0.00641468
  6030.000 -0.00280585
  6060.000 -0.00094442
  6090.000 0.00201535
  6120.000 0.00026186
  6150.000 0.00084990
  6180.000 0.00323577
  6210.000 0.00720920
  6240.000 -0.01202942
  6270.000 0.00509219
  6300.000 0.00246276
  6330.000 0.00652938
  6360.000 -0.00163815
  6390.000 -0.00014659
  6420.000 0.00266646
  6450.000 -0.00768698
  6480.000 -0.00386844
  6510.000 0.00102834
  6540.000 0.00122210
  6570.000 -0.00634022
  6600.000 -0.00025115
  6630.000 0.00643455
  6660.000 0.00356646
  6690.000 0.00337474
  6720.000 0.00397308
  6750.000 0.00050638
  6780.000 0.00226473
  6810.000 0.00153516
  6840.000 0.00638100
  6870.000 0.00494677
  6900.000 0.00645283
  6930.000 0.00171938
  6960.000 -0.00363680
  6990.000 0.00644534
  7020.000 -0.00272783
  7050.000 0.00578468
  7080.000 0.00831153
  7110.000 0.00291409
  7140.000 0.00131451
  7170.000 0.00382282
  7200.000 -0.00478560
  7230.000 0.00975640
  7260.000 0.00420621
  7290.000 0.00232430
  7320.000 0.00536542
  7350.000 0.01394413
  7380.000 0.00453433
  7410.000 0.00310023
  7440.000 0.01094745
  7470.000 -0.00204499
  7500.000 0.00707371
  7530.000 -0.00418488
  7560.000 0.00074968
  7590.000 -0.00521213
  7620.000 0.00425611
  7650.000 0.01126677
  7680.000 0.00235143
  7710.000 0.00604137
  7740.000 0.00803907
  7770.000 -0.00047959
  7800.000 -0.00541206
  7830.000 0.00271022
  7860.000 0.00367615
  7890.000 0.00752101
  7920.000 0.00483771
  7950.000 0.01330770
  7980.000 0.00861569
  8010.000 0.00981260
  8040.000 0.00261071
  8070.000 0.00509424
  8100.000 0.00942182
  8130.000 0.00572411
  8160.000 0.00592802
  8190.000 0.00191068
  8220.000 -0.01027486
  8250.000 0.00869853
  8280.000 0.00717002
  8310.000 -0.00675899
  8340.000 0.00392769
  8370.000 0.00279176
  8400.000 -0.01421195
  8430.000 0.01131928
  8460.000 0.00100991
  8490.000 0.00135926
  8520.000 -0.00624542
  8550.000 -0.00244927
  8580.000 0.00252431
  8610.000 -0.00766851
  8640.000 -0.00267330
  8670.000 -0.00165266
  8700.000 -0.00150832
  8730.000 -0.00404438
  8760.000 -0.01591708
  8790.000 0.00196538
  8820.000 -0.00252652
  8850.000 0.00283694
  8880.000 -0.00181921
  8910.000 -0.00150166
  8940.000 -0.00990742
  8970.000 0.00278359
  9000.000 -0.00870509
  9030.000 -0.00449304
  9060.000 -0.00260693
  9090.000 0.00199762
  9120.000 -0.00595711
  9150.000 -0.00933014
  9180.000 -0.00737174
  9210.000 -0.01127605
  9240.000 -0.00629462
  9270.000 -0.00019633
  9300.000 0.00195356
  9330.000 -0.01203972
  9360.000 -0.00662945
  9390.000 -0.00646469
  9420.000 0.00392714
  9450.000 -0.00359614
  9480.000 -0.01966043
  9510.000 -0.01184626
  9540.000 0.00901279
  9570.000 -0.01071749
  9600.000 -0.00506169
  9630.000 0.00397640
  9660.000 -0.00534401
  9690.000 -0.00828675
  9720.000 -0.00710674
  9750.000 -0.00425538
  9780.000 0.00514133
  9810.000 -0.00323147
  9840.000 -0.00762585
  9870.000 -0.00491256
  9900.000 0.00529207
  9930.000 -0.00469154
  9960.000 -0.00522799
  9990.000 -0.00995222
 10020.000 0.00461327
 10050.000 0.00178962
 10080.000 -0.00177351
 10110.000 -0.00202740
 10140.000 -0.00128674
 10170.000 -0.00006444
 10200.000 -0.00709377
 10230.000 -0.00616937
 10260.000 0.00460785
 10290.000 0.00512967
 10320.000 -0.00310633
 10350.000 0.00388769
 10380.000 0.01027038
 10410.000 0.00989616
 10440.000 -0.01170653
 10470.000 -0.00423070
 10500.000 0.00198279
 10530.000 0.00164301
 10560.000 0.01022906
 10590.000 -0.00468756
 10620.000 0.00932260
 10650.000 0.00912443
 10680.000 0.00501728
 10710.000 0.00098265
 10740.000 0.00105955
 10770.000 -0.00364953
 10800.000 -0.00308298
 10830.000 0.00695659
 10860.000 0.01061005
 10890.000 0.00680784
 10920.000 0.00439307
 10950.000 0.00533262
 10980.000 -0.00988071
 11010.000 0.00956040
 11040.000 0.00239780
 11070.000 -0.00706668
 11100.000 -0.00534298
 11130.000 -0.00084275
 11160.000 -0.00450646
 11190.000 -0.00936432
 11220.000 0.00327018
 11250.000 0.00082898
 11280.000 0.00121577
 11310.000 0.00407147
 11340.000 0.00782132
 11370.000 0.00185561
 11400.000 0.00333172
 11430.000 0.01265977
 11460.000 -0.00188960
 11490.000 0.00602144
 11520.000 -0.00846902
 11550.000 0.01025470
 11580.000 -0.01550382
 11610.000 0.00174670

==> anc/SDSSJ1310-0142/sdssj1310-0142_20150314.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1310-0142                    #Object Name                
#Date           =2015-03-14                        #Mid Exp. yyyy-mm-dd        
#UTC            =08:44:46.00                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =10                                #Exposure Time (s)          
#MJD            =57095.3644212964                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1310-0142_firstframe.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =13 10 11.61                       #From stars.dat (J2000)     
#Dec            =-01 42 33.0                       #From stars.dat (J2000)     
#Epoch          =2015.198260819                    #Epoch in Decimal Years     
#PrecessedRA    =13 10 58.53                       #RA when observed           
#PrecessedDec   =-01 47 23.2                       #Dec when observed          
#Bjed           =2457095.870421320                 #with leapsecs(Stumpff80)   
#BjedCorr       =0.000040874                       #Linear correction days/day 
#Barydiff       =451.218                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2017-01-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =1216                              #Number pts in data         
     0.000 0.01761669
    10.000 -0.02523255
    20.000 -0.00906463
    30.000 0.00446156
    40.000 0.04036535
    50.000 0.00699265
    60.000 -0.03243443
    70.000 0.03188098
    80.000 0.02822117
    90.000 -0.03300718
   100.000 -0.01483669
   110.000 0.00189845
   120.000 -0.00573546
   130.000 0.02570582
   140.000 0.00771491
   150.000 0.04083072
   160.000 -0.03307004
   170.000 -0.02181751
   180.000 -0.01397887
   190.000 -0.02537044
   200.000 -0.00145464
   210.000 -0.00425767
   220.000 0.01089858
   230.000 0.03521793
   240.000 0.02662250
   250.000 0.02298703
   260.000 0.03171332
   270.000 -0.03388074
   280.000 0.01953369
   290.000 -0.00851894
   300.000 0.01332285
   310.000 -0.02371020
   320.000 -0.01565465
   330.000 0.02303333
   340.000 0.03162827
   350.000 0.00251782
   360.000 0.00100756
   370.000 -0.02436788
   380.000 -0.02863677
   390.000 -0.03023421
   400.000 -0.03683838
   410.000 0.01204808
   420.000 -0.00747811
   430.000 -0.02097886
   440.000 -0.00228308
   450.000 -0.01282019
   460.000 -0.03779261
   470.000 -0.00119399
   480.000 -0.03286498
   490.000 -0.04242330
   500.000 -0.02361898
   510.000 -0.04686527
   520.000 0.00428253
   530.000 0.01232263
   540.000 0.01089205
   550.000 -0.03356803
   560.000 -0.00997393
   570.000 -0.04351154
   580.000 0.01017517
   590.000 0.00122254
   600.000 -0.00183621
   610.000 -0.03161410
   620.000 -0.02037453
   630.000 -0.02431296
   640.000 0.02374987
   650.000 0.00589852
   660.000 -0.01684228
   670.000 -0.00763361
   680.000 0.01712299
   690.000 0.03680564
   700.000 0.01352061
   710.000 -0.02813190
   720.000 -0.01922278
   730.000 -0.03996000
   740.000 -0.02218358
   750.000 -0.03031902
   760.000 -0.00086457
   770.000 0.04958726
   780.000 -0.03115680
   790.000 0.00155865
   800.000 -0.02459879
   810.000 -0.00971150
   820.000 0.02088583
   830.000 0.01799540
   840.000 -0.02277416
   850.000 -0.01930150
   860.000 -0.00641954
   870.000 -0.03461971
   880.000 -0.01553147
   890.000 -0.01095654
   900.000 -0.00995193
   910.000 0.02410712
   920.000 -0.01696985
   930.000 -0.04685564
   940.000 0.01471735
   950.000 -0.00208840
   960.000 -0.01763661
   970.000 0.04876812
   980.000 0.01869084
   990.000 -0.03180831
  1000.000 -0.02013995
  1010.000 0.02851776
  1020.000 0.00020780
  1030.000 -0.04228163
  1040.000 -0.02590549
  1050.000 0.01620406
  1060.000 -0.01527670
  1070.000 0.01303587
  1080.000 0.00702398
  1090.000 0.00985422
  1100.000 -0.00062423
  1110.000 0.00201006
  1120.000 -0.04401654
  1130.000 0.04358824
  1140.000 -0.00804980
  1150.000 -0.04327496
  1160.000 0.02254379
  1170.000 0.04184114
  1180.000 -0.01010214
  1190.000 0.03443021
  1200.000 -0.00945030
  1210.000 0.01504603
  1220.000 -0.00375754
  1230.000 0.00285161
  1240.000 -0.01563762
  1250.000 -0.01951476
  1260.000 -0.00590898
  1270.000 0.00720738
  1280.000 0.04583937
  1290.000 0.04210697
  1300.000 -0.00182606
  1310.000 0.01809449
  1320.000 0.03068546
  1330.000 0.00087013
  1340.000 0.02511369
  1350.000 -0.01694514
  1360.000 -0.03747831
  1370.000 0.00242453
  1380.000 -0.00728150
  1390.000 0.01908664
  1400.000 0.03954194
  1410.000 -0.02671068
  1420.000 -0.01735957
  1430.000 -0.05070017
  1440.000 0.04252733
  1450.000 -0.01726465
  1460.000 0.01481976
  1470.000 0.01154179
  1480.000 0.01565357
  1490.000 0.00122215
  1500.000 0.00342109
  1510.000 0.00314027
  1520.000 -0.01103510
  1530.000 0.03520733
  1540.000 -0.00652867
  1550.000 0.03468697
  1560.000 -0.01968452
  1570.000 0.01056919
  1580.000 0.00393572
  1590.000 -0.00562645
  1600.000 0.03229991
  1610.000 0.01983395
  1620.000 0.00693429
  1630.000 0.01922224
  1640.000 0.00900221
  1650.000 -0.01105343
  1660.000 0.00653139
  1670.000 0.02584442
  1680.000 0.03594149
  1690.000 0.00691526
  1700.000 0.03890175
  1710.000 -0.00566990
  1720.000 0.01004329
  1730.000 -0.02368973
  1740.000 -0.02060228
  1750.000 -0.01939505
  1760.000 0.02608717
  1770.000 0.01978422
  1780.000 0.02550770
  1790.000 0.00994212
  1800.000 0.01789374
  1810.000 0.00381815
  1820.000 0.01179004
  1830.000 -0.03837331
  1840.000 0.01040312
  1850.000 -0.00603664
  1860.000 0.00513049
  1870.000 0.01123104
  1880.000 -0.00348711
  1890.000 0.02224679
  1900.000 0.00307160
  1910.000 -0.00046333
  1920.000 -0.01646683
  1930.000 -0.00562110
  1940.000 -0.00910862
  1950.000 -0.02475529
  1960.000 0.01515241
  1970.000 -0.02949813
  1980.000 0.00563319
  1990.000 -0.03500224
  2000.000 -0.07122419
  2010.000 0.00033422
  2020.000 -0.02621509
  2030.000 0.00774410
  2040.000 -0.01492881
  2050.000 -0.04658115
  2060.000 -0.00079526
  2070.000 0.02544395
  2080.000 0.00701081
  2090.000 -0.00507591
  2100.000 -0.02256904
  2110.000 -0.00754251
  2120.000 0.00116313
  2130.000 -0.02875503
  2140.000 -0.00567535
  2150.000 0.00553319
  2160.000 0.00211129
  2170.000 0.00735802
  2180.000 -0.03095598
  2190.000 -0.02446806
  2200.000 0.00887391
  2210.000 -0.00284591
  2220.000 -0.03479419
  2230.000 -0.03140200
  2240.000 -0.03988893
  2250.000 -0.03275376
  2260.000 -0.00509942
  2270.000 0.00005571
  2280.000 -0.03781996
  2290.000 -0.01531411
  2300.000 -0.02642573
  2310.000 -0.02667133
  2320.000 0.01305683
  2330.000 0.01693941
  2340.000 -0.07239446
  2350.000 0.04935567
  2360.000 -0.02940783
  2370.000 -0.08515528
  2380.000 -0.07761448
  2390.000 -0.03486075
  2400.000 -0.01253766
  2410.000 0.01884194
  2420.000 -0.02700716
  2430.000 -0.03626408
  2440.000 -0.01326213
  2450.000 -0.02606967
  2460.000 -0.05870840
  2470.000 -0.04383799
  2480.000 -0.03730697
  2490.000 -0.00909413
  2500.000 -0.04030081
  2510.000 -0.02913168
  2520.000 -0.03722551
  2530.000 -0.01442449
  2540.000 -0.02201152
  2550.000 0.00184944
  2560.000 0.05512859
  2570.000 -0.04799184
  2580.000 0.01896458
  2590.000 -0.00061073
  2600.000 -0.02688904
  2610.000 0.00850412
  2620.000 0.00814415
  2630.000 0.00702049
  2640.000 -0.01998800
  2650.000 -0.00012776
  2660.000 -0.03065957
  2670.000 -0.00492214
  2680.000 -0.01176663
  2690.000 0.02828641
  2700.000 -0.04384539
  2710.000 -0.02640952
  2720.000 0.01165856
  2730.000 0.02950606
  2740.000 -0.03703346
  2750.000 0.02576673
  2760.000 0.00057686
  2770.000 -0.02910763
  2780.000 -0.02290030
  2790.000 -0.05917230
  2800.000 -0.03020812
  2810.000 -0.02084174
  2820.000 0.01963733
  2830.000 -0.04236147
  2840.000 -0.00946100
  2850.000 -0.03202569
  2860.000 -0.04036136
  2870.000 0.00853744
  2880.000 -0.03192875
  2890.000 -0.00178338
  2900.000 -0.00119447
  2910.000 0.01348528
  2920.000 0.01341703
  2930.000 -0.03104460
  2940.000 0.03102187
  2950.000 -0.01894842
  2960.000 -0.02248575
  2970.000 -0.01750198
  2980.000 -0.00569164
  2990.000 -0.02143996
  3000.000 -0.03373635
  3010.000 0.00107475
  3020.000 0.02722880
  3030.000 0.02068479
  3040.000 -0.03309199
  3050.000 -0.02639375
  3060.000 0.06738884
  3070.000 0.02040496
  3080.000 0.05481367
  3090.000 0.01374092
  3100.000 -0.00457658
  3110.000 0.00999817
  3120.000 0.01769913
  3130.000 0.00348670
  3140.000 -0.00310401
  3150.000 0.00079582
  3160.000 0.07187678
  3170.000 0.01249405
  3180.000 -0.01025780
  3190.000 0.00238591
  3200.000 0.02559686
  3210.000 0.02605227
  3220.000 0.04952858
  3230.000 0.04931468
  3240.000 -0.02376957
  3250.000 0.00021556
  3260.000 -0.01716963
  3270.000 0.00533178
  3280.000 0.00366273
  3290.000 0.09496400
  3300.000 0.02823955
  3310.000 -0.02483487
  3320.000 0.00863359
  3330.000 0.06917196
  3340.000 0.01636786
  3350.000 -0.04377166
  3360.000 0.00343447
  3370.000 0.04595470
  3380.000 0.02713936
  3390.000 0.03983360
  3400.000 0.01960541
  3410.000 0.01861136
  3420.000 0.04784726
  3430.000 0.01270195
  3440.000 0.03352759
  3450.000 0.02301736
  3460.000 0.04445556
  3470.000 0.03358398
  3480.000 -0.00071523
  3490.000 0.01006296
  3500.000 -0.01526453
  3510.000 0.06291395
  3520.000 0.05152296
  3530.000 0.02543462
  3540.000 0.03706988
  3550.000 0.08759781
  3560.000 0.01325479
  3570.000 0.01683479
  3580.000 0.03375127
  3590.000 0.01839976
  3600.000 0.00779775
  3610.000 0.07419464
  3620.000 0.02490602
  3630.000 0.04667882
  3640.000 0.02901019
  3650.000 0.05172813
  3660.000 0.04017508
  3670.000 -0.03942198
  3680.000 0.01807309
  3690.000 0.02397313
  3700.000 0.02029399
  3710.000 0.02731809
  3720.000 0.02877358
  3730.000 0.05408960
  3740.000 0.04673911
  3750.000 0.02946824
  3760.000 -0.02510537
  3770.000 0.03205654
  3780.000 -0.04726073
  3790.000 0.01738611
  3800.000 0.03110871
  3810.000 0.03713934
  3820.000 -0.00047193
  3830.000 0.02101215
  3840.000 0.03399619
  3850.000 0.03343561
  3860.000 0.04738076
  3870.000 0.00295979
  3880.000 0.02606647
  3890.000 -0.01172176
  3900.000 0.03054609
  3910.000 -0.01387715
  3920.000 0.03815323
  3930.000 0.03338391
  3940.000 0.03577125
  3950.000 0.02676454
  3960.000 0.01037343
  3970.000 0.01244194
  3980.000 0.02818563
  3990.000 0.02248120
  4000.000 0.03209677
  4010.000 -0.02811370
  4020.000 -0.04645329
  4030.000 0.00044960
  4040.000 -0.03725003
  4050.000 -0.02662556
  4060.000 -0.03426772
  4070.000 0.00637466
  4080.000 0.00169713
  4090.000 -0.00086785
  4100.000 0.00528031
  4110.000 0.03369418
  4120.000 0.02300776
  4130.000 0.00175074
  4140.000 0.04593319
  4150.000 0.03666580
  4160.000 -0.00756203
  4170.000 0.01379256
  4180.000 -0.00987680
  4190.000 0.02808889
  4200.000 -0.04577802
  4210.000 0.00021597
  4220.000 0.00767511
  4230.000 0.05061282
  4240.000 -0.00539271
  4250.000 -0.03918902
  4260.000 0.01330435
  4270.000 -0.00481455
  4280.000 0.02799278
  4290.000 -0.01059844
  4300.000 0.02499803
  4310.000 -0.02922526
  4320.000 -0.02257766
  4330.000 -0.03555800
  4340.000 0.00886953
  4350.000 -0.04742060
  4360.000 -0.06954188
  4370.000 -0.01786558
  4380.000 0.01003336
  4390.000 -0.00914102
  4400.000 0.07915557
  4410.000 -0.00705657
  4420.000 -0.00635821
  4430.000 0.00213038
  4440.000 0.01796741
  4450.000 -0.02696559
  4460.000 -0.03274268
  4470.000 -0.01333778
  4480.000 0.00407716
  4490.000 -0.06790412
  4500.000 0.00901210
  4510.000 -0.04416462
  4520.000 0.00648921
  4530.000 -0.01683070
  4540.000 0.06060982
  4550.000 -0.01795716
  4560.000 0.01042117
  4570.000 0.03546079
  4580.000 0.02290404
  4590.000 -0.04083095
  4600.000 -0.02530105
  4610.000 0.02331351
  4620.000 -0.01503163
  4630.000 0.02483004
  4640.000 0.04558741
  4650.000 -0.05404903
  4660.000 -0.05782791
  4670.000 -0.00570183
  4680.000 -0.01712560
  4690.000 0.01611557
  4700.000 0.00505681
  4710.000 0.00583854
  4720.000 0.02629445
  4730.000 0.01229708
  4740.000 0.00253597
  4750.000 -0.04479023
  4760.000 0.03278830
  4770.000 0.02589950
  4780.000 0.00845822
  4790.000 0.00718906
  4800.000 0.01597268
  4810.000 -0.03238232
  4820.000 -0.01539315
  4830.000 -0.00560686
  4840.000 -0.00135571
  4850.000 -0.03167081
  4860.000 0.01254325
  4870.000 0.00102962
  4880.000 -0.01302267
  4890.000 0.01511606
  4900.000 -0.02775757
  4910.000 0.02072797
  4920.000 0.00448175
  4930.000 -0.00936866
  4940.000 0.01245360
  4950.000 0.01909921
  4960.000 -0.00619572
  4970.000 -0.01277425
  4980.000 -0.00604238
  4990.000 -0.02473852
  5000.000 -0.05045427
  5010.000 -0.02681187
  5020.000 -0.03977502
  5030.000 -0.00551314
  5040.000 -0.09452444
  5050.000 -0.04703834
  5060.000 -0.00082998
  5070.000 0.01706366
  5080.000 0.00030935
  5090.000 -0.00599141
  5100.000 0.01347682
  5110.000 0.02204085
  5120.000 -0.03199679
  5130.000 -0.01931156
  5140.000 0.01055791
  5150.000 0.00504825
  5160.000 -0.02045989
  5170.000 0.03285846
  5180.000 0.01961593
  5190.000 0.06932006
  5200.000 0.00064547
  5210.000 0.03584135
  5220.000 -0.02947308
  5230.000 0.02318609
  5240.000 0.04297032
  5250.000 -0.00069892
  5260.000 0.00205242
  5270.000 0.01168982
  5280.000 -0.05737005
  5290.000 0.03325712
  5300.000 0.03589102
  5310.000 0.08086563
  5320.000 0.00416936
  5330.000 -0.01653048
  5340.000 -0.01375956
  5350.000 -0.02227934
  5360.000 -0.02305744
  5370.000 -0.01730448
  5380.000 0.01663902
  5390.000 -0.02785386
  5400.000 -0.01910840
  5410.000 0.04875815
  5420.000 -0.03386447
  5430.000 0.00120549
  5440.000 -0.00541433
  5450.000 -0.03472994
  5460.000 -0.00126071
  5470.000 -0.00888109
  5480.000 -0.02942749
  5490.000 -0.06445489
  5500.000 0.02319356
  5510.000 -0.01865227
  5520.000 -0.01625175
  5530.000 -0.00907770
  5540.000 -0.05647785
  5550.000 -0.00195910
  5560.000 -0.03217880
  5570.000 -0.02700879
  5580.000 -0.01537788
  5590.000 -0.03464507
  5600.000 -0.03168941
  5610.000 0.03404512
  5620.000 0.01262513
  5640.000 -0.00204633
  5660.000 -0.01917887
  5680.000 0.02686246
  5690.000 -0.00774634
  5700.000 -0.02767497
  5710.000 0.03215621
  5720.000 0.02283406
  5730.000 -0.01112513
  5740.000 -0.02014498
  5750.000 -0.02239068
  5760.000 -0.03898277
  5770.000 0.01172212
  5820.000 0.00200476
  5830.000 -0.00534492
  5840.000 0.06114108
  5850.000 -0.02635297
  5860.000 -0.03864159
  5870.000 -0.02084971
  5880.000 0.01785782
  5890.000 -0.01924441
  5900.000 0.01282638
  5910.000 -0.00638333
  5920.000 0.01191478
  5930.000 0.00563995
  5940.000 -0.00452161
  5950.000 -0.01802662
  5960.000 -0.03259538
  5970.000 0.01292116
  5980.000 -0.01539135
  5990.000 -0.06685733
  6000.000 0.03388697
  6020.000 0.05861429
  6030.000 0.01226002
  6040.000 -0.01635135
  6050.000 0.02166912
  6060.000 -0.02741132
  6070.000 0.00554818
  6080.000 -0.02669381
  6090.000 -0.01148893
  6100.000 0.00271297
  6110.000 0.03293594
  6120.000 0.01774435
  6130.000 -0.02932715
  6140.000 0.05696706
  6150.000 -0.03176183
  6160.000 0.00216486
  6170.000 0.01042555
  6180.000 0.01664918
  6190.000 0.04336523
  6200.000 0.01584526
  6210.000 0.02083721
  6220.000 0.00752370
  6230.000 -0.02333987
  6240.000 0.00341064
  6250.000 0.01154574
  6260.000 -0.06276407
  6270.000 -0.02255977
  6280.000 -0.00201376
  6290.000 0.00146909
  6300.000 0.02045951
  6310.000 0.00142273
  6320.000 -0.01115824
  6330.000 0.05591414
  6340.000 -0.03107947
  6350.000 0.01249802
  6360.000 0.03262113
  6370.000 0.04048045
  6380.000 0.04518028
  6390.000 0.01580184
  6400.000 0.02313150
  6410.000 0.01997823
  6420.000 -0.02002535
  6430.000 0.01433141
  6440.000 0.02796889
  6450.000 0.03688239
  6460.000 0.01419420
  6470.000 0.00555427
  6480.000 -0.00514969
  6490.000 0.01729376
  6500.000 0.05436514
  6510.000 0.07095528
  6520.000 0.03047645
  6530.000 0.03017464
  6540.000 0.00725779
  6550.000 -0.00034326
  6560.000 0.02417429
  6570.000 0.05961322
  6580.000 -0.04753934
  6590.000 0.04970153
  6600.000 0.03207755
  6610.000 -0.03925738
  6620.000 -0.01119293
  6630.000 0.00027817
  6640.000 0.01707279
  6650.000 -0.00219324
  6660.000 0.00243324
  6670.000 0.04595493
  6680.000 -0.00287270
  6710.000 0.02980281
  6720.000 0.02911887
  6730.000 0.01356261
  6740.000 0.00028063
  6750.000 0.06078835
  6760.000 0.05743247
  6770.000 0.05045667
  6780.000 0.00093703
  6790.000 0.02913878
  6800.000 -0.01020005
  6810.000 -0.01366340
  6820.000 -0.00776307
  6830.000 -0.00492598
  6840.000 -0.04609573
  6850.000 0.00937409
  6860.000 -0.02918933
  6870.000 0.01270491
  6880.000 0.06764390
  6890.000 -0.03862103
  6900.000 -0.00557557
  6910.000 0.00456350
  6920.000 -0.01866452
  6930.000 0.00396491
  6940.000 0.00195358
  6950.000 -0.00370327
  6960.000 0.00031241
  6970.000 0.03138482
  6980.000 0.05510112
  6990.000 -0.03167376
  7000.000 0.04138378
  7010.000 -0.01638612
  7020.000 0.03146766
  7030.000 0.00110496
  7040.000 0.03312755
  7050.000 0.01531537
  7060.000 0.01189007
  7070.000 -0.01250051
  7080.000 -0.01540529
  7090.000 0.06583974
  7100.000 0.00521507
  7110.000 -0.04831764
  7120.000 0.03738519
  7130.000 -0.00682766
  7140.000 -0.00082118
  7150.000 -0.00732565
  7160.000 0.00815803
  7170.000 0.00662106
  7180.000 -0.00449190
  7190.000 0.04247893
  7200.000 -0.01542172
  7210.000 -0.03502660
  7220.000 0.03134104
  7230.000 0.00244345
  7240.000 -0.00950395
  7250.000 -0.05124291
  7260.000 0.03139664
  7270.000 -0.03235363
  7280.000 -0.03851931
  7290.000 -0.01250848
  7300.000 -0.02076926
  7310.000 -0.01224104
  7320.000 0.01803951
  7330.000 -0.00997875
  7340.000 0.05942036
  7350.000 0.04021907
  7360.000 0.02224896
  7370.000 0.03270845
  7380.000 0.00910979
  7390.000 0.04918308
  7400.000 0.01990107
  7410.000 -0.01918162
  7420.000 -0.02542749
  7430.000 -0.01632849
  7440.000 0.02102640
  7450.000 0.00293916
  7460.000 -0.00557244
  7470.000 0.00763484
  7480.000 -0.00027931
  7490.000 0.01148039
  7500.000 0.01137639
  7510.000 0.02936900
  7520.000 0.02333962
  7530.000 -0.06416356
  7540.000 -0.01157412
  7550.000 0.00799354
  7560.000 0.03042298
  7570.000 0.03594463
  7580.000 -0.01114003
  7590.000 -0.01556926
  7600.000 -0.00182057
  7610.000 -0.01973033
  7620.000 -0.01688601
  7630.000 0.03021691
  7640.000 -0.03413918
  7650.000 -0.01182152
  7660.000 0.02043666
  7670.000 0.04287511
  7680.000 -0.02278100
  7690.000 0.00481237
  7700.000 -0.02357496
  7710.000 0.02895211
  7720.000 -0.02662850
  7730.000 0.07209895
  7740.000 0.05947357
  7750.000 0.05368498
  7760.000 -0.01637890
  7770.000 -0.01205794
  7780.000 -0.00119257
  7790.000 -0.00974928
  7800.000 0.01387277
  7810.000 -0.06743427
  7820.000 -0.01185639
  7830.000 0.01486492
  7840.000 -0.00344056
  7850.000 -0.00369325
  7860.000 0.00521045
  7870.000 0.07921611
  7880.000 0.02717735
  7890.000 -0.01316645
  7900.000 0.00699892
  7910.000 0.02929902
  7920.000 -0.00924609
  7930.000 0.00234692
  7940.000 -0.06197745
  7950.000 -0.04675332
  7960.000 0.02637810
  7970.000 -0.04713156
  7980.000 -0.01089425
  7990.000 -0.02144638
  8000.000 -0.03005158
  8010.000 -0.00326935
  8020.000 0.00851397
  8030.000 -0.00147782
  8040.000 -0.03012741
  8050.000 -0.02826831
  8060.000 -0.04195121
  8070.000 0.06403762
  8080.000 0.00065441
  8090.000 0.01293814
  8100.000 -0.00126339
  8110.000 0.02511966
  8130.000 -0.00942206
  8140.000 0.01892777
  8150.000 0.03098442
  8160.000 -0.01616908
  8170.000 0.09335683
  8180.000 -0.02855928
  8190.000 -0.04699525
  8200.000 -0.01024958
  8210.000 0.01636966
  8220.000 -0.05160681
  8230.000 0.03945314
  8240.000 0.00958661
  8250.000 0.04458768
  8260.000 -0.00864938
  8270.000 0.00186698
  8280.000 0.00808774
  8290.000 0.01103535
  8300.000 -0.00163637
  8310.000 0.02743762
  8320.000 -0.00732914
  8330.000 0.03961316
  8340.000 0.03422189
  8350.000 0.00210901
  8360.000 0.00243758
  8370.000 -0.02694595
  8380.000 -0.00049709
  8390.000 0.05596616
  8400.000 -0.00369091
  8410.000 0.00771311
  8420.000 -0.03569118
  8430.000 -0.03391940
  8440.000 -0.01073856
  8450.000 0.03009723
  8460.000 0.04082920
  8470.000 -0.01762101
  8480.000 0.00125006
  8490.000 -0.05288524
  8500.000 -0.02957230
  8510.000 -0.01995288
  8520.000 0.00490545
  8530.000 -0.00738014
  8540.000 0.05306840
  8550.000 -0.03358608
  8560.000 -0.02134764
  8570.000 -0.04385900
  8580.000 -0.02347167
  8590.000 -0.02066159
  8600.000 0.02702427
  8610.000 0.00936261
  8620.000 0.05168969
  8630.000 0.06573338
  8640.000 -0.02174644
  8650.000 -0.05832366
  8660.000 -0.04409825
  8670.000 0.01422734
  8680.000 -0.04007919
  8690.000 -0.01449453
  8700.000 -0.02074817
  8710.000 -0.03454160
  8720.000 -0.08636260
  8730.000 0.03104026
  8740.000 -0.05176085
  8750.000 -0.03093323
  8760.000 -0.00713462
  8770.000 -0.07523527
  8780.000 -0.04552441
  8790.000 -0.10463097
  8800.000 -0.09406376
  8810.000 -0.04287423
  8820.000 -0.08297913
  8830.000 -0.00754938
  8840.000 -0.06322768
  8850.000 -0.06924278
  8860.000 -0.00602636
  8870.000 0.01689483
  8880.000 -0.09640075
  8890.000 -0.03460327
  8900.000 -0.07841793
  8910.000 -0.01854458
  8920.000 -0.05352570
  8930.000 -0.05545238
  8940.000 -0.05586763
  8950.000 -0.07231606
  8960.000 -0.01448901
  8970.000 -0.06314262
  8980.000 -0.04977253
  8990.000 -0.03651899
  9000.000 -0.07154762
  9010.000 -0.10163620
  9020.000 -0.08246959
  9040.000 0.03241588
  9050.000 0.01205478
  9060.000 0.01641969
  9070.000 -0.08441672
  9080.000 0.00262326
  9090.000 -0.03376126
  9100.000 -0.10219358
  9110.000 0.02525569
  9120.000 -0.13512412
  9130.000 -0.01034473
  9140.000 -0.04872072
  9150.000 0.04535784
  9160.000 -0.04963062
  9170.000 0.04642837
  9180.000 -0.10587924
  9190.000 -0.05248306
  9200.000 0.02385437
  9210.000 -0.02094690
  9220.000 -0.09033333
  9230.000 -0.05553782
  9240.000 -0.11449401
  9250.000 -0.01621352
  9260.000 -0.02174484
  9270.000 -0.00103261
  9280.000 0.08295764
  9290.000 0.07564673
  9300.000 0.00140379
  9310.000 -0.03222887
  9320.000 0.02409032
  9330.000 -0.03843133
  9340.000 0.03773757
  9350.000 -0.03826668
  9360.000 0.05384624
  9370.000 0.00600230
  9380.000 -0.02031637
  9390.000 -0.02718122
  9400.000 -0.01017520
  9410.000 -0.01619749
  9420.000 -0.06729641
  9430.000 -0.06521330
  9440.000 -0.04073455
  9450.000 -0.05731808
  9460.000 0.02591268
  9470.000 -0.06708918
  9480.000 -0.06660529
  9490.000 0.01844058
  9500.000 0.02222610
  9510.000 -0.02010107
  9520.000 0.09280318
  9530.000 0.04488162
  9540.000 0.03415448
  9550.000 0.04361865
  9560.000 -0.04297387
  9570.000 -0.00289976
  9580.000 -0.10577279
  9590.000 -0.02072988
  9600.000 0.06663164
  9610.000 0.03097603
  9620.000 0.02082057
  9630.000 -0.04544841
  9640.000 0.04279578
  9650.000 0.01863419
  9660.000 0.03571280
  9670.000 0.12653307
  9680.000 0.02132326
  9690.000 0.06288930
  9700.000 0.12267310
  9710.000 0.05025733
  9720.000 0.00578318
  9730.000 0.07923210
  9740.000 0.06227516
  9750.000 0.01408670
  9760.000 0.10530858
  9770.000 0.09675339
  9780.000 -0.01321989
  9790.000 -0.00333052
  9800.000 0.04710081
  9810.000 0.02979321
  9820.000 -0.05315915
  9830.000 0.09117157
  9840.000 -0.03974760
  9850.000 -0.04255297
  9860.000 0.12730966
  9870.000 0.02666374
  9880.000 -0.02077970
  9890.000 0.01789416
  9900.000 0.00504961
  9910.000 -0.02891736
  9920.000 -0.00175887
  9930.000 0.02235123
  9940.000 -0.00550038
  9950.000 0.00114254
  9960.000 0.00972541
  9970.000 0.06338873
  9980.000 -0.04820944
  9990.000 0.09317646
 10000.000 0.07514594
 10010.000 0.02775021
 10020.000 0.08592047
 10030.000 -0.01685840
 10040.000 0.00764728
 10050.000 0.01395931
 10060.000 -0.01112956
 10070.000 0.06600389
 10080.000 -0.03810241
 10090.000 0.09167305
 10100.000 0.06967721
 10110.000 0.03445156
 10120.000 0.00868606
 10130.000 0.11759473
 10140.000 0.03748693
 10150.000 0.05092452
 10160.000 0.06038135
 10170.000 0.04019869
 10180.000 0.04722460
 10190.000 -0.00698228
 10200.000 0.06458179
 10210.000 -0.05462955
 10220.000 -0.03025987
 10230.000 0.01417266
 10240.000 -0.02435001
 10250.000 0.09070460
 10260.000 0.02188503
 10270.000 0.00332616
 10280.000 -0.00741501
 10290.000 0.01741204
 10300.000 -0.00485631
 10310.000 0.04673663
 10320.000 -0.00402103
 10330.000 0.05349253
 10340.000 -0.05452682
 10350.000 -0.01377580
 10360.000 -0.00046696
 10370.000 0.06099305
 10380.000 -0.03933002
 10390.000 0.06139115
 10400.000 0.00613965
 10410.000 -0.00998351
 10420.000 -0.00121857
 10430.000 -0.00984126
 10440.000 -0.02022115
 10450.000 -0.06693461
 10460.000 0.07208760
 10470.000 -0.00375424
 10480.000 0.00018036
 10490.000 -0.01459735
 10500.000 0.01656969
 10510.000 0.06125538
 10520.000 0.01473609
 10530.000 0.05436760
 10540.000 0.02450212
 10550.000 -0.01835889
 10560.000 -0.03027982
 10570.000 0.05289106
 10580.000 -0.03213573
 10590.000 0.05513442
 10600.000 0.10140339
 10610.000 0.05156011
 10620.000 0.03659894
 10630.000 -0.03496230
 10640.000 0.07157559
 10650.000 -0.01246070
 10660.000 -0.04818558
 10670.000 -0.03119232
 10680.000 0.01511211
 10690.000 0.01231742
 10700.000 0.03293966
 10710.000 0.02243155
 10720.000 -0.05103026
 10730.000 0.02669194
 10740.000 -0.06646444
 10750.000 0.14247914
 10760.000 0.05079074
 10770.000 -0.01954098
 10780.000 0.02440356
 10790.000 0.06123239
 10800.000 0.00874848
 10810.000 -0.05468353
 10820.000 0.03113157
 10830.000 -0.12937290
 10840.000 0.11006158
 10850.000 0.02294573
 10860.000 -0.03593426
 10870.000 0.04057657
 10880.000 0.08946658
 10890.000 -0.04074256
 10900.000 -0.10090767
 10910.000 -0.01310686
 10920.000 0.05390585
 10930.000 -0.05016656
 10940.000 -0.01581940
 10950.000 -0.03232384
 10960.000 0.07484373
 10970.000 0.03983288
 10980.000 -0.02184608
 10990.000 -0.00956287
 11000.000 0.00597000
 11010.000 0.11814887
 11020.000 0.01763633
 11030.000 0.13928625
 11040.000 0.05258672
 11050.000 -0.07224643
 11060.000 -0.05836466
 11070.000 0.04300586
 11080.000 0.10106538
 11090.000 -0.03193307
 11100.000 -0.00918003
 11110.000 0.02163403
 11120.000 -0.00212482
 11130.000 -0.03811794
 11140.000 0.01616254
 11150.000 -0.05152160
 11160.000 -0.04366566
 11170.000 0.01622368
 11180.000 -0.02634919
 11190.000 -0.00877818
 11200.000 0.01678076
 11210.000 0.02053794
 11220.000 0.02182359
 11230.000 -0.01187948
 11240.000 0.04189494
 11250.000 0.04479196
 11260.000 -0.00902829
 11270.000 0.03695814
 11280.000 0.00554574
 11290.000 -0.05265138
 11300.000 -0.02756900
 11310.000 -0.02359876
 11320.000 -0.06925108
 11330.000 -0.04117287
 11340.000 -0.04600837
 11350.000 0.00910349
 11360.000 0.03216078
 11370.000 -0.04178081
 11380.000 -0.01899168
 11390.000 -0.00299246
 11400.000 -0.04502444
 11410.000 -0.02198824
 11420.000 0.02992042
 11430.000 -0.05059264
 11440.000 0.01424510
 11450.000 0.07399991
 11460.000 0.08987936
 11470.000 0.02399813
 11480.000 0.02652704
 11490.000 0.00035781
 11500.000 -0.04601658
 11510.000 0.00074991
 11520.000 0.03699749
 11530.000 0.02900113
 11540.000 0.04567976
 11550.000 -0.01419840
 11560.000 0.10067582
 11570.000 0.04028984
 11580.000 -0.01738413
 11590.000 -0.00665949
 11600.000 -0.01465955
 11610.000 -0.02660031
 11620.000 -0.03810555
 11630.000 -0.04924219
 11640.000 0.03743937
 11650.000 -0.00555469
 11660.000 0.00707089
 11670.000 0.00681026
 11680.000 -0.03224858
 11690.000 0.05199553
 11700.000 -0.01521982
 11710.000 -0.04108638
 11720.000 0.03633514
 11730.000 0.01245116
 11740.000 0.08676629
 11750.000 -0.02247537
 11760.000 -0.00556442
 11770.000 -0.09921027
 11780.000 0.02632898
 11790.000 0.02056773
 11800.000 -0.04928294
 11810.000 0.00222860
 11820.000 0.00746555
 11830.000 -0.01696762
 11840.000 0.06219919
 11850.000 -0.03889222
 11860.000 -0.04463419
 11870.000 -0.01722923
 11880.000 -0.07821107
 11890.000 -0.03590527
 11900.000 0.01311986
 11910.000 -0.10454379
 11920.000 -0.04652724
 11930.000 -0.13612315
 11940.000 0.03395884
 11950.000 -0.05766144
 11960.000 -0.02947447
 11970.000 -0.07787471
 11980.000 0.05784340
 11990.000 -0.06278689
 12000.000 0.05071273
 12010.000 0.05684415
 12020.000 -0.05788482
 12030.000 0.00674786
 12040.000 0.03404567
 12050.000 -0.02261091
 12060.000 -0.02471576
 12070.000 0.02837238
 12080.000 0.07575200
 12090.000 0.02604095
 12100.000 -0.00127282
 12110.000 -0.07627905
 12120.000 -0.03758402
 12130.000 0.04739202
 12140.000 -0.05074177
 12150.000 -0.05988762
 12160.000 -0.03720807
 12170.000 -0.01051238
 12180.000 -0.10225625
 12190.000 0.03249181
 12200.000 -0.04639097
 12210.000 -0.00299567
 12220.000 -0.09928502
 12230.000 -0.03125937
 12240.000 -0.08543684
 12250.000 -0.07498242
 12260.000 -0.12026223
 12270.000 -0.05020975


==> anc/SDSSJ1310-0142/sdssj1310-0142_20170621_run1.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1310-0142                    #Object Name                
#Date           =2017-06-21                        #Mid Exp. yyyy-mm-dd        
#UTC            =03:22:45.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =15.0                              #Exposure Time (s)          
#MJD            =57925.1408043979                  #Mid Exposure MJD           
#Observer       =ZPV                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1310-0142-frame-001c.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =13 10 11.61                       #From stars.dat (J2000)     
#Dec            =-01 42 33.0                       #From stars.dat (J2000)     
#Epoch          =2017.468881110                    #Epoch in Decimal Years     
#PrecessedRA    =13 11 05.55                       #RA when observed           
#PrecessedDec   =-01 48 06.6                       #Dec when observed          
#Bjed           =2457925.643300955                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000093049                      #Linear correction days/day 
#Barydiff       =146.519                           #Bjed - jd (sec)            
#Leapsecs       =69.1840                           #Total number accounted     
#LastLeapsec    =2017-01-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =367                               #Number pts in data         
     0.000 -0.01771318
    15.000 -0.02397633
    30.000 0.00070545
    45.000 -0.02894596
    60.000 -0.00807683
    75.000 -0.00394934
    90.000 0.00794603
   105.000 -0.00476502
   120.000 -0.00566793
   135.000 -0.00489335
   150.000 -0.00885198
   165.000 -0.01304680
   180.000 -0.01908084
   195.000 -0.00070623
   210.000 -0.00955025
   225.000 -0.02136668
   240.000 -0.02014619
   255.000 -0.00309672
   270.000 0.02298042
   285.000 -0.02401052
   300.000 -0.02053102
   315.000 -0.00201183
   330.000 -0.01688818
   345.000 0.00833881
   360.000 -0.00957009
   375.000 0.00249223
   390.000 0.01042981
   405.000 -0.01324811
   420.000 0.02721067
   435.000 -0.02258561
   450.000 -0.00794164
   465.000 0.00893812
   480.000 -0.00867687
   495.000 -0.01478898
   510.000 -0.02464763
   525.000 0.00543714
   540.000 0.00384199
   555.000 0.00582124
   570.000 0.00080563
   585.000 0.01355706
   600.000 0.01263487
   615.000 0.02178737
   630.000 -0.01359656
   645.000 -0.00391460
   660.000 -0.00393532
   675.000 -0.00269551
   690.000 0.00727823
   705.000 0.00792733
   720.000 0.00948142
   735.000 0.01007031
   750.000 0.01123497
   765.000 0.03698798
   780.000 0.01629922
   795.000 0.01177987
   810.000 -0.00252429
   825.000 0.01534545
   840.000 -0.00013928
   855.000 0.00437048
   870.000 0.00273365
   885.000 0.01345303
   900.000 -0.00460495
   915.000 0.00279359
   930.000 0.02157955
   945.000 -0.00273824
   960.000 -0.00083256
   975.000 0.00486943
   990.000 0.01869776
  1005.000 0.02271927
  1020.000 0.02042507
  1035.000 0.01654767
  1050.000 0.00519292
  1065.000 -0.00241181
  1080.000 -0.00185500
  1095.000 0.01077687
  1110.000 0.02716966
  1125.000 -0.00299377
  1140.000 0.01190913
  1155.000 0.02415091
  1170.000 0.00064816
  1185.000 0.01998088
  1200.000 0.02993154
  1215.000 0.02677574
  1230.000 -0.00555684
  1245.000 0.00741104
  1260.000 0.03906826
  1275.000 0.00349674
  1290.000 0.00612622
  1305.000 0.03209337
  1320.000 0.00116294
  1335.000 -0.00573157
  1350.000 0.00502423
  1365.000 0.01152015
  1380.000 -0.00197302
  1395.000 0.00875826
  1410.000 0.01186649
  1425.000 -0.00662790
  1440.000 0.01462169
  1455.000 -0.00803405
  1470.000 0.00765023
  1485.000 0.02738073
  1500.000 0.00294462
  1515.000 0.02427926
  1530.000 0.01429317
  1545.000 0.01377647
  1560.000 0.00723814
  1575.000 0.01107160
  1590.000 -0.00560897
  1605.000 0.01646457
  1620.000 -0.00665643
  1635.000 -0.00291527
  1650.000 0.00968788
  1665.000 -0.01491929
  1680.000 -0.00491108
  1695.000 -0.00685655
  1710.000 -0.00792838
  1725.000 -0.00847063
  1740.000 -0.00823597
  1755.000 -0.00430083
  1770.000 -0.00302097
  1785.000 0.01362380
  1800.000 -0.00835946
  1815.000 0.00215248
  1830.000 -0.00754541
  1845.000 0.00361855
  1860.000 0.00218378
  1875.000 0.00180426
  1890.000 0.01073651
  1905.000 -0.00904116
  1920.000 -0.01074662
  1935.000 0.00571064
  1950.000 0.01078712
  1965.000 -0.00022617
  1980.000 -0.00005440
  1995.000 -0.00480322
  2010.000 -0.01603378
  2025.000 0.00340533
  2040.000 -0.00929732
  2055.000 0.00146810
  2070.000 0.00299342
  2085.000 -0.01059777
  2100.000 -0.00246720
  2115.000 -0.00239471
  2130.000 -0.00622553
  2145.000 0.00202058
  2160.000 -0.01129452
  2175.000 -0.01193939
  2190.000 -0.00369226
  2205.000 -0.01399960
  2220.000 -0.00260787
  2235.000 -0.02446793
  2250.000 -0.01563295
  2265.000 -0.01227977
  2280.000 0.00282180
  2295.000 -0.01099193
  2310.000 -0.00278152
  2325.000 -0.02863804
  2340.000 -0.02212282
  2355.000 -0.02732320
  2370.000 -0.00213443
  2385.000 -0.00783375
  2400.000 -0.02600415
  2415.000 -0.02772380
  2430.000 -0.02051669
  2445.000 -0.01760036
  2460.000 -0.01939686
  2475.000 -0.01124583
  2490.000 -0.01192833
  2505.000 -0.01522810
  2520.000 -0.02909579
  2535.000 -0.00698139
  2550.000 -0.01437247
  2565.000 -0.02605991
  2580.000 -0.02273342
  2595.000 -0.03153723
  2610.000 -0.01707429
  2625.000 -0.02064363
  2640.000 -0.01673890
  2655.000 -0.01740292
  2670.000 -0.03589252
  2685.000 -0.01337192
  2700.000 -0.00119928
  2715.000 -0.00734299
  2730.000 -0.02905205
  2745.000 -0.02296294
  2760.000 -0.02184145
  2775.000 -0.03007366
  2790.000 -0.00365937
  2805.000 -0.02339511
  2820.000 -0.02608349
  2835.000 -0.00364929
  2850.000 -0.00370308
  2865.000 -0.01525790
  2880.000 -0.00219540
  2895.000 -0.00809456
  2910.000 -0.01410768
  2925.000 -0.02748677
  2940.000 -0.01922416
  2955.000 -0.00933117
  2970.000 0.00230723
  2985.000 0.01228511
  3000.000 0.02012874
  3015.000 0.01190484
  3030.000 -0.00773717
  3045.000 0.02409227
  3060.000 -0.01794367
  3075.000 -0.03611890
  3090.000 -0.02512868
  3105.000 0.02243855
  3120.000 -0.00692107
  3135.000 0.01661960
  3150.000 0.00273526
  3165.000 0.03223071
  3180.000 -0.01364752
  3195.000 -0.00211495
  3210.000 0.01415677
  3225.000 -0.00042479
  3240.000 -0.01229000
  3255.000 -0.00430016
  3270.000 -0.00464663
  3285.000 0.02875487
  3300.000 0.02684541
  3315.000 0.00126076
  3330.000 0.01169900
  3345.000 0.01688481
  3360.000 0.00620394
  3375.000 0.02959534
  3390.000 -0.00590089
  3405.000 -0.01063508
  3420.000 0.04048355
  3435.000 0.00317311
  3450.000 0.01773552
  3465.000 0.02415698
  3480.000 0.00948653
  3495.000 0.01617942
  3510.000 0.01208020
  3525.000 0.03098045
  3540.000 0.00971564
  3555.000 0.00778424
  3570.000 0.01520811
  3585.000 0.01815264
  3600.000 -0.00400279
  3615.000 0.02026497
  3630.000 0.00559308
  3645.000 0.03267564
  3660.000 0.03745688
  3675.000 0.00995105
  3690.000 0.02670591
  3705.000 -0.00599490
  3720.000 0.01605167
  3735.000 -0.01947084
  3750.000 0.03323122
  3765.000 0.02575946
  3780.000 0.00551254
  3795.000 0.05070300
  3810.000 0.04886124
  3825.000 0.00496289
  3840.000 0.01947135
  3855.000 0.03553301
  3870.000 -0.01148910
  3885.000 -0.01059763
  3900.000 0.04876809
  3915.000 -0.00141385
  3930.000 0.02802932
  3945.000 0.03337018
  3960.000 0.00975803
  3975.000 0.00507856
  3990.000 0.01999266
  4005.000 0.05201465
  4020.000 0.02614001
  4035.000 0.04130378
  4050.000 0.00454803
  4065.000 0.07105117
  4080.000 0.06198833
  4095.000 -0.00827506
  4110.000 -0.04499310
  4125.000 0.03735418
  4140.000 0.03199825
  4155.000 0.00178001
  4170.000 -0.01979939
  4185.000 -0.00086769
  4200.000 -0.00121195
  4215.000 -0.03724091
  4230.000 0.01883486
  4245.000 -0.01763006
  4260.000 -0.04600161
  4275.000 -0.03751156
  4290.000 0.00187035
  4305.000 -0.00837755
  4320.000 0.02424240
  4335.000 -0.00715949
  4350.000 -0.03683214
  4365.000 0.01226052
  4380.000 -0.01998847
  4395.000 -0.01936651
  4410.000 -0.01437062
  4425.000 -0.00941778
  4440.000 -0.00793182
  4455.000 0.00208838
  4470.000 -0.06746733
  4485.000 0.01061308
  4500.000 -0.05519706
  4515.000 -0.02729741
  4530.000 -0.00765121
  4545.000 0.00515823
  4560.000 0.05881320
  4575.000 -0.01914694
  4590.000 -0.03646910
  4605.000 -0.00383605
  4620.000 0.02643251
  4635.000 -0.01962563
  4650.000 0.03504136
  4665.000 -0.02766248
  4680.000 -0.01388474
  4695.000 -0.04068999
  4710.000 -0.02691098
  4725.000 0.01475282
  4740.000 0.00746039
  4755.000 -0.03441314
  4770.000 0.00325481
  4785.000 -0.00467292
  4800.000 -0.05408269
  4815.000 -0.02146199
  4830.000 -0.00997481
  4845.000 -0.00649344
  4860.000 -0.01408165
  4875.000 0.00380605
  4890.000 -0.02341745
  4905.000 -0.00752621
  4920.000 0.02357924
  4935.000 -0.01918677
  4950.000 0.03605998
  4965.000 -0.02450061
  4980.000 -0.01909146
  4995.000 -0.01595143
  5010.000 -0.00196534
  5025.000 0.00511204
  5040.000 0.02248716
  5055.000 -0.00231282
  5070.000 0.01072963
  5085.000 0.02173364
  5100.000 -0.00712953
  5115.000 -0.04364561
  5130.000 0.03596309
  5145.000 -0.01081461
  5160.000 0.04549550
  5175.000 0.01059812
  5190.000 -0.05951502
  5205.000 0.05649474
  5220.000 -0.01958848
  5235.000 0.04121313
  5250.000 -0.05239846
  5265.000 -0.02279760
  5280.000 -0.01604249
  5295.000 0.00091028
  5310.000 0.04319510
  5325.000 0.00326765
  5340.000 -0.02139986
  5355.000 0.01890167
  5370.000 0.00563462
  5385.000 -0.02288935
  5400.000 0.02449298
  5415.000 0.01355965
  5430.000 0.03375140
  5445.000 -0.03636739
  5460.000 -0.02468362
  5475.000 0.01015451
  5490.000 0.01599213


==> anc/SDSSJ1310-0142/sdssj1310-0142_20170621_run2.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1310-0142                    #Object Name                
#Date           =2017-06-21                        #Mid Exp. yyyy-mm-dd        
#UTC            =04:55:33.00                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =30.0                              #Exposure Time (s)          
#MJD            =57925.2052430557                  #Mid Exposure MJD           
#Observer       =ZPV                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1310-0142-run2-frame-01c.fit #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =13 10 11.61                       #From stars.dat (J2000)     
#Dec            =-01 42 33.0                       #From stars.dat (J2000)     
#Epoch          =2017.469057654                    #Epoch in Decimal Years     
#PrecessedRA    =13 11 05.55                       #RA when observed           
#PrecessedDec   =-01 48 06.6                       #Dec when observed          
#Bjed           =2457925.707733624                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000093081                      #Linear correction days/day 
#Barydiff       =146.001                           #Bjed - jd (sec)            
#Leapsecs       =69.1840                           #Total number accounted     
#LastLeapsec    =2017-01-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =98                                #Number pts in data         
    30.000 0.00297940
    60.000 0.00171391
    90.000 0.00380694
   120.000 -0.01023470
   150.000 -0.02019526
   180.000 -0.00269250
   210.000 0.00702518
   240.000 -0.00178119
   270.000 -0.00380140
   300.000 0.01911767
   330.000 -0.02696892
   360.000 0.00127707
   390.000 -0.00297157
   420.000 -0.00260231
   450.000 -0.00520222
   480.000 0.00425970
   510.000 -0.00683558
   540.000 -0.01794154
   570.000 -0.01952054
   600.000 -0.00386626
   630.000 -0.01448315
   660.000 -0.00909930
   690.000 -0.01545529
   720.000 0.01453701
   750.000 -0.00708339
   780.000 0.01495439
   810.000 0.01039352
   840.000 0.02623869
   870.000 -0.01848300
   900.000 -0.01732482
   930.000 0.00358068
   960.000 -0.01291248
   990.000 0.00371057
  1020.000 -0.01555582
  1050.000 0.00986568
  1080.000 0.00668067
  1110.000 -0.00040738
  1140.000 -0.00077502
  1170.000 -0.00062352
  1200.000 0.03144541
  1230.000 0.01169718
  1260.000 -0.00224677
  1290.000 0.01445112
  1320.000 0.02958003
  1350.000 0.01566630
  1380.000 0.00005069
  1410.000 0.01413617
  1440.000 -0.00671429
  1470.000 0.01655831
  1500.000 0.02412217
  1530.000 0.02896032
  1560.000 0.00550271
  1590.000 0.02562922
  1620.000 -0.00061037
  1650.000 0.01375120
  1680.000 0.02453730
  1710.000 0.01332159
  1740.000 0.00912391
  1770.000 0.01248726
  1800.000 -0.00529208
  1830.000 -0.00241165
  1860.000 0.01312835
  1890.000 0.01458317
  1920.000 -0.00410369
  1950.000 0.00181308
  1980.000 0.00951376
  2010.000 -0.00884410
  2040.000 0.02781514
  2070.000 -0.00435435
  2100.000 0.02783939
  2130.000 0.02029634
  2160.000 0.00812883
  2190.000 0.00838395
  2220.000 0.01370999
  2250.000 0.00203629
  2280.000 -0.00259646
  2310.000 -0.01768498
  2340.000 -0.00138585
  2370.000 -0.01614000
  2400.000 -0.01284088
  2430.000 -0.01446675
  2460.000 -0.01426979
  2490.000 -0.00410648
  2520.000 -0.00303375
  2550.000 -0.01040619
  2580.000 -0.01646866
  2610.000 -0.00953282
  2640.000 -0.00842096
  2670.000 -0.03319110
  2700.000 -0.03714386
  2730.000 -0.00099802
  2760.000 -0.02624723
  2790.000 -0.01587904
  2820.000 -0.01655276
  2850.000 -0.00891711
  2880.000 -0.01950568
  2910.000 -0.00651616
  2940.000 -0.00071125


==> anc/SDSSJ1310-0142/sdssj1310-0142_20170622.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1310-0142                    #Object Name                
#Date           =2017-06-22                        #Mid Exp. yyyy-mm-dd        
#UTC            =02:58:04.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =15.0                              #Exposure Time (s)          
#MJD            =57926.1236631945                  #Mid Exposure MJD           
#Observer       =ZPV                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1310-0142-frame-001c.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =13 10 11.61                       #From stars.dat (J2000)     
#Dec            =-01 42 33.0                       #From stars.dat (J2000)     
#Epoch          =2017.471573874                    #Epoch in Decimal Years     
#PrecessedRA    =13 11 05.55                       #RA when observed           
#PrecessedDec   =-01 48 06.6                       #Dec when observed          
#Bjed           =2457926.626068187                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000093515                      #Linear correction days/day 
#Barydiff       =138.607                           #Bjed - jd (sec)            
#Leapsecs       =69.1840                           #Total number accounted     
#LastLeapsec    =2017-01-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =618                               #Number pts in data         
     0.000 -0.00395380
    15.000 0.00581657
    30.000 -0.01783190
    45.000 -0.00976739
    60.000 -0.00097048
    75.000 -0.01011450
    90.000 0.01390594
   105.000 -0.00675773
   120.000 -0.01409482
   135.000 -0.01883409
   150.000 0.00694562
   165.000 -0.00863248
   180.000 -0.02516231
   195.000 -0.01491454
   210.000 -0.00310350
   225.000 -0.00303188
   240.000 -0.00242407
   255.000 -0.00079610
   270.000 -0.02075682
   285.000 -0.00470442
   300.000 -0.02232321
   315.000 -0.01110178
   330.000 -0.01384536
   345.000 -0.00608767
   360.000 -0.00769975
   375.000 -0.00588511
   390.000 0.01734231
   405.000 0.00412575
   420.000 -0.02052175
   435.000 -0.01057925
   450.000 -0.00760604
   465.000 -0.00275765
   480.000 -0.00905693
   495.000 0.00051164
   510.000 -0.00850597
   525.000 -0.00157823
   540.000 -0.01248735
   555.000 0.00667930
   570.000 -0.00489132
   585.000 0.01903123
   600.000 0.00885874
   615.000 0.01197113
   630.000 0.00938860
   645.000 -0.00256304
   660.000 -0.01436428
   675.000 0.00353980
   690.000 0.00911197
   705.000 0.01812685
   720.000 0.00028923
   735.000 0.00984472
   750.000 0.01394090
   765.000 0.02209752
   780.000 0.00708927
   795.000 0.00135616
   810.000 0.00050402
   825.000 0.01637937
   840.000 0.01038687
   855.000 0.00890248
   870.000 0.02539756
   885.000 0.00140536
   900.000 0.01402252
   915.000 0.01934597
   930.000 0.02357499
   945.000 0.00453021
   960.000 0.01053867
   975.000 0.00090534
   990.000 0.01491610
  1005.000 0.01259892
  1020.000 0.01351880
  1035.000 0.02332793
  1050.000 0.01728641
  1065.000 -0.00623405
  1080.000 0.03117516
  1095.000 -0.00866043
  1110.000 0.00038559
  1125.000 0.02880064
  1140.000 0.00712933
  1155.000 0.01518369
  1170.000 0.01507847
  1185.000 0.02127706
  1200.000 0.00059515
  1215.000 0.00965742
  1230.000 0.01135321
  1245.000 0.01137301
  1260.000 -0.00007948
  1275.000 0.00148923
  1290.000 0.02174544
  1305.000 0.00292252
  1320.000 0.01420800
  1335.000 0.01225620
  1350.000 -0.00302111
  1365.000 0.01187427
  1380.000 0.01827030
  1395.000 0.00970683
  1410.000 0.00753359
  1425.000 -0.00342901
  1440.000 0.01958693
  1455.000 0.01934813
  1470.000 -0.01401392
  1485.000 -0.00883944
  1500.000 0.01028648
  1515.000 0.02195805
  1530.000 0.00717307
  1545.000 0.00229891
  1560.000 -0.00936096
  1575.000 -0.01511467
  1590.000 -0.00660743
  1605.000 -0.00696017
  1620.000 -0.00689579
  1635.000 0.00642722
  1650.000 0.00407510
  1665.000 -0.00513360
  1680.000 0.00222534
  1695.000 -0.01962910
  1710.000 -0.00926177
  1725.000 -0.02363249
  1740.000 -0.00659881
  1755.000 -0.00269838
  1770.000 -0.01339777
  1785.000 0.00593738
  1800.000 -0.00408904
  1815.000 0.00283824
  1830.000 -0.00252215
  1845.000 0.00265708
  1860.000 -0.01488541
  1875.000 0.00014645
  1890.000 -0.00621237
  1905.000 -0.01285321
  1920.000 -0.00305152
  1935.000 -0.01476551
  1950.000 0.00143264
  1965.000 -0.00727817
  1980.000 -0.02274027
  1995.000 -0.01826260
  2010.000 -0.00439756
  2025.000 -0.00063255
  2040.000 -0.01487188
  2055.000 -0.00175522
  2070.000 -0.00345401
  2085.000 -0.01303517
  2100.000 0.00402413
  2115.000 -0.00291705
  2130.000 -0.01793999
  2145.000 -0.00124027
  2160.000 -0.01199017
  2175.000 -0.00465470
  2190.000 -0.00623298
  2205.000 -0.00321697
  2220.000 -0.00297641
  2235.000 0.00078770
  2250.000 -0.00948089
  2265.000 -0.04198518
  2280.000 -0.00152392
  2295.000 -0.00069097
  2310.000 -0.01523185
  2325.000 -0.01664688
  2340.000 -0.02318911
  2355.000 -0.01667960
  2370.000 -0.02116373
  2385.000 -0.01705149
  2400.000 -0.01448183
  2415.000 -0.01271139
  2430.000 -0.01767539
  2445.000 -0.00820015
  2460.000 -0.00734587
  2475.000 -0.02259231
  2490.000 -0.01322006
  2505.000 -0.01394375
  2520.000 -0.02804530
  2535.000 -0.02085189
  2550.000 -0.01840459
  2565.000 -0.00620699
  2580.000 -0.01098918
  2595.000 -0.01607681
  2610.000 -0.02235825
  2625.000 -0.01005987
  2640.000 -0.01041228
  2655.000 -0.01697837
  2670.000 -0.00194523
  2685.000 -0.01441507
  2700.000 -0.03600866
  2715.000 -0.00974774
  2730.000 -0.02026878
  2745.000 -0.01349686
  2760.000 -0.01149989
  2775.000 -0.03057377
  2790.000 -0.01400076
  2805.000 -0.01226660
  2820.000 -0.01562087
  2835.000 -0.00935236
  2850.000 -0.01911698
  2865.000 -0.01966438
  2880.000 -0.01263668
  2895.000 -0.01149037
  2910.000 -0.02051778
  2925.000 -0.00793947
  2940.000 -0.00717592
  2955.000 -0.01432348
  2970.000 -0.00864184
  2985.000 -0.00091459
  3000.000 -0.00106443
  3015.000 -0.01295812
  3030.000 0.00025770
  3045.000 -0.00949266
  3060.000 0.01274440
  3075.000 0.00396311
  3090.000 -0.00495009
  3105.000 0.00408634
  3120.000 -0.00427231
  3135.000 0.00048985
  3150.000 0.00686240
  3165.000 -0.00363932
  3180.000 -0.01305528
  3195.000 -0.00025240
  3210.000 -0.00502641
  3225.000 -0.00146104
  3240.000 0.00302194
  3255.000 0.00766570
  3270.000 -0.00615072
  3285.000 -0.00128734
  3300.000 0.01073737
  3315.000 -0.00278870
  3330.000 0.00976591
  3345.000 0.00207593
  3360.000 0.00793568
  3375.000 0.00146280
  3390.000 0.00796168
  3405.000 0.00658915
  3420.000 0.01053101
  3435.000 -0.00419444
  3450.000 0.01328875
  3465.000 -0.00129342
  3480.000 0.00999974
  3495.000 0.01780004
  3510.000 0.01167067
  3525.000 0.00924386
  3540.000 0.03641518
  3555.000 0.02921827
  3570.000 0.00895271
  3585.000 0.02810346
  3600.000 0.01489142
  3615.000 0.00427420
  3630.000 0.02290757
  3645.000 0.01344320
  3660.000 0.03708190
  3675.000 0.00330915
  3690.000 0.01859964
  3705.000 0.02709622
  3720.000 0.02460541
  3735.000 0.02826661
  3750.000 0.03824721
  3765.000 0.02212342
  3780.000 0.03193877
  3795.000 0.02451030
  3810.000 0.02705134
  3825.000 0.02689892
  3840.000 0.02299830
  3855.000 0.01938121
  3870.000 0.02073629
  3885.000 0.02454923
  3900.000 0.02548729
  3915.000 0.01389649
  3930.000 0.02226665
  3945.000 0.01448689
  3960.000 0.02635729
  3975.000 0.02540136
  3990.000 0.01227639
  4005.000 0.00584647
  4020.000 0.00770420
  4035.000 0.01592379
  4050.000 0.00958038
  4065.000 0.01171964
  4080.000 0.00525603
  4095.000 0.02252270
  4110.000 0.01042281
  4125.000 0.01604728
  4140.000 0.01622332
  4155.000 -0.00312352
  4170.000 0.01045818
  4185.000 -0.00516148
  4200.000 0.02253534
  4215.000 0.01236729
  4230.000 0.01272745
  4245.000 0.00327478
  4260.000 0.01884479
  4275.000 0.00622996
  4290.000 0.01442474
  4305.000 0.00877557
  4320.000 0.00306750
  4335.000 0.02257661
  4350.000 -0.00048683
  4365.000 0.01418447
  4380.000 0.00147330
  4395.000 -0.00298811
  4410.000 -0.00670857
  4425.000 -0.00237440
  4440.000 0.00180980
  4455.000 0.00330983
  4470.000 0.00478021
  4485.000 0.00235829
  4500.000 0.00488586
  4515.000 0.00682242
  4530.000 -0.00802446
  4545.000 -0.01192381
  4560.000 -0.01725269
  4575.000 -0.01659086
  4590.000 -0.00400780
  4605.000 0.00188102
  4620.000 -0.02012448
  4635.000 -0.00316196
  4650.000 0.00003292
  4665.000 -0.03456772
  4680.000 -0.01939829
  4695.000 -0.02358546
  4710.000 -0.01593191
  4725.000 -0.02137905
  4740.000 -0.01118120
  4755.000 -0.02493624
  4770.000 -0.00945009
  4785.000 -0.00543469
  4800.000 -0.01814773
  4815.000 -0.02654895
  4830.000 -0.02635322
  4845.000 0.02530138
  4860.000 -0.00861868
  4875.000 -0.02482195
  4890.000 -0.02371333
  4905.000 -0.02250282
  4920.000 -0.01023273
  4935.000 -0.02504271
  4950.000 -0.02742144
  4965.000 -0.00958753
  4980.000 -0.01033954
  4995.000 -0.00858417
  5010.000 -0.00888698
  5025.000 -0.01932709
  5040.000 -0.01867501
  5055.000 -0.02234677
  5070.000 0.00301083
  5085.000 -0.03210357
  5100.000 -0.00377551
  5115.000 -0.01071636
  5130.000 -0.01032951
  5145.000 -0.02467154
  5160.000 -0.00811663
  5175.000 -0.01737160
  5190.000 -0.01589295
  5205.000 -0.01065373
  5220.000 -0.00489577
  5235.000 0.01540475
  5250.000 -0.02188253
  5265.000 -0.01363728
  5280.000 -0.02099818
  5295.000 -0.00741980
  5310.000 -0.02067013
  5325.000 -0.01183098
  5340.000 -0.00685107
  5355.000 -0.01952424
  5370.000 -0.00396536
  5385.000 -0.00426758
  5400.000 -0.00486303
  5415.000 0.00935533
  5430.000 -0.00610569
  5445.000 0.00493054
  5460.000 -0.00256025
  5475.000 -0.02903613
  5490.000 0.00383100
  5505.000 0.00547749
  5520.000 -0.00306340
  5535.000 -0.00033914
  5550.000 -0.00419052
  5565.000 -0.00460412
  5580.000 -0.01031311
  5595.000 0.00038747
  5610.000 -0.01741238
  5625.000 0.00200970
  5640.000 0.02825502
  5655.000 -0.01428113
  5670.000 -0.01109595
  5685.000 0.00474146
  5700.000 0.00463349
  5715.000 0.00465436
  5730.000 0.02577530
  5745.000 -0.01532605
  5760.000 0.01032637
  5775.000 0.00975525
  5790.000 0.03624984
  5805.000 -0.01397189
  5820.000 0.01212855
  5835.000 0.01090310
  5850.000 -0.00296232
  5865.000 -0.00653461
  5880.000 0.00392999
  5895.000 -0.00952394
  5910.000 -0.00484386
  5925.000 0.01971278
  5940.000 -0.00442654
  5955.000 0.03252484
  5970.000 -0.01525551
  5985.000 -0.00874277
  6000.000 -0.03602958
  6015.000 -0.01104719
  6030.000 0.00235141
  6045.000 0.00486933
  6060.000 0.00778354
  6075.000 -0.00178065
  6090.000 0.02954430
  6105.000 0.00578458
  6120.000 0.00346583
  6135.000 0.00003528
  6150.000 0.00223112
  6165.000 0.00252981
  6180.000 -0.01567240
  6195.000 -0.01886889
  6210.000 0.01047057
  6225.000 -0.02566166
  6240.000 -0.00372396
  6255.000 0.00405561
  6270.000 -0.02257224
  6285.000 -0.00394928
  6300.000 0.01507010
  6315.000 -0.01189092
  6330.000 -0.00413722
  6345.000 0.00523101
  6360.000 -0.00647930
  6375.000 -0.00318835
  6390.000 0.01438294
  6405.000 0.01124029
  6420.000 0.00364702
  6435.000 0.00277660
  6450.000 0.00721849
  6465.000 0.01375397
  6480.000 0.00822815
  6495.000 0.00509815
  6510.000 -0.01704853
  6525.000 0.02816143
  6540.000 0.02000518
  6555.000 0.01463119
  6570.000 -0.02909283
  6585.000 -0.00657512
  6600.000 -0.01730313
  6615.000 0.01217205
  6630.000 0.00003264
  6645.000 -0.00856157
  6660.000 -0.01257961
  6675.000 0.00778729
  6690.000 0.01166351
  6705.000 -0.00570373
  6720.000 0.01532821
  6735.000 -0.00280652
  6750.000 0.00281652
  6765.000 -0.00455009
  6780.000 -0.00012507
  6795.000 0.01110967
  6810.000 0.01122077
  6825.000 0.02097102
  6840.000 0.00225760
  6855.000 0.00462748
  6870.000 0.00893607
  6885.000 0.01107054
  6900.000 -0.00472110
  6915.000 0.01703894
  6930.000 0.01884748
  6945.000 0.01262461
  6960.000 -0.01303926
  6975.000 0.02503037
  6990.000 0.00191385
  7005.000 -0.00285556
  7020.000 -0.00118672
  7035.000 0.00658893
  7050.000 0.00405849
  7065.000 0.01326069
  7080.000 0.02342950
  7095.000 0.00963225
  7110.000 0.01228427
  7125.000 0.01147191
  7140.000 0.01311078
  7155.000 0.01318704
  7170.000 0.03101195
  7185.000 0.02471710
  7200.000 0.03772083
  7215.000 0.02817427
  7230.000 0.01159266
  7245.000 0.02459390
  7260.000 0.03887142
  7275.000 0.02444597
  7290.000 0.01840221
  7305.000 0.00372802
  7320.000 0.03515832
  7335.000 0.01699751
  7350.000 0.02434205
  7365.000 0.01973637
  7380.000 0.02150072
  7395.000 0.02182808
  7410.000 0.01148033
  7425.000 0.02213334
  7440.000 0.01102503
  7455.000 0.00200776
  7470.000 0.03381075
  7485.000 0.02235976
  7500.000 0.00729086
  7515.000 0.01790981
  7530.000 0.03864939
  7545.000 0.00664578
  7560.000 0.00683618
  7575.000 0.02159461
  7590.000 0.03773474
  7605.000 0.01018887
  7620.000 0.02565768
  7635.000 0.00897259
  7650.000 0.01047495
  7665.000 0.03582877
  7680.000 0.01960586
  7695.000 0.01603254
  7710.000 0.01259957
  7725.000 0.00529581
  7740.000 0.02070517
  7755.000 -0.00564003
  7770.000 0.02136749
  7785.000 -0.00464077
  7800.000 0.02074856
  7815.000 0.01441707
  7830.000 0.01391018
  7845.000 0.02022331
  7860.000 0.00494449
  7875.000 0.00369838
  7890.000 0.00969756
  7905.000 0.04303905
  7920.000 0.00438768
  7935.000 0.00835211
  7950.000 0.00247624
  7965.000 -0.00377995
  7980.000 -0.01200336
  8010.000 0.00464154
  8025.000 -0.00729316
  8040.000 0.00104608
  8055.000 -0.01998182
  8070.000 0.00268594
  8085.000 -0.00860605
  8100.000 0.00130010
  8115.000 -0.02429806
  8130.000 0.01878757
  8145.000 0.01830630
  8160.000 0.02519243
  8175.000 0.00591385
  8190.000 -0.03269139
  8205.000 0.00021896
  8220.000 0.01617950
  8235.000 -0.00990416
  8250.000 0.00714889
  8265.000 0.03204671
  8280.000 -0.00805069
  8295.000 -0.01419730
  8310.000 -0.03329841
  8325.000 0.00242057
  8340.000 -0.02028605
  8355.000 -0.00720521
  8370.000 -0.01306503
  8385.000 0.01421843
  8400.000 -0.03321148
  8415.000 0.01017327
  8430.000 -0.02825868
  8445.000 -0.03210146
  8475.000 -0.02779627
  8490.000 0.02223489
  8505.000 0.00623722
  8520.000 -0.01937843
  8535.000 -0.02734205
  8550.000 -0.01030556
  8565.000 -0.02013439
  8580.000 0.00642926
  8625.000 -0.04505091
  8640.000 0.01735661
  8655.000 0.02963100
  8670.000 0.03563494
  8685.000 -0.00654073
  8715.000 0.04024926
  8730.000 -0.02063773
  8745.000 -0.01737248
  8760.000 -0.04845804
  8775.000 -0.04299343
  8790.000 -0.04574003
  8805.000 0.01416653
  8820.000 -0.01705522
  8835.000 -0.02741993
  8850.000 -0.01724978
  8865.000 -0.02971161
  8880.000 -0.02367998
  8895.000 -0.02615241
  8910.000 -0.02623863
  8940.000 0.00622320
  8955.000 -0.00451412
  8970.000 -0.01666041
  8985.000 -0.02140377
  9000.000 -0.02829752
  9015.000 -0.01627204
  9030.000 -0.01216855
  9045.000 -0.01287206
  9060.000 -0.05137879
  9075.000 -0.02175141
  9090.000 -0.01862189
  9105.000 -0.03387320
  9120.000 -0.03680659
  9135.000 0.01288801
  9150.000 -0.01499153
  9165.000 -0.00162336
  9180.000 0.00419131
  9195.000 -0.00384516
  9210.000 0.00036240
  9225.000 -0.02114583
  9240.000 -0.03043948
  9255.000 -0.01036300
  9270.000 -0.03106334
  9285.000 -0.00140654
  9300.000 0.00413711
  9315.000 -0.02021370
  9330.000 0.00866437
  9345.000 0.02288317


==> anc/SDSSJ1310-0142/sdssj1310-0142_20170623.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1310-0142                    #Object Name                
#Date           =2017-06-23                        #Mid Exp. yyyy-mm-dd        
#UTC            =03:16:47.00                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =30.0                              #Exposure Time (s)          
#MJD            =57927.1366550927                  #Mid Exposure MJD           
#Observer       =ZPV                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1310-0142-frame-001c.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =13 10 11.61                       #From stars.dat (J2000)     
#Dec            =-01 42 33.0                       #From stars.dat (J2000)     
#Epoch          =2017.474349194                    #Epoch in Decimal Years     
#PrecessedRA    =13 11 05.56                       #RA when observed           
#PrecessedDec   =-01 48 06.7                       #Dec when observed          
#Bjed           =2457927.638965242                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000093965                      #Linear correction days/day 
#Barydiff       =130.413                           #Bjed - jd (sec)            
#Leapsecs       =69.1840                           #Total number accounted     
#LastLeapsec    =2017-01-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =159                               #Number pts in data         
     0.000 -0.02221835
    30.000 -0.00805750
    60.000 -0.01315638
    90.000 -0.00405516
   120.000 -0.00338035
   150.000 0.00195410
   180.000 -0.02332647
   210.000 -0.00017015
   240.000 -0.00440161
   270.000 0.01450764
   300.000 -0.00171305
   330.000 -0.00449118
   360.000 0.00086225
   390.000 0.00891778
   420.000 -0.00704058
   450.000 0.01250994
   480.000 0.00865943
   510.000 -0.00156415
   540.000 0.00289700
   570.000 -0.01146905
   600.000 0.00688841
   630.000 0.01471197
   660.000 -0.00332936
   690.000 0.02653648
   720.000 0.02440107
   750.000 0.00448288
   780.000 0.01034697
   810.000 0.01293575
   840.000 0.03170807
   870.000 0.02402219
   900.000 0.01317828
   930.000 0.03029293
   960.000 0.03180540
   990.000 0.01524661
  1020.000 0.02843694
  1050.000 0.02544506
  1080.000 0.01631677
  1110.000 0.01892702
  1140.000 0.00993272
  1170.000 0.01385920
  1200.000 0.02404970
  1230.000 0.04439268
  1260.000 0.02676415
  1290.000 0.01454760
  1320.000 0.00398227
  1350.000 0.02103333
  1380.000 0.03409481
  1410.000 0.02625450
  1440.000 0.01069421
  1470.000 0.00924907
  1500.000 0.00600167
  1530.000 0.02060084
  1560.000 0.00052822
  1590.000 0.01352262
  1620.000 0.00526364
  1650.000 -0.00069174
  1680.000 0.01611134
  1710.000 0.00476599
  1740.000 0.00578611
  1770.000 -0.00335758
  1800.000 -0.00498013
  1830.000 -0.01379245
  1860.000 -0.01645960
  1890.000 -0.00513861
  1920.000 -0.00566615
  1950.000 0.00158086
  1980.000 -0.01121488
  2010.000 -0.01918080
  2040.000 -0.02673726
  2070.000 -0.01446542
  2100.000 -0.02921179
  2130.000 -0.01845048
  2160.000 -0.00654728
  2190.000 -0.01756100
  2220.000 -0.02141179
  2250.000 -0.02327395
  2280.000 -0.02805701
  2310.000 -0.03023744
  2340.000 -0.04040884
  2370.000 -0.01251653
  2400.000 -0.03357787
  2430.000 -0.02515061
  2460.000 -0.01227040
  2490.000 -0.02604104
  2520.000 -0.03040811
  2550.000 -0.03112140
  2580.000 -0.02815256
  2610.000 -0.04056928
  2640.000 -0.03380575
  2670.000 -0.04036222
  2700.000 -0.04043866
  2730.000 -0.03070845
  2760.000 -0.03178070
  2790.000 -0.03668886
  2820.000 -0.00851646
  2850.000 -0.02962576
  2880.000 -0.04389754
  2910.000 -0.02530224
  2940.000 -0.02159975
  2970.000 -0.02314806
  3000.000 -0.01992315
  3030.000 -0.01103706
  3060.000 -0.02158015
  3090.000 -0.01124131
  3120.000 -0.00467179
  3150.000 -0.01151294
  3180.000 -0.01723504
  3210.000 -0.01208361
  3240.000 -0.00791056
  3270.000 -0.00057348
  3300.000 -0.00619863
  3330.000 0.01371961
  3360.000 0.00734835
  3390.000 -0.00917296
  3420.000 -0.00853475
  3450.000 0.00288338
  3480.000 -0.01066743
  3510.000 -0.01045313
  3540.000 -0.00927132
  3570.000 0.01664709
  3600.000 -0.00492640
  3630.000 0.01637034
  3660.000 0.00313278
  3690.000 0.01227440
  3720.000 0.00393418
  3750.000 0.02076733
  3780.000 -0.00126473
  3810.000 0.00833446
  3840.000 0.00351077
  3870.000 0.01571843
  3900.000 0.00777393
  3930.000 0.02322239
  3960.000 0.01461385
  3990.000 0.00782099
  4020.000 0.01021285
  4050.000 0.02842905
  4080.000 0.01608016
  4110.000 0.00691222
  4140.000 0.01366682
  4170.000 0.01561188
  4200.000 0.01243807
  4230.000 0.01897132
  4260.000 0.02364972
  4290.000 0.01546101
  4320.000 0.03364787
  4350.000 0.01962608
  4380.000 0.01914608
  4410.000 0.00499588
  4440.000 0.02702635
  4470.000 0.01247767
  4500.000 0.01383381
  4530.000 -0.00358508
  4560.000 0.01725193
  4590.000 0.01142504
  4620.000 -0.00437687
  4650.000 0.00401140
  4680.000 0.00838832
  4710.000 0.01260804
  4740.000 0.01416985


==> anc/SDSSJ1604+0627/sdssj1604+0627_20150914.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1604+0627                    #Object Name                
#Date           =2015-09-14                        #Mid Exp. yyyy-mm-dd        
#UTC            =02:21:39.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =3                                 #Exposure Time (s)          
#MJD            =57279.0983738424                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1604+0627_firstframe.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 04 10.81                       #From stars.dat (J2000)     
#Dec            =+06 27 05.5                       #From stars.dat (J2000)     
#Epoch          =2015.701641542                    #Epoch in Decimal Years     
#PrecessedRA    =16 04 57.02                       #RA when observed           
#PrecessedDec   =+06 24 33.6                       #Dec when observed          
#Bjed           =2457279.597093534                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000080391                      #Linear correction days/day 
#Barydiff       =-178.803                          #Bjed - jd (sec)            
#Leapsecs       =68.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =1988                              #Number pts in data         
     0.000 -0.00032997
     3.000 -0.00167242
     6.000 0.00098744
     9.000 0.00508089
    12.000 0.00197239
    15.000 -0.00970000
    18.000 0.00271445
    21.000 -0.00876687
    24.000 -0.00343594
    27.000 0.00232981
    30.000 0.00031428
    33.000 0.00350111
    36.000 0.00323695
    39.000 -0.00232807
    42.000 0.00110953
    45.000 0.01248780
    48.000 0.00239110
    51.000 0.01121380
    54.000 -0.00453076
    57.000 0.00277963
    60.000 -0.00718204
    63.000 -0.00321045
    66.000 -0.00910410
    69.000 0.00096733
    72.000 0.00123357
    75.000 0.00988336
    78.000 0.00762599
    81.000 -0.00905418
    84.000 -0.00053822
    87.000 -0.00111035
    90.000 0.00240255
    93.000 0.01107303
    96.000 0.00292801
    99.000 0.00111961
   102.000 -0.00472927
   105.000 0.00075355
   108.000 0.01719105
   111.000 -0.00106108
   114.000 -0.00012328
   117.000 0.00440754
   120.000 0.01590366
   123.000 0.00855429
   126.000 0.01179757
   129.000 0.00432316
   132.000 -0.00418062
   135.000 0.00528893
   138.000 0.01330706
   141.000 0.00200005
   144.000 -0.00193213
   147.000 0.00288299
   150.000 0.00861899
   153.000 0.01408134
   156.000 0.01006945
   159.000 0.02227762
   162.000 0.00656847
   165.000 -0.00894999
   168.000 -0.00322375
   171.000 0.00780452
   174.000 0.00711700
   177.000 -0.00123838
   180.000 0.00895334
   183.000 0.00160742
   186.000 0.00159221
   189.000 -0.00286088
   192.000 0.01415659
   195.000 0.01580722
   198.000 0.00273412
   201.000 -0.00197487
   204.000 0.00788248
   207.000 0.00262574
   210.000 0.00082369
   213.000 -0.00665350
   216.000 -0.00918829
   219.000 -0.00758424
   222.000 0.01075418
   225.000 -0.00035585
   228.000 0.00436710
   231.000 0.00133524
   234.000 -0.00574408
   237.000 -0.00385751
   240.000 -0.00374036
   243.000 0.00764805
   246.000 0.01368187
   249.000 -0.00571340
   252.000 -0.00374018
   255.000 -0.00343589
   258.000 -0.01454166
   261.000 -0.00671714
   264.000 0.00236470
   267.000 -0.00179201
   270.000 -0.00173893
   273.000 -0.01185783
   276.000 -0.00472114
   279.000 0.00110143
   282.000 -0.01083843
   285.000 -0.00481131
   288.000 -0.01721718
   291.000 -0.01041263
   294.000 -0.01216755
   297.000 -0.01411634
   300.000 -0.00237184
   303.000 0.00076268
   306.000 -0.01574229
   309.000 -0.00283207
   312.000 -0.00171226
   315.000 0.00557202
   318.000 -0.01609226
   321.000 0.00406037
   324.000 -0.01238943
   327.000 0.00153734
   330.000 -0.00077285
   333.000 -0.01284316
   336.000 -0.00193539
   339.000 0.01027223
   342.000 0.00612261
   345.000 -0.00010353
   348.000 -0.00528114
   351.000 -0.00212434
   354.000 0.00634999
   357.000 0.00632994
   360.000 -0.00547366
   363.000 0.00062049
   366.000 0.00095886
   369.000 0.00267905
   372.000 -0.00416370
   375.000 -0.00472815
   378.000 0.00239969
   381.000 0.00908349
   384.000 0.00009382
   387.000 0.00011456
   390.000 -0.00660854
   393.000 0.00411171
   396.000 0.00482273
   399.000 -0.00382759
   402.000 0.00138994
   405.000 0.00917383
   408.000 0.00179854
   411.000 0.01230302
   414.000 0.00662093
   417.000 -0.01245989
   420.000 0.00361537
   423.000 0.00220239
   426.000 -0.00498994
   429.000 -0.00683232
   432.000 0.00911487
   435.000 0.00964212
   438.000 0.00405551
   441.000 -0.00061469
   444.000 0.00924972
   447.000 -0.00867829
   450.000 -0.00583312
   453.000 -0.00618606
   456.000 0.00408555
   459.000 0.00848168
   462.000 -0.00028365
   465.000 0.00644721
   468.000 -0.00396723
   471.000 0.00303416
   474.000 0.00872139
   477.000 -0.00647951
   480.000 0.00010044
   483.000 -0.00870393
   486.000 -0.00502000
   489.000 0.00310653
   492.000 -0.00788375
   495.000 0.00698773
   498.000 0.00052176
   501.000 0.00813443
   504.000 -0.01414630
   507.000 -0.00393417
   510.000 0.00107834
   513.000 0.00051976
   516.000 0.00230585
   519.000 0.00201532
   522.000 0.01357317
   525.000 -0.00500229
   528.000 0.01434330
   531.000 -0.00653890
   534.000 -0.00657501
   537.000 -0.00225238
   540.000 -0.00992044
   543.000 0.00153651
   546.000 -0.00441264
   549.000 -0.01221650
   552.000 -0.01644117
   555.000 -0.01054278
   558.000 -0.00825073
   561.000 -0.00091448
   564.000 -0.00363884
   567.000 -0.00307664
   570.000 -0.01176896
   573.000 0.00265120
   576.000 -0.01332001
   579.000 -0.00033099
   582.000 0.00101272
   585.000 -0.00926344
   588.000 -0.00194976
   591.000 -0.00653532
   594.000 0.00709257
   597.000 -0.00283081
   600.000 -0.00150561
   603.000 -0.00063348
   606.000 0.00890554
   609.000 0.00484845
   612.000 0.00953304
   615.000 -0.01132108
   618.000 -0.00471054
   621.000 -0.00472469
   624.000 0.00137432
   627.000 0.00297893
   630.000 0.00574100
   633.000 0.02082477
   636.000 0.00463857
   639.000 0.00133963
   642.000 -0.00516889
   645.000 0.00662650
   648.000 0.01273200
   651.000 -0.00166478
   654.000 -0.00653001
   657.000 -0.00372093
   660.000 0.00185407
   663.000 -0.00393524
   666.000 0.00067283
   669.000 -0.00260048
   672.000 -0.01251065
   675.000 0.01432200
   678.000 0.00738176
   681.000 0.00027773
   684.000 0.00668087
   687.000 -0.01241084
   690.000 0.00855998
   693.000 0.01256474
   702.000 0.00543343
   705.000 0.01550713
   708.000 -0.00679553
   714.000 -0.02036430
   717.000 0.00290956
   720.000 -0.00957059
   723.000 0.01360811
   726.000 -0.00736758
   729.000 -0.00648748
   732.000 -0.01183053
   735.000 0.00635545
   738.000 0.00558311
   741.000 0.00877372
   744.000 0.01000978
   747.000 0.00780277
   750.000 -0.00857049
   753.000 0.00736245
   756.000 0.00704078
   759.000 -0.00039281
   762.000 0.00974567
   765.000 -0.00041405
   768.000 0.00425258
   771.000 0.00384521
   774.000 0.00264382
   777.000 0.00725146
   780.000 0.02168208
   783.000 0.00686999
   786.000 0.00581857
   789.000 -0.00423720
   792.000 0.00479671
   795.000 0.00031489
   798.000 -0.00794924
   804.000 -0.00836084
   807.000 -0.01228797
   810.000 -0.00594930
   813.000 -0.01185169
   816.000 0.00051271
   819.000 -0.00288102
   822.000 -0.00460633
   825.000 -0.01715887
   828.000 -0.00613652
   831.000 0.00210431
   834.000 -0.01503450
   837.000 -0.01403039
   840.000 -0.00281568
   843.000 -0.00727041
   846.000 -0.00575522
   849.000 -0.00057750
   852.000 -0.00293697
   855.000 -0.00081485
   858.000 0.00194636
   861.000 -0.01814650
   864.000 0.00807920
   867.000 0.00220897
   870.000 0.00077661
   873.000 -0.00208079
   876.000 0.00238951
   879.000 -0.00744773
   882.000 0.01082174
   885.000 -0.00001711
   888.000 -0.00336572
   891.000 -0.00775131
   894.000 -0.00611402
   897.000 0.00649658
   900.000 0.00270709
   903.000 0.00594345
   906.000 -0.01345862
   909.000 0.00310439
   912.000 -0.00352660
   915.000 -0.00063202
   918.000 0.00538631
   921.000 -0.00088148
   924.000 -0.00682493
   927.000 0.00420243
   930.000 -0.00278725
   933.000 0.00427239
   936.000 0.00356901
   939.000 0.00733795
   942.000 0.01323947
   945.000 0.00428337
   948.000 0.00061690
   951.000 0.00654222
   954.000 0.01156843
   957.000 0.00359162
   960.000 0.00920427
   963.000 0.00771360
   966.000 0.00334075
   969.000 0.00932050
   972.000 0.00313652
   975.000 0.00652949
   978.000 0.00364674
   981.000 0.00529600
   984.000 0.01149922
   987.000 -0.01033683
   990.000 -0.00263871
   993.000 0.00958588
   996.000 0.00569372
   999.000 0.02081216
  1002.000 0.00687917
  1005.000 -0.00027494
  1008.000 -0.00017976
  1011.000 0.00147285
  1014.000 -0.00361597
  1017.000 0.01004374
  1020.000 0.00364178
  1023.000 0.00853415
  1026.000 -0.02220520
  1029.000 0.00008022
  1032.000 -0.01282095
  1035.000 -0.00411568
  1038.000 -0.00609018
  1041.000 0.00830823
  1044.000 -0.00690539
  1047.000 0.00613102
  1050.000 0.00289584
  1053.000 0.00110971
  1056.000 -0.00850582
  1059.000 -0.00519483
  1062.000 -0.00249897
  1065.000 -0.01798070
  1068.000 -0.00433540
  1071.000 -0.00040395
  1074.000 0.00440658
  1077.000 0.00039309
  1080.000 -0.01965109
  1083.000 -0.00617187
  1086.000 -0.01094014
  1089.000 0.01595203
  1092.000 0.00644548
  1095.000 -0.01483568
  1098.000 -0.00738667
  1101.000 -0.01578892
  1104.000 -0.01629182
  1107.000 -0.01670112
  1110.000 -0.00521376
  1113.000 -0.00924068
  1116.000 -0.00825563
  1119.000 -0.01120062
  1122.000 0.00510609
  1125.000 -0.00526331
  1128.000 -0.01143037
  1131.000 0.00951046
  1134.000 -0.00967120
  1137.000 0.00184694
  1140.000 -0.00318837
  1143.000 -0.00045847
  1146.000 0.00980142
  1149.000 -0.00320815
  1152.000 -0.00084822
  1155.000 -0.00553988
  1158.000 0.01397457
  1161.000 0.00112332
  1164.000 -0.00105138
  1167.000 0.00166383
  1170.000 -0.00440175
  1173.000 0.00091124
  1176.000 0.00757701
  1179.000 0.00697306
  1182.000 0.00179200
  1185.000 0.00546689
  1188.000 0.00687938
  1191.000 -0.00944009
  1194.000 0.00814433
  1197.000 -0.00562628
  1200.000 -0.00601008
  1203.000 -0.00134453
  1206.000 -0.00604392
  1209.000 0.00165742
  1212.000 0.01608227
  1215.000 -0.00796683
  1218.000 -0.01880683
  1221.000 0.02051456
  1224.000 0.01177282
  1227.000 0.01379399
  1230.000 -0.00969994
  1233.000 0.00276936
  1236.000 -0.01734449
  1239.000 -0.01129670
  1242.000 -0.00910872
  1245.000 -0.00423977
  1248.000 -0.00597674
  1251.000 0.00997928
  1254.000 0.00611652
  1257.000 -0.00151770
  1260.000 0.00748029
  1263.000 0.00187744
  1266.000 -0.00033745
  1269.000 -0.00417859
  1272.000 0.01111850
  1275.000 -0.00305743
  1278.000 -0.00133042
  1281.000 0.00041242
  1284.000 0.00619786
  1287.000 0.00798854
  1290.000 0.00988501
  1293.000 0.00623190
  1296.000 -0.00515097
  1299.000 0.01080071
  1302.000 -0.00046072
  1305.000 -0.00912493
  1308.000 0.00612816
  1311.000 -0.00101434
  1314.000 0.00794998
  1317.000 0.00083883
  1320.000 0.00415310
  1323.000 0.00921347
  1326.000 -0.00601631
  1329.000 -0.00352340
  1332.000 -0.00329906
  1335.000 0.00067417
  1338.000 -0.00609198
  1341.000 -0.00139383
  1344.000 0.00125630
  1347.000 -0.00032294
  1350.000 -0.00070842
  1353.000 0.00258063
  1356.000 -0.00995115
  1359.000 -0.01148377
  1362.000 -0.00468667
  1365.000 -0.02049247
  1368.000 0.00802878
  1371.000 -0.00081791
  1374.000 -0.00753637
  1377.000 0.00542602
  1380.000 0.01589147
  1383.000 -0.01083050
  1389.000 -0.01672408
  1392.000 0.00567104
  1395.000 0.01305997
  1398.000 -0.00579266
  1401.000 0.00315825
  1404.000 -0.00448767
  1407.000 0.00622149
  1410.000 0.00580973
  1413.000 0.00108824
  1416.000 -0.01196083
  1419.000 -0.00208297
  1422.000 -0.01629461
  1425.000 -0.00287189
  1428.000 -0.00957418
  1431.000 -0.00112184
  1434.000 -0.01023668
  1437.000 -0.00422211
  1440.000 -0.00212347
  1443.000 -0.00563203
  1446.000 0.00113264
  1449.000 -0.00350672
  1452.000 0.00150072
  1455.000 -0.00280384
  1458.000 0.00429558
  1461.000 0.00143700
  1464.000 0.00871808
  1467.000 0.01114546
  1470.000 -0.00051816
  1473.000 -0.00084795
  1476.000 0.00387684
  1479.000 0.01529881
  1482.000 -0.00431506
  1485.000 0.00932148
  1488.000 -0.00216200
  1491.000 0.00437269
  1494.000 0.00428439
  1497.000 0.00019008
  1500.000 0.00961830
  1503.000 0.01300272
  1506.000 0.00678113
  1509.000 -0.00008213
  1512.000 0.00296869
  1515.000 0.00610960
  1518.000 0.00923335
  1521.000 0.01244925
  1524.000 0.00701502
  1527.000 0.00707412
  1530.000 -0.00245165
  1533.000 0.00785858
  1536.000 -0.00789868
  1539.000 0.00682686
  1542.000 -0.00097386
  1545.000 -0.00783302
  1548.000 0.01287303
  1551.000 0.00943931
  1554.000 -0.00776361
  1557.000 0.01112735
  1560.000 0.00309055
  1563.000 0.00203207
  1566.000 -0.00748757
  1569.000 -0.00475460
  1572.000 0.00326658
  1575.000 0.01862559
  1578.000 -0.00125600
  1581.000 -0.01032907
  1584.000 -0.00976782
  1587.000 0.00448838
  1590.000 0.00392082
  1593.000 0.00730553
  1596.000 -0.00864862
  1599.000 -0.00277086
  1602.000 -0.00139677
  1605.000 0.00995891
  1608.000 -0.00039636
  1611.000 -0.00584973
  1614.000 -0.01246767
  1617.000 -0.00632571
  1620.000 0.00692940
  1623.000 -0.02064818
  1626.000 0.01355188
  1629.000 -0.00316998
  1632.000 0.00210986
  1635.000 -0.00558832
  1638.000 0.00233541
  1641.000 -0.00869906
  1644.000 -0.00660680
  1647.000 -0.00715035
  1650.000 -0.00554221
  1653.000 -0.00359570
  1656.000 -0.00707322
  1659.000 -0.00348224
  1662.000 -0.01381192
  1665.000 -0.00534374
  1668.000 -0.00387403
  1671.000 -0.01308731
  1674.000 0.00903093
  1677.000 -0.01215613
  1680.000 0.00378339
  1683.000 -0.00262466
  1686.000 0.00151073
  1689.000 0.00104349
  1692.000 -0.00820035
  1695.000 0.00219084
  1698.000 0.00536750
  1701.000 -0.00970302
  1704.000 0.00169338
  1707.000 0.00656200
  1710.000 0.00367136
  1713.000 0.00438706
  1716.000 -0.00176081
  1719.000 0.00479098
  1722.000 0.00293695
  1725.000 0.00269295
  1728.000 0.00586926
  1731.000 0.00549341
  1734.000 0.00204895
  1737.000 -0.00974122
  1740.000 0.00258698
  1743.000 0.00317069
  1746.000 -0.00560809
  1749.000 -0.00438043
  1752.000 0.00846980
  1755.000 -0.00369492
  1758.000 0.00006047
  1761.000 -0.00350152
  1764.000 0.00402194
  1767.000 0.00522812
  1770.000 0.01031627
  1773.000 0.00448568
  1776.000 0.00440212
  1779.000 -0.01514778
  1782.000 0.00635948
  1785.000 -0.00400407
  1788.000 0.01083784
  1791.000 -0.00692556
  1794.000 0.00487864
  1797.000 0.01681381
  1800.000 0.00451067
  1803.000 0.00986718
  1806.000 -0.00798092
  1809.000 0.00717951
  1812.000 0.00356152
  1815.000 -0.00833884
  1818.000 0.00217091
  1821.000 0.00446291
  1824.000 -0.00119194
  1827.000 -0.01049181
  1830.000 0.00205757
  1833.000 0.00012428
  1836.000 0.00837016
  1839.000 -0.00659032
  1842.000 -0.00106976
  1845.000 0.00816556
  1848.000 0.00522193
  1851.000 -0.00242328
  1854.000 -0.00018865
  1857.000 0.01533638
  1860.000 0.01289827
  1863.000 0.00402452
  1866.000 0.01012983
  1869.000 -0.00185022
  1872.000 -0.00324530
  1875.000 -0.00406969
  1878.000 0.00845691
  1881.000 0.00059750
  1884.000 -0.01273991
  1887.000 0.01046324
  1890.000 -0.00381119
  1893.000 -0.00379194
  1896.000 0.00298429
  1899.000 0.01121576
  1902.000 0.00266188
  1905.000 -0.01208468
  1908.000 -0.01173033
  1911.000 -0.00469506
  1914.000 -0.00382076
  1917.000 -0.00508850
  1920.000 -0.01781209
  1923.000 -0.01479307
  1926.000 -0.00346177
  1929.000 -0.01333392
  1932.000 -0.00037714
  1935.000 -0.01785569
  1938.000 -0.01553277
  1941.000 -0.00271849
  1944.000 0.00855042
  1947.000 -0.02296947
  1950.000 -0.00764009
  1953.000 -0.01946012
  1956.000 -0.02038449
  1959.000 -0.01639134
  1962.000 -0.00685900
  1965.000 -0.00883163
  1968.000 -0.02047907
  1971.000 -0.00591141
  1974.000 -0.00636046
  1977.000 -0.00917785
  1980.000 -0.00040762
  1983.000 -0.00989733
  1986.000 -0.00581861
  1989.000 0.00366296
  1992.000 0.00298806
  1995.000 -0.00657509
  1998.000 0.00064453
  2001.000 0.00105925
  2004.000 0.00478727
  2007.000 0.00876491
  2010.000 -0.00223536
  2013.000 -0.00753449
  2016.000 0.01714194
  2019.000 0.01089371
  2022.000 0.00577480
  2025.000 0.00580677
  2028.000 0.01080863
  2031.000 -0.01278557
  2034.000 0.00748249
  2037.000 0.03192851
  2040.000 0.02854609
  2043.000 -0.02079252
  2046.000 -0.00071843
  2049.000 -0.00647766
  2052.000 0.01583006
  2055.000 0.00856094
  2058.000 0.00599287
  2061.000 -0.00266774
  2064.000 0.01560154
  2067.000 -0.00252591
  2070.000 -0.00068476
  2073.000 0.00432274
  2076.000 0.01121417
  2079.000 0.01528419
  2082.000 0.00965851
  2085.000 0.00625553
  2088.000 -0.00660778
  2091.000 -0.00039621
  2094.000 0.00797788
  2097.000 -0.00579644
  2100.000 0.01386655
  2103.000 0.00241653
  2106.000 0.00727935
  2109.000 0.00447533
  2112.000 -0.00113132
  2115.000 0.01818515
  2118.000 0.01223897
  2121.000 -0.00062940
  2124.000 -0.01561269
  2127.000 0.00509676
  2130.000 -0.00295333
  2133.000 0.00041196
  2136.000 -0.00575250
  2139.000 -0.00035926
  2142.000 -0.00717261
  2145.000 -0.00826942
  2148.000 -0.01113043
  2151.000 -0.00357977
  2154.000 0.00665265
  2157.000 -0.00464550
  2160.000 -0.00780528
  2163.000 -0.00783241
  2166.000 -0.00165252
  2169.000 -0.00255161
  2172.000 -0.00980436
  2175.000 -0.00773767
  2178.000 0.00663512
  2181.000 -0.01063319
  2184.000 -0.01983418
  2187.000 -0.02003603
  2190.000 0.00982677
  2193.000 -0.00490817
  2196.000 0.00399815
  2199.000 0.00135355
  2202.000 -0.00859720
  2205.000 -0.00684935
  2208.000 -0.01744331
  2211.000 -0.00417476
  2214.000 0.00199236
  2217.000 0.00625418
  2220.000 -0.01629386
  2223.000 0.00598619
  2226.000 0.00017705
  2229.000 -0.01456360
  2232.000 -0.00469966
  2235.000 0.00124879
  2238.000 -0.00446987
  2241.000 -0.00673793
  2244.000 -0.00604126
  2247.000 0.00308807
  2250.000 -0.01794329
  2253.000 -0.00096007
  2256.000 -0.01542755
  2259.000 -0.01138113
  2262.000 -0.00322855
  2265.000 -0.00331353
  2268.000 0.00126893
  2271.000 -0.00677341
  2274.000 -0.00431010
  2277.000 -0.00695634
  2280.000 0.01299084
  2283.000 0.00758656
  2286.000 0.00703591
  2289.000 -0.00549164
  2292.000 -0.00706676
  2295.000 -0.00335899
  2298.000 0.01296625
  2301.000 0.00700782
  2304.000 0.00272404
  2307.000 0.00122394
  2310.000 -0.00188112
  2313.000 -0.00524959
  2316.000 -0.01696416
  2319.000 -0.00504774
  2322.000 0.00477135
  2325.000 0.00760496
  2328.000 0.01901567
  2331.000 0.01819392
  2334.000 -0.00168155
  2337.000 0.00846074
  2340.000 0.00639252
  2343.000 0.00695013
  2346.000 0.00454526
  2349.000 0.00844132
  2352.000 0.00279866
  2355.000 0.00381194
  2358.000 0.00650561
  2361.000 0.00596322
  2364.000 0.01034450
  2367.000 0.00641369
  2370.000 0.00177431
  2373.000 -0.01084664
  2376.000 0.00575977
  2379.000 -0.00088429
  2382.000 -0.01095517
  2385.000 0.01386854
  2388.000 0.00860899
  2391.000 0.01626884
  2394.000 -0.00645308
  2397.000 0.01655881
  2400.000 0.00264514
  2403.000 0.00074672
  2406.000 -0.01065786
  2409.000 -0.00406483
  2412.000 0.01029408
  2415.000 0.00315222
  2418.000 -0.00415743
  2421.000 0.00101042
  2424.000 -0.00637686
  2427.000 0.00580032
  2430.000 -0.01314543
  2433.000 -0.01557369
  2436.000 -0.00133549
  2439.000 -0.00921722
  2442.000 0.00607884
  2445.000 -0.00612227
  2448.000 -0.00132798
  2451.000 -0.00941319
  2454.000 -0.01272399
  2457.000 -0.01155408
  2460.000 0.00145831
  2463.000 -0.01796261
  2466.000 0.00110677
  2469.000 -0.00409876
  2472.000 -0.00932210
  2475.000 -0.00186642
  2478.000 -0.00039946
  2481.000 -0.00069870
  2484.000 -0.00160559
  2487.000 -0.00040977
  2490.000 -0.00927233
  2493.000 -0.00583907
  2496.000 0.00126478
  2499.000 -0.00782572
  2502.000 -0.00382706
  2505.000 0.00926014
  2508.000 -0.00351207
  2511.000 -0.01967201
  2514.000 0.00392813
  2517.000 0.00217121
  2520.000 -0.00986614
  2523.000 0.00142442
  2526.000 0.00582782
  2529.000 -0.00462001
  2532.000 -0.02208028
  2535.000 -0.00376845
  2538.000 -0.00916117
  2541.000 -0.00174134
  2544.000 -0.00025274
  2547.000 -0.00645030
  2550.000 -0.01670846
  2553.000 -0.01316160
  2556.000 -0.01165088
  2559.000 0.00541017
  2562.000 -0.00475733
  2565.000 0.00065449
  2568.000 -0.00580241
  2571.000 -0.00200811
  2574.000 0.00202908
  2577.000 -0.00856119
  2580.000 -0.01268178
  2583.000 0.01819609
  2586.000 0.01168454
  2589.000 0.00543353
  2592.000 -0.01017314
  2595.000 -0.01032708
  2598.000 0.00197249
  2601.000 0.00315782
  2604.000 0.00229930
  2607.000 -0.00502368
  2610.000 0.01468761
  2613.000 0.01801487
  2616.000 0.00670980
  2619.000 0.00243217
  2622.000 -0.01332317
  2625.000 -0.00168666
  2628.000 0.00477633
  2631.000 0.00747762
  2634.000 -0.00718260
  2637.000 0.01430269
  2640.000 -0.00264326
  2643.000 0.01208495
  2646.000 0.01462580
  2649.000 -0.00280754
  2652.000 0.01497010
  2655.000 0.00693369
  2658.000 -0.00687980
  2661.000 -0.00583564
  2664.000 0.01398267
  2667.000 0.00439947
  2670.000 0.02078521
  2673.000 0.01024713
  2676.000 0.00913529
  2679.000 0.00522065
  2682.000 -0.00839102
  2685.000 0.01448640
  2688.000 -0.00565774
  2691.000 0.02105047
  2694.000 -0.00270606
  2697.000 0.01048112
  2700.000 0.01091927
  2703.000 -0.00682170
  2706.000 0.00299336
  2709.000 -0.00364997
  2712.000 0.00050133
  2715.000 -0.01670180
  2718.000 -0.00055003
  2721.000 -0.01121347
  2724.000 -0.00370810
  2727.000 -0.00080780
  2730.000 -0.01409621
  2733.000 -0.01766234
  2736.000 -0.01096401
  2739.000 -0.00040143
  2742.000 -0.02722062
  2745.000 -0.00660248
  2748.000 -0.01030988
  2751.000 -0.00339553
  2754.000 -0.00697753
  2757.000 -0.00552988
  2760.000 -0.01348270
  2763.000 -0.01303169
  2766.000 -0.00307069
  2769.000 0.00221880
  2772.000 0.00870409
  2775.000 -0.01264417
  2778.000 0.00336978
  2781.000 0.00363837
  2784.000 0.00099903
  2787.000 -0.01452653
  2790.000 0.00127872
  2793.000 0.00781353
  2796.000 -0.01452544
  2799.000 -0.00154275
  2802.000 -0.01242586
  2805.000 0.00666339
  2808.000 0.00821491
  2811.000 -0.00436519
  2814.000 -0.00506942
  2817.000 -0.00761042
  2820.000 0.00693948
  2823.000 0.01019567
  2826.000 0.00955589
  2829.000 -0.00680185
  2832.000 -0.00721566
  2835.000 -0.01707968
  2838.000 -0.00345786
  2841.000 -0.01318813
  2844.000 0.01606869
  2847.000 0.00212248
  2850.000 -0.00070056
  2853.000 0.00315122
  2856.000 0.00879948
  2859.000 0.00260440
  2862.000 0.00438108
  2865.000 0.01354209
  2868.000 0.01986839
  2871.000 0.01039674
  2874.000 0.01556976
  2877.000 0.01814374
  2880.000 0.01237382
  2883.000 -0.00115547
  2886.000 0.01043184
  2889.000 0.00458141
  2892.000 0.01113234
  2895.000 -0.00202739
  2898.000 0.00379048
  2901.000 0.02614800
  2904.000 -0.00385898
  2907.000 0.01241821
  2910.000 0.00288523
  2913.000 0.00321419
  2916.000 0.00671081
  2919.000 0.00908397
  2922.000 0.00115068
  2925.000 -0.00030406
  2928.000 0.01705203
  2931.000 0.00622472
  2934.000 -0.01390996
  2937.000 0.00102028
  2940.000 0.00654719
  2943.000 0.01533167
  2946.000 0.00354698
  2949.000 -0.00603203
  2952.000 -0.00772425
  2955.000 -0.01250692
  2958.000 -0.00271240
  2961.000 0.00028870
  2964.000 0.01136908
  2967.000 -0.00011184
  2970.000 -0.02436281
  2973.000 -0.00159986
  2976.000 0.00912925
  2979.000 0.00751761
  2982.000 -0.00750235
  2985.000 0.01240347
  2988.000 -0.00303068
  2991.000 0.00030527
  2994.000 -0.00127426
  2997.000 0.00012255
  3000.000 -0.01688846
  3003.000 0.00861858
  3006.000 0.00535060
  3009.000 -0.01349617
  3012.000 -0.00277065
  3015.000 -0.00926537
  3018.000 -0.01339468
  3021.000 0.00057890
  3024.000 -0.00952773
  3027.000 -0.00345708
  3030.000 -0.01455152
  3033.000 -0.01323685
  3036.000 -0.00432613
  3039.000 -0.00754920
  3042.000 -0.00518255
  3045.000 -0.02044425
  3048.000 -0.01041855
  3051.000 -0.01089923
  3054.000 0.00841749
  3057.000 -0.00214254
  3060.000 0.00416873
  3063.000 -0.00362574
  3066.000 0.00648157
  3069.000 0.00258715
  3072.000 -0.01322075
  3075.000 -0.01233669
  3078.000 -0.01021341
  3081.000 -0.00069230
  3084.000 0.00185490
  3087.000 0.00637009
  3090.000 -0.01639818
  3093.000 -0.00154400
  3096.000 0.02499385
  3099.000 0.01051929
  3102.000 -0.01233903
  3105.000 -0.00005020
  3108.000 -0.00329141
  3111.000 -0.01015596
  3114.000 0.00537563
  3117.000 0.00206945
  3120.000 -0.00481759
  3123.000 0.00300317
  3126.000 0.00681822
  3129.000 -0.00245195
  3132.000 0.01720999
  3135.000 0.00177732
  3138.000 -0.00108052
  3141.000 0.01150753
  3144.000 0.00582066
  3147.000 0.00574560
  3150.000 0.01188165
  3153.000 0.01267160
  3156.000 0.00914468
  3159.000 -0.01298296
  3162.000 0.00171680
  3165.000 0.00405667
  3168.000 0.00687340
  3171.000 -0.00510551
  3174.000 0.00993696
  3177.000 0.00028406
  3180.000 -0.00243437
  3183.000 0.01709740
  3186.000 0.01362444
  3189.000 0.00314886
  3192.000 0.01368679
  3195.000 0.00284259
  3198.000 0.00650658
  3201.000 0.01284278
  3204.000 0.00873615
  3207.000 0.01199225
  3210.000 0.00572782
  3213.000 -0.00355970
  3216.000 0.00581717
  3219.000 -0.00202884
  3222.000 0.00541991
  3225.000 0.00049079
  3228.000 -0.00278382
  3231.000 0.01077078
  3234.000 0.00553404
  3237.000 -0.01174584
  3240.000 -0.00707240
  3243.000 0.00663288
  3246.000 -0.00562789
  3249.000 -0.00343948
  3252.000 0.01518424
  3255.000 -0.00348788
  3258.000 0.00354823
  3261.000 0.00460466
  3264.000 -0.01145882
  3267.000 0.01076147
  3270.000 -0.00216146
  3273.000 -0.00695918
  3276.000 -0.00181418
  3279.000 0.00272661
  3282.000 0.00821618
  3285.000 0.00532229
  3288.000 -0.00361841
  3291.000 0.00121707
  3294.000 -0.00565785
  3297.000 -0.01561828
  3300.000 -0.01629314
  3303.000 -0.00914275
  3306.000 -0.01295062
  3309.000 -0.01706775
  3312.000 -0.00172265
  3315.000 -0.01140385
  3318.000 -0.01794045
  3321.000 0.00359520
  3324.000 0.00945241
  3327.000 -0.00745815
  3330.000 0.01485525
  3333.000 -0.00980681
  3336.000 -0.01071139
  3339.000 -0.01247935
  3342.000 0.01167100
  3345.000 0.00657671
  3348.000 -0.00157468
  3351.000 -0.00081199
  3354.000 -0.01105246
  3357.000 0.01195127
  3360.000 0.00534786
  3363.000 0.00082285
  3366.000 -0.01146601
  3369.000 0.00541341
  3372.000 0.00966905
  3375.000 0.00712629
  3378.000 0.00140702
  3381.000 -0.00511341
  3384.000 -0.00254283
  3387.000 -0.01694618
  3390.000 0.01015377
  3393.000 0.01026800
  3396.000 -0.00821995
  3399.000 -0.00141696
  3402.000 0.01110790
  3405.000 -0.00252120
  3408.000 0.00264563
  3411.000 0.01653814
  3414.000 0.00351976
  3417.000 -0.00893780
  3420.000 0.00413566
  3423.000 -0.00136034
  3426.000 0.01283081
  3429.000 0.01574239
  3432.000 0.01286381
  3435.000 -0.00434029
  3438.000 0.01104891
  3441.000 -0.01652673
  3444.000 -0.00529552
  3447.000 0.00343520
  3450.000 0.00403821
  3453.000 0.01380740
  3456.000 -0.00388323
  3459.000 0.00992934
  3462.000 0.01336248
  3465.000 0.01514365
  3468.000 0.01734997
  3471.000 0.01403463
  3474.000 0.01592552
  3477.000 0.01512325
  3480.000 -0.00057535
  3483.000 0.00884937
  3486.000 0.00426450
  3489.000 -0.00253765
  3492.000 0.01659251
  3495.000 0.02052248
  3498.000 0.00588966
  3501.000 0.00362605
  3504.000 0.00320192
  3507.000 0.01486328
  3510.000 0.01618083
  3513.000 0.00900588
  3516.000 0.01696848
  3519.000 0.00745331
  3522.000 0.00905352
  3525.000 -0.00761111
  3528.000 0.00597157
  3531.000 0.00476799
  3534.000 0.00522580
  3537.000 -0.01007173
  3540.000 -0.00310770
  3543.000 -0.01101151
  3546.000 -0.00546106
  3549.000 -0.00302901
  3552.000 -0.00376464
  3555.000 0.00290295
  3558.000 0.00160443
  3561.000 -0.00006124
  3564.000 -0.00102588
  3567.000 -0.00235417
  3570.000 -0.00325533
  3573.000 -0.00974434
  3576.000 0.01039482
  3579.000 -0.00234360
  3582.000 -0.02405391
  3585.000 -0.00348195
  3588.000 -0.00670406
  3591.000 -0.00744626
  3594.000 -0.01365800
  3597.000 -0.01259440
  3600.000 -0.00826812
  3603.000 -0.02052944
  3606.000 -0.00089743
  3609.000 -0.00957726
  3612.000 -0.01021135
  3615.000 -0.01496320
  3618.000 -0.00791142
  3621.000 -0.00986740
  3624.000 0.00793620
  3627.000 -0.00278763
  3630.000 -0.00825568
  3633.000 -0.00050960
  3636.000 -0.00584131
  3639.000 -0.00852567
  3642.000 -0.01160217
  3645.000 -0.01721167
  3648.000 -0.00767367
  3651.000 -0.00473983
  3654.000 -0.01197217
  3657.000 0.01378033
  3660.000 0.00675344
  3663.000 0.00586555
  3666.000 -0.00500339
  3669.000 0.00317109
  3672.000 0.01540524
  3675.000 0.02693688
  3678.000 0.00670754
  3681.000 0.01005860
  3684.000 -0.02022781
  3687.000 0.01120676
  3690.000 -0.01087932
  3693.000 0.01944212
  3696.000 0.01717651
  3699.000 0.00385340
  3702.000 0.01163756
  3705.000 -0.00617112
  3708.000 0.01413039
  3711.000 0.00539031
  3714.000 0.01008548
  3717.000 0.01279730
  3720.000 0.00629912
  3723.000 -0.00958590
  3726.000 0.00442867
  3729.000 0.00113169
  3732.000 -0.00486529
  3735.000 0.00620007
  3738.000 0.01233878
  3741.000 0.01138017
  3744.000 0.01018980
  3747.000 -0.00246577
  3750.000 0.00122378
  3753.000 0.01071456
  3756.000 0.00604343
  3759.000 -0.00070232
  3762.000 0.00700413
  3765.000 0.02028885
  3768.000 0.01393815
  3771.000 0.01843726
  3774.000 0.00996331
  3777.000 -0.01085823
  3780.000 0.03754457
  3783.000 0.00243552
  3789.000 -0.01277343
  3792.000 0.00049790
  3795.000 0.01655769
  3798.000 0.00605240
  3801.000 -0.00394049
  3804.000 -0.00403419
  3807.000 0.00079073
  3810.000 0.00052620
  3813.000 -0.02509770
  3816.000 -0.00332008
  3819.000 -0.00503176
  3822.000 0.00108845
  3825.000 -0.03218237
  3828.000 -0.01868234
  3831.000 0.00190358
  3834.000 -0.02782426
  3837.000 0.00300926
  3840.000 -0.00316876
  3843.000 -0.00382237
  3846.000 -0.00080878
  3849.000 -0.00835955
  3852.000 -0.00025820
  3855.000 -0.00149914
  3858.000 -0.00557924
  3861.000 0.00010959
  3864.000 -0.00680182
  3867.000 -0.00330693
  3870.000 -0.00288687
  3873.000 0.00006356
  3876.000 0.00727978
  3879.000 0.00786925
  3882.000 0.00179846
  3885.000 0.00964043
  3888.000 -0.00328320
  3891.000 -0.00843852
  3894.000 -0.00410250
  3897.000 0.00722741
  3900.000 -0.00503244
  3903.000 0.00143100
  3906.000 -0.01188002
  3909.000 0.01102713
  3912.000 0.00609892
  3915.000 -0.00415885
  3918.000 0.00578201
  3921.000 -0.00297699
  3924.000 -0.00750150
  3927.000 -0.01459944
  3930.000 0.00327539
  3933.000 -0.00054205
  3936.000 0.00384069
  3939.000 -0.00744977
  3942.000 -0.00431726
  3945.000 0.00101729
  3948.000 0.00915322
  3951.000 0.00352188
  3954.000 -0.00722404
  3957.000 -0.00070129
  3960.000 -0.00121682
  3963.000 -0.00310287
  3966.000 0.00871221
  3969.000 0.00857902
  3972.000 0.01790441
  3975.000 0.01757841
  3978.000 0.01028855
  3981.000 -0.00228179
  3984.000 0.02186570
  3987.000 -0.00016844
  3990.000 0.00543134
  3993.000 0.00632761
  3996.000 0.00010890
  3999.000 -0.00854200
  4002.000 -0.00725424
  4005.000 -0.00193325
  4008.000 0.00435926
  4011.000 0.00602372
  4014.000 0.01047584
  4017.000 0.00417547
  4020.000 0.00850686
  4023.000 -0.00558898
  4026.000 -0.00348579
  4029.000 0.01896047
  4032.000 0.01367446
  4035.000 0.00623945
  4038.000 0.00427827
  4041.000 -0.00804911
  4044.000 0.01307084
  4047.000 0.03080622
  4050.000 -0.00132800
  4053.000 0.00801928
  4056.000 0.00433194
  4059.000 0.00500269
  4062.000 -0.00223444
  4065.000 -0.00606827
  4068.000 -0.00022611
  4071.000 0.01125347
  4074.000 0.00195827
  4077.000 -0.00009083
  4080.000 -0.00479619
  4083.000 0.00604780
  4086.000 0.00421534
  4089.000 -0.01276438
  4092.000 -0.01246434
  4095.000 0.00431704
  4098.000 -0.00329586
  4101.000 0.00212780
  4104.000 -0.00845099
  4107.000 0.00886729
  4110.000 0.00728193
  4113.000 0.00589217
  4116.000 0.00379229
  4119.000 0.00215604
  4122.000 -0.01119933
  4125.000 -0.01754249
  4128.000 -0.00079515
  4131.000 -0.00689512
  4134.000 0.00789600
  4137.000 -0.01566669
  4140.000 0.00470600
  4143.000 -0.02074677
  4146.000 0.00322524
  4149.000 0.00089604
  4152.000 -0.01009616
  4155.000 -0.00372612
  4158.000 -0.02347516
  4161.000 -0.01222280
  4164.000 0.01018476
  4167.000 0.00386179
  4170.000 0.00706906
  4173.000 -0.00012277
  4176.000 -0.00193492
  4179.000 0.00245901
  4182.000 0.00484004
  4185.000 -0.00420359
  4188.000 -0.00318053
  4191.000 -0.01040138
  4194.000 0.00128796
  4197.000 0.00731344
  4200.000 -0.00392387
  4203.000 0.01061356
  4206.000 -0.01477178
  4209.000 0.00207803
  4212.000 0.00064601
  4215.000 0.00775629
  4218.000 -0.01100659
  4221.000 0.00761015
  4224.000 0.00385054
  4227.000 0.00351212
  4230.000 0.00472723
  4233.000 -0.00610912
  4236.000 -0.00192329
  4239.000 0.00859414
  4242.000 0.01576439
  4245.000 0.01551155
  4248.000 0.00675461
  4251.000 -0.00581896
  4254.000 0.02466637
  4257.000 -0.00096054
  4260.000 -0.00433966
  4263.000 0.00013323
  4266.000 0.01160017
  4269.000 0.01028689
  4272.000 -0.01899198
  4275.000 0.00979309
  4278.000 -0.00038403
  4281.000 0.01608910
  4284.000 0.01159896
  4287.000 0.00181303
  4290.000 -0.00062495
  4293.000 0.01216322
  4296.000 0.00415869
  4299.000 0.01962466
  4302.000 0.00305185
  4305.000 0.00732018
  4308.000 -0.01012855
  4311.000 -0.00110860
  4314.000 0.01341388
  4317.000 -0.00214864
  4320.000 0.00997816
  4323.000 0.00050977
  4326.000 0.02202912
  4329.000 -0.00335936
  4332.000 -0.01946889
  4335.000 0.00232161
  4338.000 0.01866313
  4341.000 0.00931946
  4344.000 -0.00048037
  4347.000 0.00369809
  4350.000 0.01582813
  4353.000 -0.00054778
  4356.000 0.00045350
  4359.000 0.00638250
  4362.000 -0.00188307
  4365.000 0.01232764
  4368.000 0.00310432
  4371.000 -0.01529779
  4374.000 -0.00541862
  4377.000 -0.00232259
  4380.000 0.01546695
  4383.000 -0.00773011
  4386.000 -0.01403838
  4389.000 -0.02481597
  4392.000 -0.00052291
  4395.000 -0.00653533
  4398.000 -0.00064141
  4401.000 0.00805810
  4404.000 -0.01154446
  4407.000 0.00848383
  4410.000 -0.00680412
  4413.000 -0.00120966
  4416.000 -0.03173357
  4419.000 -0.02043915
  4422.000 -0.01087915
  4425.000 0.00687146
  4428.000 -0.00128588
  4431.000 -0.01331538
  4434.000 0.00553421
  4437.000 -0.01498629
  4440.000 -0.02032035
  4443.000 -0.01621757
  4446.000 -0.00537090
  4449.000 0.00445487
  4452.000 -0.01803625
  4455.000 0.01846751
  4458.000 0.00750226
  4461.000 -0.01882081
  4464.000 0.00783841
  4467.000 -0.01854380
  4470.000 -0.00478264
  4473.000 0.02064055
  4476.000 0.00758887
  4479.000 -0.01966347
  4482.000 0.01737845
  4485.000 -0.02015714
  4488.000 0.00267912
  4491.000 -0.01274990
  4494.000 0.01293640
  4497.000 -0.00864322
  4500.000 -0.00589964
  4503.000 -0.02300287
  4506.000 0.01580648
  4509.000 0.01812108
  4512.000 0.02263186
  4515.000 0.02449850
  4518.000 0.00656615
  4521.000 -0.00294638
  4524.000 0.00864781
  4527.000 -0.00109317
  4530.000 0.00474347
  4533.000 0.00103634
  4536.000 0.00981757
  4539.000 -0.00025542
  4542.000 -0.00054606
  4545.000 0.00725193
  4548.000 0.01522502
  4551.000 0.00948675
  4554.000 -0.00504330
  4557.000 0.01166889
  4560.000 -0.00529131
  4563.000 -0.01163625
  4566.000 -0.00810712
  4569.000 -0.00003996
  4572.000 0.00057383
  4575.000 0.00220390
  4578.000 -0.00103031
  4581.000 -0.00841056
  4584.000 -0.00378770
  4587.000 -0.01015524
  4590.000 0.00626353
  4593.000 -0.00890695
  4596.000 -0.01175916
  4599.000 0.00911185
  4602.000 -0.00567838
  4605.000 -0.01488136
  4608.000 -0.00000434
  4611.000 -0.02063946
  4617.000 0.02110798
  4620.000 -0.01698322
  4623.000 0.00499133
  4626.000 -0.00994025
  4629.000 -0.00383027
  4632.000 -0.00557593
  4635.000 0.01026460
  4638.000 0.01525436
  4641.000 -0.00027227
  4644.000 -0.00523562
  4647.000 0.01080452
  4650.000 0.00564620
  4653.000 0.01788746
  4656.000 0.00074115
  4659.000 -0.00247123
  4662.000 -0.01367938
  4665.000 -0.00437318
  4668.000 -0.00676642
  4671.000 -0.00191904
  4674.000 0.00068870
  4677.000 -0.00928511
  4680.000 0.00296823
  4683.000 0.00095549
  4686.000 -0.00241475
  4689.000 0.00050357
  4692.000 -0.01822690
  4695.000 0.00662013
  4698.000 0.01713659
  4701.000 -0.00593651
  4704.000 -0.00946044
  4707.000 -0.01730696
  4710.000 -0.00136163
  4713.000 0.00256195
  4716.000 0.02233884
  4719.000 -0.01002331
  4722.000 0.00502181
  4725.000 -0.01375321
  4728.000 -0.02039274
  4731.000 -0.01134276
  4734.000 0.02491318
  4737.000 0.00406029
  4740.000 0.01311817
  4743.000 -0.00101227
  4746.000 -0.02579165
  4749.000 -0.01346702
  4752.000 -0.02055996
  4755.000 0.01451487
  4758.000 0.01160190
  4761.000 0.03714256
  4764.000 0.00024345
  4767.000 0.00931216
  4770.000 -0.01061572
  4773.000 -0.01275038
  4776.000 -0.00059715
  4779.000 0.00499846
  4782.000 -0.00169718
  4785.000 -0.00304563
  4788.000 0.00588426
  4791.000 0.00271969
  4794.000 -0.00696602
  4797.000 -0.02849563
  4800.000 -0.00852418
  4803.000 -0.02594694
  4806.000 -0.02603360
  4809.000 -0.02521625
  4812.000 -0.02883467
  4815.000 0.04036079
  4818.000 -0.02048699
  4821.000 -0.01340800
  4824.000 -0.00692149
  4827.000 -0.01209565
  4830.000 -0.02782664
  4833.000 0.00422953
  4836.000 0.00434476
  4839.000 -0.00897880
  4842.000 0.01576050
  4845.000 -0.00763823
  4848.000 -0.00188251
  4851.000 0.01075105
  4854.000 0.01259222
  4857.000 -0.02945935
  4860.000 0.00064054
  4863.000 -0.00424999
  4866.000 0.00394886
  4869.000 -0.00458704
  4872.000 0.00132139
  4875.000 0.02951166
  4878.000 -0.00494067
  4881.000 0.00631581
  4884.000 0.01356140
  4887.000 0.01006425
  4890.000 -0.01333419
  4893.000 -0.00767795
  4896.000 -0.02004783
  4899.000 -0.00026109
  4902.000 -0.00197553
  4905.000 0.00381922
  4908.000 0.00721397
  4911.000 -0.02125157
  4914.000 -0.02059217
  4917.000 -0.01142494
  4920.000 -0.00981480
  4923.000 0.00630532
  4926.000 -0.00869811
  4929.000 -0.01239175
  4932.000 -0.01454784
  4935.000 -0.01925760
  4938.000 -0.00815157
  4941.000 0.00359246
  4944.000 -0.01520149
  4947.000 -0.03125552
  4950.000 0.03582982
  4953.000 0.01842834
  4956.000 0.00980325
  4959.000 -0.01294523
  4962.000 0.00364308
  4965.000 0.00496477
  4968.000 0.00392734
  4971.000 0.00226018
  4974.000 -0.00022657
  4977.000 0.00029048
  4980.000 0.02669858
  4983.000 -0.00584060
  4986.000 -0.02182588
  4989.000 0.00068816
  4992.000 0.02603091
  4995.000 0.00925811
  4998.000 0.03502219
  5001.000 0.01185364
  5004.000 0.01096458
  5007.000 0.01073579
  5010.000 -0.02760987
  5013.000 -0.01515208
  5016.000 0.00197323
  5019.000 -0.00239130
  5022.000 0.02642630
  5025.000 0.00194254
  5028.000 0.03412306
  5031.000 -0.01910624
  5034.000 -0.01379235
  5037.000 -0.02406089
  5040.000 -0.00408670
  5043.000 0.03190839
  5046.000 0.00837141
  5049.000 -0.00052070
  5052.000 0.00083124
  5055.000 -0.02180400
  5058.000 0.00624403
  5061.000 -0.03270026
  5064.000 -0.01145345
  5067.000 0.01158678
  5070.000 0.02183661
  5073.000 0.03100031
  5076.000 -0.00168490
  5079.000 -0.01087044
  5082.000 0.00544244
  5085.000 0.01138059
  5088.000 0.00445736
  5091.000 0.00245192
  5094.000 0.02156852
  5097.000 -0.01714870
  5100.000 0.01003928
  5103.000 0.00940992
  5106.000 0.01522580
  5109.000 0.00545658
  5112.000 0.00272625
  5115.000 -0.00101877
  5118.000 0.02347173
  5121.000 -0.01567647
  5124.000 -0.00104402
  5127.000 0.03964848
  5130.000 0.01593112
  5133.000 0.02745767
  5136.000 -0.02212205
  5139.000 -0.02156784
  5142.000 0.00463100
  5145.000 -0.01356520
  5148.000 0.00598457
  5151.000 -0.00670987
  5154.000 -0.00574764
  5157.000 0.01483810
  5160.000 0.00949805
  5163.000 -0.00989739
  5166.000 0.00007229
  5169.000 0.00473401
  5172.000 -0.02125989
  5175.000 -0.02845192
  5178.000 0.00940332
  5181.000 0.00773090
  5184.000 0.04155734
  5187.000 0.01469765
  5190.000 -0.00800030
  5193.000 -0.00436817
  5196.000 -0.00193802
  5199.000 0.00160256
  5202.000 0.02342917
  5205.000 -0.00945625
  5208.000 -0.03026529
  5211.000 -0.01175997
  5214.000 -0.01181019
  5217.000 -0.02868494
  5220.000 -0.01340581
  5223.000 0.01633283
  5226.000 -0.00575900
  5229.000 -0.02326318
  5232.000 -0.01029158
  5235.000 -0.00821459
  5238.000 -0.00808713
  5241.000 -0.01285677
  5244.000 -0.02741164
  5247.000 -0.00797597
  5250.000 -0.01210860
  5253.000 0.00616578
  5256.000 -0.02853419
  5259.000 -0.00853863
  5262.000 -0.02474300
  5265.000 -0.01341880
  5268.000 -0.00853658
  5274.000 -0.02288564
  5277.000 -0.03174273
  5280.000 0.01730981
  5283.000 0.00611875
  5286.000 0.00307030
  5289.000 0.01469472
  5292.000 -0.02540307
  5295.000 0.01041575
  5298.000 -0.00126133
  5301.000 -0.02255525
  5304.000 0.00127414
  5307.000 -0.00045723
  5310.000 0.01005979
  5313.000 0.01743907
  5316.000 -0.01181173
  5319.000 0.00095270
  5322.000 0.00080421
  5325.000 -0.02174297
  5328.000 -0.02877892
  5331.000 -0.03062586
  5334.000 0.00135090
  5337.000 -0.02074569
  5340.000 -0.01555681
  5343.000 0.00213018
  5346.000 0.00961954
  5349.000 0.01782807
  5352.000 0.02008813
  5355.000 0.02760587
  5358.000 -0.02636165
  5361.000 -0.02544770
  5364.000 -0.00946439
  5367.000 -0.00298238
  5370.000 0.01019228
  5373.000 -0.00988600
  5376.000 -0.00912502
  5379.000 0.00475935
  5382.000 0.01233294
  5385.000 -0.02200053
  5388.000 0.02116152
  5391.000 0.00115894
  5394.000 0.01934624
  5397.000 -0.01197120
  5400.000 0.01636239
  5403.000 -0.00098772
  5406.000 0.00442465
  5409.000 -0.00310790
  5412.000 0.02366638
  5415.000 -0.00225198
  5418.000 0.00840302
  5421.000 0.03572338
  5424.000 0.01208858
  5427.000 -0.00761627
  5430.000 0.00306835
  5433.000 -0.00616502
  5436.000 0.00202428
  5439.000 0.01505167
  5442.000 -0.00978249
  5445.000 -0.00791312
  5448.000 0.00176437
  5451.000 0.00770978
  5454.000 0.02023776
  5457.000 -0.00291694
  5460.000 0.02022845
  5463.000 -0.00135411
  5466.000 -0.00503048
  5469.000 0.00801578
  5472.000 0.01232992
  5475.000 -0.01699186
  5478.000 0.00805161
  5481.000 0.00691763
  5484.000 -0.00809170
  5487.000 -0.00295129
  5490.000 -0.00813236
  5493.000 0.00652306
  5496.000 -0.00919209
  5499.000 -0.00346916
  5502.000 0.00188054
  5505.000 -0.01640393
  5508.000 0.00078270
  5511.000 -0.00633774
  5514.000 -0.00677829
  5517.000 -0.00078336
  5520.000 0.00795774
  5523.000 0.00751435
  5526.000 0.00681342
  5529.000 -0.01683977
  5532.000 -0.00300165
  5535.000 0.02204090
  5538.000 -0.00919158
  5541.000 -0.01063714
  5544.000 -0.00949483
  5550.000 -0.01879923
  5553.000 -0.02375700
  5556.000 0.00126680
  5559.000 0.00194437
  5562.000 -0.02100638
  5565.000 -0.00765558
  5568.000 -0.01354423
  5571.000 -0.01292476
  5574.000 -0.00169111
  5577.000 0.01665481
  5580.000 0.01066322
  5583.000 0.03712664
  5586.000 0.01999426
  5589.000 0.00606040
  5592.000 0.01286520
  5595.000 0.02938664
  5598.000 0.02507868
  5601.000 0.01577711
  5604.000 0.01752327
  5607.000 0.01584114
  5610.000 0.01206010
  5613.000 0.00160909
  5616.000 0.01154950
  5619.000 0.02264280
  5622.000 0.00939172
  5625.000 0.02020397
  5628.000 0.00703973
  5631.000 0.00362845
  5634.000 -0.00853912
  5637.000 0.01437874
  5640.000 -0.01226244
  5643.000 -0.00666878
  5646.000 0.00580692
  5649.000 0.00256591
  5652.000 0.00110827
  5655.000 0.02957172
  5658.000 -0.01964286
  5661.000 -0.00947912
  5664.000 -0.00989787
  5667.000 0.00513708
  5670.000 0.00165614
  5673.000 -0.01032640
  5676.000 0.01767399
  5679.000 -0.00152055
  5682.000 -0.02308664
  5685.000 0.00458202
  5688.000 0.00069772
  5691.000 0.01673246
  5694.000 0.00436928
  5697.000 0.00170867
  5700.000 -0.00004505
  5703.000 0.00179908
  5706.000 0.00561212
  5709.000 0.00230843
  5712.000 0.00983150
  5715.000 -0.00482508
  5718.000 0.00757384
  5721.000 0.01418110
  5724.000 0.02033870
  5727.000 -0.02057204
  5730.000 0.00842068
  5733.000 0.00283708
  5736.000 0.02002988
  5739.000 0.00258621
  5742.000 0.02487166
  5745.000 -0.01945397
  5748.000 -0.02134669
  5754.000 -0.00858042
  5757.000 0.01321311
  5760.000 -0.01513660
  5763.000 -0.01353256
  5766.000 -0.00010989
  5769.000 -0.01352996
  5772.000 -0.02648403
  5775.000 0.00692506
  5778.000 -0.01950327
  5781.000 -0.00349556
  5784.000 0.01189069
  5790.000 0.00622459
  5793.000 -0.00773855
  5796.000 0.00523492
  5799.000 0.00031090
  5802.000 -0.00366079
  5805.000 -0.01410325
  5808.000 0.00464104
  5811.000 0.00041092
  5814.000 -0.00330375
  5820.000 -0.01028283
  5823.000 -0.02002267
  5826.000 -0.00326582
  5829.000 -0.01417218
  5832.000 -0.01905783
  5835.000 -0.00093036
  5838.000 -0.03012168
  5841.000 -0.01382547
  5844.000 -0.01448910
  5847.000 0.00985286
  5850.000 0.00299496
  5853.000 0.00669329
  5856.000 0.00202923
  5859.000 0.01610498
  5862.000 0.00624991
  5865.000 0.00733741
  5868.000 0.01398636
  5871.000 -0.00088554
  5874.000 -0.02784671
  5877.000 0.01040108
  5880.000 0.02893689
  5883.000 0.00062958
  5886.000 -0.02965556
  5889.000 -0.02057588
  5892.000 -0.00628438
  5895.000 0.01238245
  5898.000 0.00444503
  5901.000 0.03425560
  5904.000 0.00917774
  5907.000 0.00304010
  5910.000 0.00974587
  5913.000 0.00397358
  5916.000 -0.00133240
  5919.000 -0.00625431
  5922.000 -0.00107871
  5925.000 -0.00456584
  5928.000 0.00071457
  5931.000 -0.01308439
  5934.000 -0.00453164
  5937.000 0.00979316
  5940.000 0.02488009
  5943.000 0.02991331
  5946.000 -0.00190986
  5949.000 -0.00183920
  5952.000 -0.01469657
  5955.000 0.00721531
  5958.000 0.00169741
  5961.000 -0.00248752
  5964.000 -0.00170527
  5967.000 -0.01486865
  5970.000 0.00326527
  5973.000 -0.01317027
  5976.000 0.01154963
  5979.000 -0.00999304
  5982.000 0.00059790
  5985.000 0.00239907
  5988.000 0.00742765
  5991.000 0.00615203
  5994.000 0.00613081
  5997.000 -0.01404947


==> anc/SDSSJ1604+0627/sdssj1604+0627_20150916.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1604+0627                    #Object Name                
#Date           =2015-09-16                        #Mid Exp. yyyy-mm-dd        
#UTC            =02:14:44.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =5                                 #Exposure Time (s)          
#MJD            =57281.0935706021                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1604+0627_firstframe.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 04 10.81                       #From stars.dat (J2000)     
#Dec            =+06 27 05.5                       #From stars.dat (J2000)     
#Epoch          =2015.707107835                    #Epoch in Decimal Years     
#PrecessedRA    =16 04 57.04                       #RA when observed           
#PrecessedDec   =+06 24 33.6                       #Dec when observed          
#Bjed           =2457281.592130831                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000079129                      #Linear correction days/day 
#Barydiff       =-192.580                          #Bjed - jd (sec)            
#Leapsecs       =68.1840                           #Total number accounted     
#LastLeapsec    =2017-01-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =1648                              #Number pts in data         
     0.000 -0.01114161
     5.000 -0.00992235
    10.000 -0.00332311
    15.000 0.00189045
    20.000 0.00525997
    25.000 -0.00008716
    30.000 0.00007104
    35.000 0.00098864
    40.000 0.00004430
    45.000 0.00316356
    50.000 -0.00846299
    55.000 0.00020399
    60.000 0.01028636
    65.000 0.00520795
    70.000 0.00367856
    75.000 0.00308072
    80.000 0.00748116
    85.000 0.00586689
    90.000 0.00773966
    95.000 0.00093376
   100.000 0.00027741
   105.000 0.00585354
   110.000 -0.00541964
   115.000 -0.00202608
   120.000 -0.00463442
   125.000 -0.00553167
   130.000 0.00614249
   135.000 0.01190057
   140.000 -0.01209241
   145.000 -0.00480255
   150.000 -0.00306442
   155.000 -0.00140457
   160.000 -0.00355516
   165.000 0.00123966
   170.000 -0.00368900
   175.000 -0.00671735
   180.000 -0.01058055
   185.000 -0.00878010
   190.000 -0.00039560
   195.000 0.00999588
   200.000 -0.00845400
   205.000 -0.00511945
   210.000 -0.00781679
   215.000 0.00041120
   220.000 0.00061998
   225.000 -0.00183960
   230.000 -0.00345415
   235.000 -0.00505984
   240.000 -0.01100054
   245.000 0.00451122
   250.000 -0.00146097
   255.000 0.00183698
   260.000 0.00166380
   265.000 0.00994011
   270.000 -0.00073051
   275.000 0.00844495
   280.000 0.01091598
   285.000 -0.00335852
   290.000 -0.00737225
   295.000 -0.00148548
   300.000 0.00683251
   305.000 -0.00336283
   310.000 0.00100222
   315.000 -0.00816927
   320.000 -0.00144494
   325.000 -0.00146907
   330.000 0.00189831
   335.000 0.00670037
   340.000 -0.00820485
   345.000 0.00987735
   350.000 -0.00747763
   355.000 0.00691983
   360.000 0.00658644
   365.000 0.00121388
   370.000 0.00383631
   375.000 0.00189145
   380.000 -0.00154089
   385.000 0.00839861
   390.000 -0.00349499
   395.000 -0.00424545
   400.000 0.00078079
   405.000 -0.00428438
   410.000 -0.00185416
   415.000 -0.00604393
   420.000 -0.00305340
   425.000 -0.00659724
   430.000 -0.00526842
   435.000 0.00200653
   440.000 -0.01121330
   445.000 -0.00330161
   450.000 0.00079305
   455.000 -0.00438855
   460.000 -0.00829270
   465.000 -0.00114771
   470.000 -0.00769580
   475.000 -0.00259398
   480.000 -0.00031181
   485.000 -0.00231555
   490.000 -0.00566623
   495.000 -0.01200358
   500.000 -0.01039774
   505.000 -0.00086703
   510.000 0.00181875
   515.000 -0.00298195
   520.000 0.00241443
   525.000 -0.00969630
   530.000 0.00572926
   535.000 0.00162351
   540.000 0.02164006
   545.000 0.00462800
   550.000 -0.00159607
   555.000 0.00506252
   560.000 0.00645772
   565.000 0.00280216
   570.000 -0.00002735
   575.000 -0.00429203
   580.000 -0.00334437
   585.000 0.00702239
   590.000 0.00748433
   595.000 -0.00270813
   600.000 -0.00002665
   605.000 0.00931657
   610.000 0.00722221
   615.000 0.00999062
   620.000 0.00761979
   625.000 0.00941581
   630.000 0.01639858
   635.000 0.00419797
   640.000 0.00498831
   645.000 0.00009665
   650.000 -0.00450510
   655.000 0.00262017
   660.000 -0.00144809
   665.000 -0.00706520
   670.000 -0.00135262
   675.000 0.00763203
   680.000 -0.00116156
   685.000 -0.00056906
   690.000 -0.00844914
   695.000 -0.00622996
   700.000 -0.00151597
   705.000 -0.00152230
   710.000 0.00047406
   715.000 -0.00276553
   720.000 -0.01454617
   725.000 -0.00730783
   730.000 -0.00385687
   735.000 -0.00445497
   740.000 -0.00519528
   745.000 0.00082275
   750.000 -0.00543980
   755.000 -0.01652377
   760.000 0.00168854
   765.000 0.00094903
   770.000 -0.00358436
   775.000 -0.00199634
   780.000 -0.00673009
   785.000 -0.00422287
   790.000 0.00162038
   795.000 -0.00089298
   800.000 0.00252924
   805.000 0.00120148
   810.000 -0.00668575
   815.000 0.01386940
   820.000 -0.00577449
   825.000 -0.01156229
   830.000 -0.00331780
   835.000 -0.00027997
   840.000 -0.00210469
   845.000 -0.00361518
   850.000 0.00539089
   855.000 -0.00128819
   860.000 -0.00896434
   865.000 0.00710939
   870.000 0.00755193
   875.000 -0.00204831
   880.000 -0.00181086
   885.000 0.00540891
   890.000 -0.00198587
   895.000 0.00863760
   900.000 0.00019016
   905.000 0.01488399
   910.000 -0.01231986
   915.000 0.00116114
   920.000 0.00414782
   925.000 0.01261469
   930.000 0.00471714
   935.000 0.00329070
   940.000 0.00452062
   945.000 0.00611587
   950.000 0.00193377
   955.000 -0.00337476
   960.000 0.00529328
   965.000 0.00399740
   970.000 0.00417431
   975.000 -0.00103849
   980.000 0.00739677
   985.000 -0.01295058
   990.000 -0.00604301
   995.000 -0.00001816
  1000.000 -0.00314337
  1005.000 0.00375894
  1010.000 0.01191018
  1015.000 0.00267283
  1020.000 -0.00496324
  1025.000 0.01129557
  1030.000 -0.00914221
  1035.000 -0.01300615
  1040.000 -0.00717064
  1045.000 -0.00184527
  1050.000 -0.00977133
  1055.000 -0.00278493
  1060.000 -0.01494503
  1065.000 -0.00009234
  1070.000 0.00862474
  1075.000 0.01211981
  1080.000 -0.00525021
  1085.000 -0.00018625
  1090.000 -0.00673556
  1095.000 0.00856501
  1100.000 0.00403048
  1105.000 -0.01359644
  1110.000 -0.01052703
  1115.000 0.00092628
  1120.000 0.00041155
  1125.000 -0.01666581
  1130.000 0.02052169
  1135.000 -0.00303123
  1140.000 -0.00690396
  1145.000 -0.00178292
  1150.000 0.01872810
  1155.000 -0.00079451
  1160.000 0.00541534
  1165.000 0.00564211
  1170.000 0.01590662
  1175.000 -0.01640292
  1180.000 0.00143118
  1185.000 0.00265114
  1190.000 0.01080505
  1195.000 0.00435831
  1200.000 0.00475295
  1205.000 0.01227419
  1210.000 -0.00050412
  1215.000 0.00612151
  1220.000 -0.00565560
  1225.000 -0.00705930
  1230.000 0.00191888
  1235.000 0.00623179
  1240.000 0.01073104
  1245.000 -0.00031894
  1250.000 -0.00299620
  1255.000 -0.01725405
  1260.000 0.00509550
  1265.000 0.00100429
  1270.000 0.00479099
  1275.000 -0.00962238
  1280.000 -0.00667300
  1285.000 -0.02000602
  1290.000 -0.00023916
  1295.000 -0.00059806
  1300.000 -0.00188010
  1305.000 -0.00652463
  1310.000 -0.01115849
  1315.000 -0.00139417
  1320.000 0.00799014
  1325.000 -0.00210016
  1330.000 0.00264547
  1335.000 0.00705409
  1340.000 -0.00003470
  1345.000 0.00068956
  1350.000 0.00141002
  1355.000 0.00070703
  1360.000 0.00150066
  1365.000 -0.00275745
  1370.000 0.01985947
  1375.000 -0.00773344
  1380.000 0.00630689
  1385.000 0.00901532
  1390.000 0.01306664
  1395.000 -0.00411942
  1400.000 0.00585076
  1405.000 0.00236442
  1410.000 0.02597540
  1415.000 -0.00506852
  1420.000 -0.00188229
  1425.000 0.00205680
  1430.000 0.00664437
  1435.000 0.00576115
  1440.000 0.01350756
  1445.000 0.01051823
  1450.000 0.01822491
  1455.000 0.00079441
  1460.000 -0.00089261
  1465.000 0.00751904
  1470.000 -0.00294109
  1475.000 0.00389473
  1480.000 0.00705123
  1485.000 -0.00258348
  1490.000 0.00276570
  1495.000 0.00620167
  1500.000 0.00967827
  1505.000 -0.00295141
  1510.000 0.00475098
  1515.000 0.00435210
  1520.000 -0.00174154
  1525.000 -0.00042419
  1530.000 0.00453616
  1535.000 -0.00725160
  1540.000 0.00239730
  1545.000 -0.01056639
  1550.000 0.00344119
  1555.000 0.00872070
  1560.000 -0.01126135
  1565.000 0.00143325
  1570.000 -0.00101839
  1575.000 -0.01674615
  1580.000 -0.00381906
  1585.000 0.00323188
  1590.000 -0.00716069
  1595.000 -0.00458105
  1600.000 -0.00720259
  1605.000 0.00754223
  1610.000 -0.00475759
  1615.000 -0.00946366
  1620.000 -0.00698613
  1625.000 0.00134342
  1630.000 -0.00592607
  1635.000 -0.00409758
  1640.000 -0.00042252
  1645.000 0.01283879
  1650.000 0.00603701
  1655.000 -0.00000659
  1660.000 -0.00279517
  1665.000 -0.00095884
  1670.000 0.00620555
  1675.000 0.00381698
  1680.000 -0.00825781
  1685.000 0.00653522
  1690.000 -0.00280702
  1695.000 0.00560925
  1700.000 -0.00760984
  1705.000 -0.00592034
  1710.000 0.00088712
  1715.000 0.00354638
  1720.000 -0.00115830
  1725.000 0.00451466
  1730.000 0.00574349
  1735.000 0.00607009
  1740.000 -0.00293196
  1745.000 -0.00392241
  1750.000 -0.01156442
  1755.000 -0.00415752
  1760.000 0.00249851
  1765.000 0.00939206
  1770.000 0.01137625
  1775.000 0.00530430
  1780.000 -0.00490660
  1785.000 -0.00031792
  1790.000 0.00594982
  1795.000 0.00536794
  1800.000 0.00810790
  1805.000 0.00057510
  1810.000 -0.01144795
  1815.000 -0.00281155
  1820.000 -0.00443336
  1825.000 -0.00255203
  1830.000 0.00191773
  1835.000 -0.00381523
  1840.000 -0.00370336
  1845.000 -0.00064066
  1850.000 0.00574563
  1855.000 -0.00013129
  1860.000 -0.00394303
  1865.000 -0.00545123
  1870.000 -0.00232335
  1875.000 -0.00247628
  1880.000 -0.00205849
  1885.000 0.00360351
  1890.000 -0.01014070
  1895.000 -0.00088438
  1900.000 -0.00586212
  1905.000 -0.00184609
  1910.000 0.00601690
  1915.000 -0.00523838
  1920.000 -0.00077247
  1925.000 0.01186933
  1930.000 0.00637965
  1935.000 0.00260237
  1940.000 0.00852819
  1945.000 -0.01523805
  1950.000 -0.00307495
  1955.000 0.00223160
  1960.000 0.01289468
  1965.000 0.00635739
  1970.000 0.00204984
  1975.000 0.00053051
  1980.000 -0.00058098
  1985.000 0.00063105
  1990.000 0.00476063
  1995.000 0.00657107
  2000.000 0.00589274
  2005.000 0.01099879
  2010.000 0.00294723
  2015.000 0.00682837
  2020.000 -0.00143886
  2025.000 0.01561548
  2030.000 -0.00219288
  2035.000 0.00403784
  2040.000 -0.00311274
  2045.000 0.00272204
  2050.000 -0.00667715
  2055.000 0.00453820
  2060.000 0.00096730
  2065.000 0.00559500
  2070.000 0.00549427
  2075.000 -0.00451061
  2080.000 0.00195863
  2085.000 0.00098987
  2090.000 0.00083425
  2095.000 -0.00056154
  2100.000 -0.00097986
  2105.000 0.00734400
  2110.000 0.00168729
  2115.000 -0.00372962
  2120.000 0.00351688
  2125.000 -0.00612545
  2130.000 -0.00247701
  2135.000 0.00192173
  2140.000 0.00201526
  2145.000 0.00105006
  2150.000 0.00112612
  2155.000 -0.00082330
  2160.000 -0.00135145
  2165.000 0.00011260
  2170.000 0.00238593
  2175.000 0.00372099
  2180.000 0.00140272
  2185.000 0.01190196
  2190.000 -0.00357618
  2195.000 -0.00396849
  2200.000 0.00229831
  2205.000 0.00860602
  2210.000 -0.00271794
  2215.000 -0.00714494
  2220.000 0.00996706
  2225.000 -0.00049656
  2230.000 -0.00922686
  2235.000 0.00329600
  2240.000 -0.00541860
  2245.000 -0.00096983
  2250.000 0.00429598
  2255.000 0.00448719
  2260.000 0.00149488
  2265.000 0.00669264
  2270.000 -0.00289465
  2275.000 0.00468346
  2280.000 0.00780091
  2285.000 -0.00767664
  2290.000 0.00242402
  2295.000 -0.00047308
  2300.000 -0.00686881
  2305.000 0.00345604
  2310.000 -0.00198017
  2315.000 0.00165200
  2320.000 0.00285159
  2325.000 0.00268816
  2330.000 -0.00306723
  2335.000 -0.00728546
  2340.000 0.00775649
  2345.000 -0.01619573
  2350.000 -0.00347999
  2355.000 0.00132450
  2360.000 -0.00500474
  2365.000 -0.00167601
  2370.000 -0.00337409
  2375.000 0.00571497
  2380.000 -0.00933698
  2385.000 -0.01456193
  2390.000 -0.02042252
  2395.000 -0.00762115
  2400.000 0.00362554
  2405.000 0.00257037
  2410.000 0.00042169
  2415.000 -0.00101802
  2420.000 -0.00792370
  2425.000 -0.00905959
  2430.000 -0.01120184
  2435.000 -0.01166759
  2440.000 -0.00515579
  2445.000 -0.01187713
  2450.000 0.00408115
  2455.000 -0.00899539
  2460.000 0.00300353
  2465.000 0.00792175
  2470.000 0.00359529
  2475.000 -0.00047300
  2480.000 0.00764004
  2485.000 0.00603446
  2490.000 0.00038497
  2495.000 0.00326008
  2500.000 0.01365299
  2505.000 0.00490786
  2510.000 0.00060045
  2515.000 0.01094158
  2520.000 -0.00289741
  2525.000 0.00528680
  2530.000 0.00926606
  2535.000 -0.00126037
  2540.000 -0.00170594
  2545.000 -0.00894987
  2550.000 0.00291891
  2555.000 0.00319584
  2560.000 0.01747495
  2565.000 -0.01218616
  2570.000 0.00469031
  2575.000 0.00111372
  2580.000 -0.00673081
  2585.000 0.00303319
  2590.000 0.00337440
  2595.000 0.00917102
  2600.000 -0.00762429
  2605.000 -0.00193193
  2610.000 -0.01499557
  2615.000 0.00623004
  2620.000 -0.00302730
  2625.000 0.01215435
  2630.000 -0.01386838
  2635.000 0.00760298
  2640.000 -0.00358442
  2645.000 0.00248253
  2650.000 -0.00628290
  2655.000 -0.00107671
  2660.000 -0.00429736
  2665.000 -0.01609607
  2670.000 -0.01369739
  2675.000 -0.00962072
  2680.000 -0.00554786
  2685.000 -0.00329764
  2690.000 -0.01258271
  2695.000 0.00037419
  2700.000 -0.00161450
  2705.000 -0.00046963
  2710.000 -0.00411615
  2715.000 -0.00541424
  2720.000 0.00821359
  2725.000 0.00017750
  2730.000 0.00344097
  2735.000 0.00901748
  2740.000 -0.00738457
  2745.000 0.00349752
  2750.000 0.01143240
  2755.000 0.00220359
  2760.000 -0.01025000
  2765.000 0.00352262
  2770.000 0.01026616
  2775.000 0.01017888
  2780.000 0.00733886
  2785.000 -0.01136771
  2790.000 -0.00667771
  2795.000 0.00442836
  2800.000 0.00912789
  2805.000 -0.00490911
  2810.000 -0.00565196
  2815.000 0.00124001
  2820.000 -0.00410188
  2825.000 0.00576832
  2830.000 0.00380370
  2835.000 -0.00093449
  2840.000 0.00027501
  2845.000 -0.00695609
  2850.000 -0.00442867
  2855.000 -0.00018497
  2860.000 0.00694686
  2865.000 -0.00904083
  2870.000 -0.00037632
  2875.000 -0.00521146
  2880.000 -0.00413894
  2885.000 0.01098718
  2890.000 -0.00551570
  2895.000 -0.00587470
  2900.000 -0.01426818
  2905.000 -0.00191521
  2910.000 0.00822307
  2915.000 -0.00213772
  2920.000 -0.00442729
  2925.000 -0.00699023
  2930.000 -0.00719805
  2935.000 -0.01114061
  2940.000 0.00434711
  2945.000 -0.00330970
  2950.000 0.00247688
  2955.000 -0.00731133
  2960.000 0.00437527
  2965.000 -0.00132714
  2970.000 0.00878189
  2975.000 -0.00754377
  2980.000 -0.01046027
  2985.000 0.00713623
  2990.000 0.00129006
  2995.000 0.01545531
  3000.000 0.00338550
  3005.000 0.00445384
  3010.000 0.00788189
  3015.000 0.01440393
  3020.000 -0.00482501
  3025.000 0.00314782
  3030.000 -0.00742166
  3035.000 -0.00333570
  3040.000 -0.00400127
  3045.000 0.00410052
  3050.000 -0.00739782
  3055.000 -0.00275778
  3060.000 0.00237116
  3065.000 0.00206275
  3070.000 0.00312379
  3075.000 -0.00344162
  3080.000 -0.01105852
  3085.000 0.01332820
  3090.000 0.00080297
  3095.000 -0.00415324
  3100.000 0.00076951
  3105.000 0.01611920
  3110.000 -0.00421037
  3115.000 0.01218974
  3120.000 -0.00140129
  3125.000 -0.00683753
  3130.000 -0.00280409
  3135.000 -0.00613736
  3140.000 -0.00351529
  3145.000 -0.00297598
  3150.000 0.00165935
  3155.000 -0.00207303
  3160.000 0.00300423
  3165.000 0.00698095
  3170.000 0.00372341
  3175.000 0.01217629
  3180.000 0.00091636
  3185.000 -0.00138528
  3190.000 0.00625603
  3195.000 -0.00253306
  3200.000 -0.00879083
  3205.000 -0.00469746
  3210.000 -0.00954816
  3215.000 -0.00267939
  3220.000 -0.00892196
  3225.000 -0.00430393
  3230.000 -0.00095514
  3235.000 -0.00178699
  3240.000 -0.00055299
  3245.000 -0.01779638
  3250.000 -0.00931435
  3255.000 0.00379474
  3260.000 0.00019335
  3265.000 -0.00231614
  3270.000 -0.00502626
  3275.000 0.00903545
  3280.000 0.00462437
  3285.000 -0.00838305
  3290.000 0.00057741
  3295.000 0.00098371
  3300.000 0.00603717
  3305.000 -0.00436075
  3310.000 0.01516262
  3315.000 0.00225521
  3320.000 0.00019475
  3325.000 -0.00017665
  3330.000 -0.00061447
  3335.000 -0.00460190
  3340.000 0.01046275
  3345.000 0.00241895
  3350.000 -0.01003812
  3355.000 -0.00824835
  3360.000 0.00924895
  3365.000 0.00896483
  3370.000 0.00244324
  3375.000 -0.00700366
  3380.000 0.00421594
  3385.000 0.00697608
  3390.000 -0.00198472
  3395.000 -0.00552390
  3400.000 0.00287443
  3405.000 0.00663366
  3410.000 0.00485489
  3415.000 -0.00300705
  3420.000 0.00347638
  3425.000 -0.00104704
  3430.000 0.00270650
  3435.000 -0.00444166
  3440.000 -0.00052390
  3445.000 -0.00012596
  3450.000 -0.00072490
  3455.000 0.00150695
  3460.000 0.00065097
  3465.000 0.00205334
  3470.000 0.00040041
  3475.000 -0.01470905
  3480.000 0.01030995
  3485.000 -0.00999965
  3490.000 -0.00468672
  3495.000 -0.00836554
  3500.000 -0.00076568
  3505.000 0.00647960
  3510.000 -0.00150866
  3515.000 0.00498888
  3520.000 -0.00211346
  3525.000 0.00623395
  3530.000 -0.00200158
  3535.000 -0.00613673
  3540.000 -0.00484567
  3545.000 -0.00060311
  3550.000 -0.00286058
  3555.000 0.00964149
  3560.000 0.00321068
  3565.000 -0.00033528
  3570.000 -0.00041600
  3575.000 -0.00894267
  3580.000 0.00126659
  3585.000 0.00353434
  3590.000 0.00055923
  3595.000 0.00013613
  3600.000 0.00596983
  3605.000 0.00380491
  3610.000 -0.00762880
  3615.000 0.00602322
  3620.000 0.00565043
  3625.000 0.01131927
  3630.000 0.00947915
  3635.000 -0.00225100
  3640.000 0.00208225
  3645.000 0.00731878
  3650.000 0.00612676
  3655.000 0.00594137
  3660.000 -0.00105738
  3665.000 -0.00487049
  3670.000 0.00687271
  3675.000 0.00249868
  3680.000 -0.00791258
  3685.000 0.00250172
  3690.000 0.01376343
  3695.000 -0.00253681
  3700.000 0.01019662
  3705.000 -0.00188339
  3710.000 -0.00789278
  3715.000 -0.02153822
  3720.000 0.00804757
  3725.000 -0.00770990
  3730.000 -0.00015099
  3735.000 -0.01085573
  3740.000 -0.00256967
  3745.000 0.00081717
  3750.000 -0.00460451
  3755.000 -0.00833288
  3760.000 -0.00716749
  3765.000 -0.00546840
  3770.000 -0.01572968
  3775.000 -0.00048518
  3780.000 -0.01038397
  3785.000 0.00305225
  3790.000 0.00044429
  3795.000 -0.00924636
  3800.000 -0.00695707
  3805.000 0.00109986
  3810.000 0.00977658
  3815.000 0.01633505
  3820.000 0.00842814
  3825.000 0.00463625
  3830.000 0.00764020
  3835.000 -0.01916556
  3840.000 0.00620920
  3845.000 -0.00074660
  3850.000 0.02799282
  3855.000 0.02117103
  3860.000 0.00738378
  3865.000 0.00958819
  3870.000 0.00254542
  3875.000 0.00528927
  3880.000 0.00498445
  3885.000 0.00835278
  3890.000 0.00480454
  3895.000 -0.00147604
  3900.000 0.01859573
  3905.000 -0.00077476
  3910.000 -0.00016739
  3915.000 0.00923340
  3920.000 -0.00232231
  3925.000 -0.00412874
  3930.000 -0.00416186
  3935.000 -0.01760150
  3940.000 0.00715812
  3945.000 0.00878339
  3950.000 -0.00989740
  3955.000 0.01692872
  3960.000 0.01227383
  3965.000 -0.00392262
  3970.000 -0.00696084
  3975.000 0.00700252
  3980.000 0.00368972
  3985.000 -0.00074029
  3990.000 0.00280454
  3995.000 0.00278770
  4000.000 0.00935624
  4005.000 0.00184019
  4010.000 0.01446692
  4015.000 -0.01993026
  4020.000 0.00365616
  4025.000 -0.00002215
  4030.000 0.00809933
  4035.000 -0.00714873
  4040.000 0.00200470
  4045.000 -0.00041623
  4050.000 -0.01146295
  4055.000 -0.01366860
  4060.000 -0.02440141
  4065.000 -0.00603801
  4070.000 -0.00731734
  4075.000 -0.00809175
  4080.000 -0.01446919
  4085.000 0.01527086
  4090.000 -0.02805707
  4095.000 -0.00443263
  4100.000 -0.00532901
  4105.000 -0.01981038
  4110.000 0.01312211
  4115.000 0.01891938
  4120.000 0.01286487
  4125.000 -0.01277400
  4130.000 -0.02489674
  4135.000 -0.00216963
  4140.000 -0.00930715
  4145.000 0.00326992
  4150.000 -0.00389178
  4155.000 0.01855230
  4160.000 -0.00308564
  4165.000 0.01275284
  4170.000 -0.00592505
  4175.000 -0.00339345
  4180.000 -0.00439961
  4185.000 0.01230347
  4190.000 0.00249855
  4195.000 0.01488576
  4200.000 0.00205586
  4205.000 0.00533568
  4210.000 -0.00239837
  4215.000 -0.01498315
  4220.000 -0.00984582
  4225.000 -0.02061019
  4230.000 0.00167576
  4235.000 0.00335691
  4240.000 0.01143940
  4245.000 -0.00126391
  4250.000 0.00073597
  4255.000 0.00253276
  4260.000 0.01401485
  4265.000 0.00565622
  4270.000 -0.01607921
  4275.000 0.02007980
  4280.000 0.00354958
  4285.000 0.00415058
  4290.000 0.00467306
  4295.000 0.00146371
  4300.000 0.00674494
  4305.000 0.01025830
  4310.000 0.00622357
  4315.000 -0.01058323
  4320.000 0.00012131
  4325.000 0.00270842
  4330.000 0.00774229
  4335.000 0.01444722
  4340.000 -0.00630639
  4345.000 -0.01908556
  4350.000 -0.00069509
  4355.000 -0.01073022
  4360.000 0.01170784
  4365.000 0.00820257
  4370.000 0.01429626
  4375.000 -0.01661362
  4380.000 0.02138671
  4385.000 0.01090199
  4390.000 0.00165418
  4395.000 0.00579550
  4400.000 -0.02386211
  4405.000 -0.00581093
  4410.000 0.01935008
  4415.000 0.00261930
  4420.000 -0.00626471
  4425.000 -0.00568789
  4430.000 -0.01641344
  4435.000 -0.02849584
  4440.000 0.01265722
  4445.000 0.02912157
  4450.000 0.01976727
  4455.000 0.02638347
  4460.000 -0.00331947
  4465.000 0.00992746
  4470.000 -0.00109328
  4475.000 -0.00425037
  4480.000 -0.00108912
  4485.000 -0.01765706
  4490.000 0.02525821
  4495.000 -0.00104220
  4500.000 -0.00115647
  4505.000 0.00822980
  4510.000 0.02029242
  4515.000 0.00635238
  4520.000 -0.01435887
  4525.000 -0.00465485
  4530.000 0.00186299
  4535.000 0.01405866
  4540.000 0.00399953
  4545.000 0.00667368
  4550.000 -0.01216837
  4555.000 -0.00047749
  4560.000 0.00068215
  4565.000 0.00737407
  4570.000 0.00029416
  4575.000 -0.01914762
  4580.000 -0.00116415
  4585.000 0.00083631
  4590.000 -0.00122674
  4595.000 0.00669721
  4600.000 0.00218478
  4605.000 0.00042525
  4610.000 0.00173414
  4615.000 -0.00660252
  4620.000 0.00131402
  4625.000 0.00557688
  4630.000 -0.00722056
  4635.000 -0.00180532
  4640.000 0.00067398
  4645.000 0.00696454
  4650.000 -0.00246751
  4655.000 -0.01344110
  4660.000 0.01072551
  4665.000 -0.00022509
  4670.000 -0.00469809
  4675.000 0.00157332
  4680.000 -0.01174658
  4685.000 -0.01342501
  4690.000 0.01825386
  4695.000 0.00709640
  4700.000 0.01952024
  4705.000 -0.00453171
  4710.000 0.01366239
  4715.000 0.00476118
  4720.000 0.01532493
  4725.000 0.00393989
  4730.000 -0.00130022
  4735.000 0.01336729
  4740.000 0.01035209
  4745.000 -0.00383999
  4750.000 0.00847000
  4755.000 0.01114262
  4760.000 -0.01260419
  4765.000 0.01306934
  4770.000 -0.00871662
  4775.000 -0.01407891
  4780.000 0.01239747
  4785.000 0.01013591
  4790.000 0.00828762
  4795.000 -0.00881377
  4800.000 -0.01125615
  4805.000 -0.01495763
  4810.000 -0.00895046
  4815.000 -0.01493157
  4820.000 -0.00951385
  4825.000 0.00348029
  4830.000 0.00023972
  4835.000 -0.00518440
  4840.000 0.00948300
  4845.000 0.01690273
  4850.000 -0.00545332
  4855.000 -0.01633501
  4860.000 -0.02094423
  4865.000 0.01258120
  4870.000 0.00631298
  4875.000 -0.00313908
  4880.000 0.01557392
  4885.000 -0.00725528
  4890.000 0.00074903
  4895.000 0.01034778
  4900.000 -0.01629537
  4905.000 -0.01956535
  4910.000 0.00037333
  4915.000 0.00683049
  4920.000 -0.02036160
  4925.000 -0.00569305
  4930.000 -0.01687634
  4935.000 -0.01035449
  4940.000 0.01397694
  4945.000 0.00920135
  4950.000 0.00838012
  4955.000 0.00266193
  4960.000 -0.00789432
  4965.000 -0.00259883
  4970.000 -0.01055221
  4975.000 -0.00177008
  4980.000 0.01333107
  4985.000 -0.00766807
  4990.000 -0.02255157
  4995.000 0.01717434
  5000.000 -0.01213967
  5005.000 0.00508876
  5015.000 -0.00270063
  5020.000 0.01059186
  5025.000 0.01582267
  5030.000 -0.01692387
  5035.000 -0.00629800
  5040.000 0.00705484
  5045.000 0.00304477
  5050.000 -0.01042859
  5055.000 0.00450822
  5060.000 0.00598412
  5065.000 -0.00627878
  5070.000 -0.00721375
  5075.000 0.00515936
  5080.000 -0.00932569
  5085.000 -0.02300019
  5090.000 -0.00477781
  5095.000 -0.00924954
  5100.000 -0.00103249
  5105.000 -0.00698615
  5110.000 -0.00230193
  5115.000 -0.00518017
  5120.000 -0.00530216
  5125.000 -0.00660944
  5130.000 -0.00645602
  5135.000 -0.00106520
  5140.000 -0.00357659
  5145.000 0.01814214
  5150.000 -0.02478245
  5155.000 -0.00421217
  5160.000 -0.01235201
  5165.000 -0.01343211
  5170.000 0.02154235
  5175.000 0.00289841
  5180.000 -0.00379369
  5185.000 -0.01403853
  5190.000 -0.00312911
  5195.000 0.00929937
  5200.000 -0.03136300
  5205.000 0.01958790
  5210.000 -0.01329471
  5215.000 0.00068339
  5220.000 -0.00208905
  5225.000 -0.01921778
  5230.000 0.00793467
  5235.000 -0.01657942
  5240.000 0.00271556
  5245.000 -0.02864706
  5250.000 0.00124812
  5255.000 0.00596853
  5260.000 -0.01062548
  5265.000 0.00687339
  5270.000 -0.01092460
  5275.000 -0.01587167
  5280.000 0.00647939
  5285.000 0.00409290
  5290.000 -0.01419251
  5295.000 0.00068376
  5300.000 -0.01577846
  5305.000 -0.00253942
  5310.000 -0.00899563
  5315.000 0.00735449
  5320.000 -0.00045663
  5325.000 0.00411922
  5330.000 -0.00973909
  5335.000 -0.01268349
  5340.000 0.01198973
  5345.000 -0.01021606
  5350.000 -0.02222275
  5355.000 -0.01561491
  5360.000 -0.00045295
  5365.000 0.00356189
  5370.000 -0.02810493
  5375.000 -0.01768785
  5380.000 -0.00259801
  5385.000 -0.01524424
  5390.000 -0.01477478
  5395.000 -0.04030852
  5400.000 0.02077142
  5405.000 -0.01054644
  5410.000 0.01232460
  5415.000 -0.00414458
  5420.000 0.00266979
  5425.000 0.00376743
  5430.000 -0.00439686
  5435.000 0.00550458
  5440.000 -0.00180977
  5445.000 -0.00334238
  5450.000 0.00838735
  5455.000 -0.00539289
  5460.000 0.00059611
  5465.000 -0.01308544
  5470.000 -0.00144802
  5475.000 -0.00231279
  5480.000 -0.02032872
  5485.000 0.01958614
  5490.000 -0.00667499
  5495.000 0.01002134
  5500.000 0.00113822
  5505.000 0.01114926
  5510.000 -0.01854002
  5515.000 0.00588307
  5520.000 -0.01122781
  5525.000 0.00244560
  5530.000 0.01312750
  5535.000 0.01008771
  5540.000 0.01005060
  5545.000 0.01310348
  5550.000 -0.00576574
  5555.000 0.01234485
  5560.000 0.02113819
  5565.000 0.00867555
  5570.000 -0.01220708
  5575.000 0.00013538
  5580.000 -0.01034234
  5585.000 -0.02155711
  5590.000 0.00318304
  5595.000 0.01731377
  5600.000 -0.01203704
  5605.000 -0.01157910
  5610.000 0.00793037
  5615.000 -0.01322316
  5620.000 -0.00891250
  5625.000 -0.00654637
  5630.000 -0.00797319
  5635.000 0.00676674
  5640.000 0.01468125
  5645.000 -0.01693560
  5650.000 0.00660009
  5655.000 -0.02863793
  5660.000 0.01502890
  5665.000 -0.00245409
  5670.000 -0.01089960
  5675.000 0.00161279
  5680.000 -0.01847597
  5685.000 -0.00717228
  5690.000 0.00933689
  5695.000 0.00683103
  5700.000 -0.00232123
  5705.000 0.01179803
  5710.000 0.01101649
  5715.000 -0.00661487
  5720.000 -0.01118717
  5725.000 -0.00727662
  5730.000 0.00442176
  5735.000 0.00968174
  5740.000 -0.00255452
  5745.000 -0.00251644
  5750.000 0.00556231
  5755.000 0.00283058
  5760.000 -0.01714213
  5765.000 0.00035094
  5770.000 -0.01817289
  5775.000 -0.00035888
  5780.000 0.00852347
  5785.000 0.00176207
  5790.000 -0.00685303
  5795.000 0.01342542
  5800.000 -0.01183651
  5805.000 0.00500446
  5810.000 0.01671191
  5815.000 0.02700169
  5820.000 0.01707282
  5825.000 -0.01104343
  5830.000 0.01697839
  5835.000 0.00636031
  5840.000 0.02027795
  5845.000 -0.00250427
  5850.000 0.00920553
  5855.000 0.00097940
  5860.000 -0.01532733
  5865.000 0.00752725
  5870.000 0.00071097
  5875.000 0.00795382
  5880.000 -0.01057709
  5885.000 -0.00170222
  5890.000 0.01463956
  5895.000 -0.00869412
  5900.000 -0.00173207
  5905.000 0.01156827
  5910.000 -0.01648099
  5915.000 0.01198301
  5920.000 0.00732049
  5925.000 -0.00362898
  5930.000 -0.00971163
  5935.000 -0.02258482
  5940.000 -0.00052985
  5945.000 -0.00701192
  5950.000 -0.00795392
  5955.000 0.00628223
  5960.000 -0.00382785
  5965.000 -0.00077303
  5970.000 0.01123724
  5975.000 0.00721933
  5980.000 -0.00713725
  5985.000 0.01040018
  5990.000 0.00837787
  5995.000 0.00644214
  6000.000 0.00969731
  6005.000 0.00737001
  6010.000 0.00416259
  6015.000 -0.00841168
  6020.000 0.00579374
  6025.000 -0.00030235
  6030.000 0.00548962
  6035.000 0.01509625
  6040.000 0.00626806
  6045.000 -0.01660837
  6050.000 -0.01589511
  6055.000 0.00990341
  6060.000 0.00188271
  6065.000 0.00952843
  6070.000 0.00324928
  6075.000 -0.02149137
  6080.000 -0.00004516
  6085.000 0.00991009
  6090.000 -0.00402865
  6095.000 0.00712115
  6100.000 -0.00303809
  6105.000 0.00384618
  6110.000 -0.00484282
  6115.000 0.00855058
  6120.000 0.00381650
  6125.000 0.00999230
  6130.000 0.02215744
  6135.000 -0.00765559
  6140.000 0.00681617
  6145.000 -0.00193638
  6150.000 -0.01327003
  6155.000 0.01235886
  6160.000 0.00430874
  6165.000 0.00054005
  6170.000 -0.00351445
  6175.000 0.00519224
  6180.000 -0.01142532
  6185.000 0.00347198
  6190.000 -0.00420410
  6195.000 -0.01656361
  6200.000 0.00351923
  6205.000 -0.00311435
  6210.000 -0.00227504
  6215.000 0.00373031
  6220.000 -0.01311866
  6225.000 0.00926452
  6230.000 -0.01131864
  6235.000 -0.00163994
  6240.000 0.00240109
  6245.000 -0.00777760
  6250.000 -0.01028149
  6255.000 -0.00786761
  6260.000 -0.00071750
  6265.000 -0.01710154
  6270.000 0.00233211
  6275.000 0.00609005
  6280.000 -0.00688030
  6285.000 0.01103130
  6290.000 0.00337593
  6295.000 0.00168266
  6300.000 -0.00225148
  6305.000 -0.00461415
  6310.000 0.02544493
  6315.000 -0.00763450
  6320.000 -0.00030050
  6325.000 -0.01407090
  6330.000 -0.00409072
  6335.000 0.00139231
  6340.000 0.00788760
  6345.000 0.01807383
  6350.000 -0.00369678
  6355.000 0.00756289
  6360.000 0.01792706
  6365.000 -0.00242050
  6370.000 0.00790641
  6375.000 -0.00143101
  6380.000 0.01746166
  6385.000 -0.01455966
  6390.000 0.00491371
  6395.000 0.02150985
  6400.000 -0.01324647
  6405.000 0.00290202
  6410.000 -0.00626315
  6415.000 0.00797439
  6420.000 -0.01177607
  6425.000 0.00136671
  6430.000 0.00203843
  6435.000 -0.00425590
  6440.000 0.01013514
  6445.000 0.01775104
  6450.000 -0.00315159
  6455.000 -0.00169946
  6460.000 0.00037195
  6465.000 0.00814869
  6470.000 0.00615869
  6475.000 -0.00943393
  6480.000 0.00005215
  6485.000 0.00555539
  6490.000 -0.00435865
  6495.000 -0.00611803
  6500.000 -0.02089815
  6505.000 -0.00105182
  6510.000 0.02323732
  6515.000 -0.00205164
  6520.000 0.00828953
  6525.000 -0.01589750
  6530.000 0.00816006
  6535.000 0.00315184
  6540.000 0.01683139
  6545.000 0.00771171
  6550.000 0.01247497
  6555.000 -0.00777657
  6560.000 -0.01195450
  6565.000 0.00211080
  6570.000 -0.00654566
  6575.000 0.02648140
  6580.000 0.00710013
  6585.000 0.01346472
  6590.000 0.00716469
  6595.000 0.00308374
  6600.000 -0.00161149
  6605.000 -0.00656935
  6610.000 0.00068662
  6615.000 0.00885502
  6620.000 -0.01375490
  6625.000 0.00657498
  6630.000 0.01430675
  6635.000 0.01212993
  6640.000 0.01086296
  6645.000 0.01008580
  6650.000 0.01721273
  6655.000 -0.00172666
  6660.000 0.00357446
  6665.000 0.00637366
  6670.000 0.00272225
  6675.000 0.00306000
  6680.000 0.01396856
  6685.000 -0.00856651
  6690.000 0.00664621
  6695.000 -0.01480995
  6700.000 -0.00209407
  6705.000 -0.01951393
  6710.000 -0.00324170
  6715.000 -0.00742944
  6720.000 -0.01155096
  6725.000 0.00531080
  6730.000 0.00110280
  6735.000 0.00703644
  6740.000 0.00335866
  6745.000 -0.00968258
  6750.000 0.00957330
  6755.000 -0.01882623
  6760.000 0.00094212
  6765.000 -0.00587021
  6770.000 0.00897673
  6775.000 -0.01304249
  6780.000 -0.01106207
  6785.000 -0.01172261
  6790.000 0.00246422
  6795.000 0.00978214
  6800.000 0.00462069
  6805.000 0.00052580
  6810.000 0.00045090
  6815.000 0.00602931
  6820.000 -0.00262841
  6825.000 -0.00518767
  6830.000 -0.01079976
  6835.000 0.01229798
  6840.000 -0.00408603
  6845.000 0.00787537
  6850.000 0.00271134
  6855.000 0.02064922
  6860.000 0.01999677
  6865.000 0.01449901
  6870.000 -0.00300075
  6875.000 0.01370034
  6880.000 -0.01303806
  6885.000 -0.00689694
  6890.000 0.00835343
  6895.000 0.00012276
  6900.000 0.01392770
  6905.000 -0.00020016
  6910.000 -0.00426558
  6915.000 0.00831143
  6920.000 0.00514707
  6925.000 0.00593810
  6930.000 -0.01527962
  6935.000 -0.00174255
  6940.000 0.01190369
  6945.000 -0.01220467
  6950.000 -0.00158999
  6955.000 0.00534103
  6960.000 -0.01910267
  6965.000 -0.00786387
  6970.000 -0.00947898
  6975.000 0.00512326
  6980.000 0.00500022
  6985.000 -0.01395132
  6990.000 0.01913287
  6995.000 0.01525287
  7000.000 0.00955792
  7005.000 -0.01036320
  7010.000 -0.00407008
  7015.000 -0.00349533
  7020.000 0.00513202
  7025.000 0.00488011
  7030.000 -0.00120614
  7035.000 0.00158074
  7040.000 -0.00258932
  7045.000 0.00019754
  7050.000 -0.00777069
  7055.000 -0.00672984
  7060.000 -0.00521420
  7065.000 -0.00448467
  7070.000 -0.01497240
  7075.000 -0.00711057
  7080.000 -0.01094647
  7085.000 -0.00253747
  7090.000 -0.00727616
  7095.000 -0.01411905
  7100.000 -0.00586033
  7105.000 0.01338347
  7110.000 0.01387900
  7115.000 0.01122132
  7120.000 -0.01570761
  7125.000 -0.00256111
  7130.000 0.00128631
  7135.000 -0.00298772
  7140.000 0.03336801
  7145.000 0.00236674
  7150.000 -0.00225261
  7155.000 0.01626303
  7160.000 0.01947750
  7165.000 0.02148423
  7170.000 -0.01178021
  7175.000 -0.00082945
  7180.000 -0.00792166
  7185.000 -0.00279802
  7190.000 0.01490151
  7195.000 0.00714908
  7200.000 -0.00994940
  7205.000 0.01260543
  7210.000 -0.00979288
  7215.000 0.01090067
  7220.000 -0.01653225
  7225.000 -0.01286148
  7230.000 -0.01752157
  7235.000 0.01200423
  7240.000 0.01115524
  7245.000 -0.00564832
  7250.000 -0.01966299
  7255.000 0.02164673
  7260.000 -0.00123368
  7265.000 0.00950675
  7270.000 0.00125719
  7275.000 -0.00517215
  7280.000 -0.00304802
  7285.000 0.00039620
  7290.000 -0.00357216
  7295.000 -0.00656838
  7300.000 0.02254172
  7305.000 -0.00996137
  7310.000 0.00397692
  7315.000 -0.01515767
  7320.000 -0.00786978
  7325.000 0.00740450
  7330.000 -0.00338129
  7335.000 -0.00600695
  7340.000 -0.00600971
  7345.000 0.00382450
  7350.000 0.00468699
  7355.000 0.00521135
  7360.000 -0.01615890
  7365.000 0.00882523
  7370.000 0.00590039
  7375.000 0.01091628
  7380.000 0.01216444
  7385.000 0.02424565
  7390.000 0.01383461
  7395.000 0.01140202
  7400.000 0.01966204
  7405.000 0.02340600
  7410.000 0.00910793
  7415.000 -0.01057649
  7420.000 -0.02455347
  7425.000 -0.00215362
  7430.000 0.00871456
  7435.000 0.02372014
  7440.000 0.02328338
  7445.000 0.01208941
  7450.000 -0.00931187
  7455.000 0.01501126
  7460.000 -0.00176699
  7465.000 -0.01186583
  7470.000 0.02322674
  7475.000 0.01132256
  7480.000 -0.01580222
  7485.000 0.00218330
  7490.000 0.01318419
  7495.000 -0.00789419
  7500.000 0.02365808
  7505.000 -0.00787543
  7510.000 -0.00179917
  7515.000 -0.01198255
  7520.000 0.00155794
  7525.000 -0.02600282
  7530.000 -0.00556381
  7535.000 -0.00681634
  7540.000 -0.01488093
  7545.000 0.00367441
  7550.000 -0.00470167
  7555.000 -0.01606484
  7560.000 -0.00430114
  7565.000 0.01667316
  7575.000 0.01041970
  7580.000 -0.02215304
  7585.000 -0.00887344
  7590.000 0.00213384
  7595.000 -0.01197443
  7600.000 -0.01265946
  7605.000 -0.02170296
  7610.000 -0.01031959
  7615.000 -0.01168910
  7620.000 0.00005981
  7625.000 -0.00468278
  7630.000 -0.00685918
  7635.000 0.00207505
  7640.000 0.00504496
  7645.000 0.01177974
  7650.000 0.01935854
  7655.000 -0.01516308
  7660.000 0.01475626
  7665.000 0.01897653
  7670.000 0.00786345
  7675.000 0.00696355
  7680.000 0.00475475
  7685.000 -0.01465253
  7690.000 0.00790381
  7695.000 -0.01002095
  7700.000 0.02196764
  7705.000 0.01385994
  7710.000 0.00289317
  7715.000 -0.00188383
  7720.000 -0.01330483
  7725.000 0.01645413
  7730.000 -0.00498232
  7735.000 -0.00347133
  7740.000 -0.02328140
  7745.000 0.00142495
  7750.000 0.01124152
  7755.000 0.00452092
  7760.000 0.00372967
  7765.000 -0.01258082
  7770.000 0.01336882
  7775.000 0.01899540
  7780.000 0.00415875
  7785.000 -0.00447875
  7790.000 0.00087122
  7795.000 0.01538486
  7800.000 0.01839478
  7805.000 0.01207830
  7810.000 -0.01328053
  7815.000 -0.00995753
  7820.000 0.01065488
  7825.000 -0.00734041
  7830.000 -0.00671685
  7835.000 0.01512032
  7840.000 -0.00492080
  7845.000 0.01423831
  7850.000 0.00869682
  7855.000 0.01689173
  7860.000 -0.00817256
  7865.000 0.01263301
  7870.000 -0.02791759
  7875.000 -0.03427818
  7880.000 -0.02559069
  7885.000 0.00812373
  7890.000 -0.01220038
  7895.000 -0.01834255
  7900.000 0.00740087
  7905.000 0.01197745
  7910.000 -0.03169821
  7915.000 -0.02757461
  8070.000 -0.00539279
  8075.000 0.01769620
  8080.000 -0.01302349
  8085.000 -0.02215627
  8090.000 -0.01323846
  8095.000 0.02840271
  8100.000 -0.00544579
  8105.000 -0.00255414
  8110.000 0.01222022
  8115.000 0.00485760
  8120.000 -0.02581382
  8125.000 0.00986138
  8130.000 -0.00784953
  8135.000 -0.03270602
  8140.000 -0.00603884
  8145.000 -0.00036684
  8150.000 -0.01888909
  8155.000 -0.00792900
  8160.000 -0.01943103
  8165.000 0.00568261
  8170.000 0.02985963
  8175.000 -0.00721305
  8180.000 0.00793224
  8185.000 0.02253274
  8190.000 -0.00828311
  8195.000 0.00031558
  8200.000 0.00026437
  8205.000 0.01163889
  8210.000 -0.01774580
  8215.000 -0.02199209
  8220.000 0.01244210
  8225.000 -0.00388611
  8230.000 0.01769430
  8235.000 0.01779238
  8240.000 -0.00058594
  8245.000 0.01959401
  8250.000 0.00031986
  8255.000 0.01173153
  8260.000 -0.00956930
  8265.000 -0.00354473
  8270.000 -0.00030283
  8275.000 0.00222733
  8280.000 -0.00920532
  8285.000 0.00358303
  8290.000 0.00678873
  8295.000 0.00291198
  8300.000 -0.00507330
  8305.000 -0.00728749
  8310.000 0.01639794
  8315.000 -0.01360339
  8320.000 0.00279648
  8325.000 0.00702477
  8330.000 -0.00324005
  8335.000 -0.01976842
  8340.000 -0.00780931
  8345.000 -0.00320127
  8350.000 -0.00618415
  8355.000 -0.03364243
  8360.000 -0.01550005
  8365.000 0.01071259
  8370.000 0.00052879
  8375.000 0.00395501
  8380.000 0.02033805
  8385.000 0.01802132
  8390.000 -0.01289652
  8395.000 -0.00285842


==> anc/SDSSJ1604+0627/sdssj1604+0627_20160706.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1604+0627                    #Object Name                
#Date           =2016-07-06                        #Mid Exp. yyyy-mm-dd        
#UTC            =02:51:28.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =1                                 #Exposure Time (s)          
#MJD            =57575.1190798609                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1604+0627_firstframe.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 04 10.81                       #From stars.dat (J2000)     
#Dec            =+06 27 05.5                       #From stars.dat (J2000)     
#Epoch          =2016.511256473                    #Epoch in Decimal Years     
#PrecessedRA    =16 04 59.41                       #RA when observed           
#PrecessedDec   =+06 24 25.8                       #Dec when observed          
#Bjed           =2457575.623437107                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000064009                      #Linear correction days/day 
#Barydiff       =308.282                           #Bjed - jd (sec)            
#Leapsecs       =68.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =9858                              #Number pts in data         
   379.000 0.00843028
   380.000 0.00983160
   381.000 -0.01097792
   382.000 0.00203223
   383.000 0.01584716
   384.000 -0.00757150
   385.000 -0.01190010
   386.000 0.00156396
   387.000 0.00066589
   388.000 -0.00764345
   389.000 -0.01115916
   390.000 -0.02418123
   391.000 0.00114367
   392.000 0.01430097
   393.000 -0.00810056
   394.000 0.00051228
   395.000 -0.00362130
   396.000 -0.01327321
   397.000 -0.00772929
   398.000 -0.00425452
   399.000 -0.00839780
   400.000 0.00056187
   401.000 -0.00511627
   402.000 -0.00767968
   403.000 0.00270764
   404.000 -0.00266361
   405.000 -0.00117995
   406.000 -0.00937419
   407.000 0.00072327
   408.000 -0.00765134
   409.000 0.00592445
   410.000 -0.01952813
   411.000 -0.00602046
   412.000 -0.00277687
   413.000 -0.03052891
   414.000 0.00734742
   415.000 -0.00943803
   416.000 -0.01718841
   417.000 -0.00032583
   418.000 0.00672660
   419.000 0.00859820
   420.000 0.00552313
   421.000 0.00481293
   422.000 -0.00381652
   423.000 0.00295108
   424.000 0.01700313
   425.000 0.01266373
   426.000 -0.01777859
   427.000 -0.01816377
   428.000 0.01989555
   429.000 -0.01510310
   430.000 -0.00701757
   431.000 0.01621252
   432.000 -0.00054669
   433.000 -0.00318413
   434.000 -0.00801485
   435.000 -0.00217880
   436.000 0.01222100
   437.000 0.00378028
   438.000 0.00160461
   439.000 0.01527140
   440.000 0.00845187
   441.000 -0.00635292
   442.000 -0.00259607
   443.000 -0.00341010
   444.000 -0.02758215
   445.000 0.00195607
   446.000 -0.00369928
   447.000 -0.00586305
   448.000 -0.02104963
   449.000 0.01548412
   450.000 -0.00909159
   451.000 0.00140773
   452.000 0.00640344
   453.000 0.00210902
   454.000 -0.00879364
   455.000 0.01746804
   456.000 -0.01915143
   457.000 0.01967800
   458.000 0.00392751
   459.000 0.00061803
   460.000 -0.02151912
   461.000 -0.00870313
   462.000 0.00746899
   463.000 0.00637578
   464.000 -0.00423059
   465.000 -0.00925476
   466.000 -0.00413178
   467.000 -0.00003405
   468.000 -0.00519804
   469.000 -0.01477641
   470.000 -0.00093480
   471.000 -0.01181653
   472.000 0.00272160
   473.000 0.00599662
   474.000 -0.01373293
   475.000 0.01633847
   476.000 0.00141127
   477.000 -0.01602276
   478.000 -0.00548290
   479.000 0.00257855
   480.000 -0.00305885
   481.000 0.00064789
   482.000 -0.00711500
   483.000 0.00279250
   484.000 0.00379421
   485.000 0.00709849
   486.000 0.00278890
   487.000 -0.01097600
   488.000 0.00930211
   489.000 0.00552245
   490.000 0.00043570
   491.000 0.00445553
   492.000 0.02576125
   493.000 0.01223787
   494.000 0.00440217
   495.000 -0.00699666
   496.000 0.00413466
   497.000 0.00011587
   498.000 0.00189794
   499.000 0.00665457
   500.000 -0.00803781
   501.000 0.01283202
   502.000 0.00664787
   503.000 -0.00649740
   504.000 -0.01078673
   505.000 -0.00089864
   506.000 -0.00616214
   507.000 -0.00630589
   508.000 0.00489921
   509.000 0.00342208
   510.000 0.00718955
   511.000 0.00414611
   512.000 -0.00101979
   513.000 -0.01164113
   514.000 0.01293981
   515.000 -0.01550429
   516.000 -0.00316722
   517.000 -0.00844402
   518.000 -0.01234076
   519.000 0.01355759
   520.000 -0.00623699
   521.000 0.01104823
   522.000 -0.01557757
   523.000 0.00555800
   524.000 -0.00460308
   525.000 -0.01397442
   526.000 0.01016898
   527.000 0.00717883
   528.000 -0.00308367
   529.000 0.01221772
   530.000 0.00510198
   531.000 0.00363109
   532.000 0.02192031
   533.000 0.01669151
   534.000 0.02242890
   535.000 -0.01895847
   536.000 -0.00861643
   537.000 0.01626759
   538.000 -0.01543330
   539.000 -0.00158457
   540.000 0.01400264
   541.000 0.01143896
   542.000 0.00522901
   543.000 -0.01589512
   544.000 -0.01406973
   545.000 -0.00781217
   546.000 0.00023481
   547.000 0.01327930
   548.000 0.00308972
   549.000 0.01183931
   550.000 0.00126248
   551.000 -0.00508998
   552.000 0.02276682
   553.000 -0.01995575
   554.000 0.00280910
   555.000 -0.00341307
   556.000 0.00926454
   557.000 -0.00985927
   558.000 -0.00850253
   559.000 -0.02091148
   560.000 0.00449453
   561.000 0.00091919
   562.000 -0.00275532
   563.000 0.00058456
   564.000 0.01044849
   565.000 -0.01162895
   566.000 0.01267623
   567.000 0.00190246
   568.000 -0.00063965
   569.000 0.00573148
   570.000 0.00675087
   571.000 -0.00817835
   572.000 -0.00062740
   573.000 0.01870416
   574.000 0.01204920
   575.000 0.00609061
   576.000 -0.00359809
   577.000 0.00476663
   578.000 -0.02854107
   579.000 -0.00337500
   580.000 -0.01143919
   581.000 -0.00392466
   582.000 -0.01369692
   583.000 0.00584596
   584.000 0.00571623
   585.000 -0.00204079
   586.000 -0.00121511
   587.000 0.00979019
   588.000 0.01443498
   589.000 -0.00716467
   590.000 0.01723951
   591.000 -0.01057226
   592.000 -0.00664740
   593.000 0.01972598
   594.000 -0.01187321
   595.000 0.00323505
   596.000 0.00550012
   597.000 0.00615210
   598.000 -0.01175112
   599.000 0.00677028
   600.000 0.00751568
   601.000 0.00077193
   602.000 -0.00337211
   603.000 -0.00004064
   604.000 0.01248966
   605.000 0.00259449
   606.000 -0.01039499
   607.000 -0.00221636
   608.000 0.01264114
   609.000 -0.02355420
   610.000 -0.00004803
   611.000 0.01076953
   612.000 0.00503337
   613.000 -0.01364600
   614.000 0.00070466
   615.000 -0.00243415
   616.000 -0.01812732
   617.000 0.01748770
   618.000 -0.00405832
   619.000 0.00326548
   620.000 -0.01398811
   621.000 -0.00213430
   622.000 0.00480266
   623.000 0.01360815
   624.000 -0.00854895
   625.000 -0.01191843
   626.000 -0.01085543
   627.000 0.00706379
   628.000 0.00806506
   629.000 0.01563679
   630.000 -0.00494715
   631.000 -0.00197876
   632.000 -0.01047751
   633.000 -0.01488364
   634.000 -0.01362073
   635.000 0.00709871
   636.000 0.00339442
   637.000 -0.00307479
   638.000 -0.01466320
   639.000 -0.00205599
   640.000 0.00059423
   641.000 0.00197952
   642.000 0.01401616
   643.000 0.00953207
   644.000 -0.01803724
   645.000 -0.01804293
   646.000 0.00651157
   647.000 0.00110407
   648.000 -0.00987926
   649.000 -0.00958594
   650.000 0.00457393
   651.000 0.01158829
   652.000 -0.00107974
   653.000 -0.00318407
   654.000 -0.00082188
   655.000 -0.00672484
   656.000 0.01651729
   657.000 0.00027316
   658.000 -0.00216624
   659.000 0.01068124
   660.000 0.00267902
   661.000 -0.01074140
   662.000 0.01243638
   663.000 0.00440107
   664.000 0.00014646
   665.000 0.00934180
   666.000 0.02411829
   667.000 -0.01383982
   668.000 -0.00170988
   669.000 -0.00439197
   670.000 0.00585808
   671.000 -0.01135411
   672.000 0.00437988
   673.000 -0.01459962
   674.000 -0.00888234
   675.000 -0.00702911
   676.000 -0.00057703
   677.000 0.00134846
   678.000 -0.01519629
   679.000 -0.00267567
   680.000 -0.01092560
   681.000 -0.01360855
   682.000 0.00453355
   683.000 -0.00253837
   684.000 0.00805026
   685.000 -0.00679994
   686.000 -0.00910478
   687.000 -0.02037219
   688.000 0.00300260
   689.000 0.00636118
   690.000 -0.00989571
   691.000 -0.01433978
   692.000 -0.00591353
   693.000 -0.00053904
   694.000 0.00330998
   695.000 0.00242498
   696.000 0.01134682
   697.000 -0.02390350
   698.000 0.00026495
   699.000 -0.01268524
   700.000 -0.00130501
   701.000 -0.00865187
   702.000 0.00968479
   703.000 -0.01655689
   704.000 0.02228526
   705.000 0.00697084
   706.000 0.00524526
   707.000 0.00815013
   708.000 0.00097315
   709.000 0.02300471
   710.000 0.01668306
   711.000 -0.01490168
   712.000 0.00592705
   713.000 -0.00725465
   714.000 -0.02010678
   715.000 -0.00080691
   716.000 0.02003042
   717.000 0.00631059
   718.000 -0.00035861
   719.000 0.00785321
   720.000 0.00760613
   721.000 -0.00748328
   722.000 0.00651570
   723.000 -0.00449767
   724.000 0.01720359
   725.000 -0.01461022
   726.000 -0.00527774
   727.000 -0.01378021
   728.000 -0.00807405
   729.000 0.01864239
   730.000 0.00726403
   731.000 0.00184694
   732.000 -0.00880960
   733.000 0.00742911
   734.000 -0.00664736
   735.000 -0.00462079
   736.000 0.00997809
   737.000 -0.00868754
   738.000 -0.00523172
   739.000 -0.01720694
   740.000 -0.00048111
   741.000 -0.01146556
   742.000 0.00647217
   743.000 -0.00018558
   744.000 0.00430882
   745.000 0.02418751
   746.000 -0.01362832
   747.000 -0.01110489
   748.000 0.01722059
   749.000 -0.00289368
   750.000 0.01518554
   751.000 -0.00618831
   752.000 0.00605383
   753.000 -0.00379414
   754.000 -0.01010238
   755.000 -0.00474129
   756.000 0.00252127
   757.000 0.00104479
   758.000 -0.00743538
   759.000 -0.00268831
   760.000 0.01311244
   761.000 0.01348575
   762.000 -0.01019729
   763.000 0.01203143
   764.000 0.00256917
   765.000 0.01771158
   766.000 0.02720376
   767.000 -0.00686564
   768.000 0.01469203
   769.000 0.00161115
   770.000 -0.00141875
   771.000 -0.00223479
   772.000 -0.01627532
   773.000 -0.00984801
   774.000 0.01003555
   775.000 0.01492519
   776.000 0.02194161
   777.000 -0.00423462
   778.000 0.01353071
   779.000 0.00116193
   780.000 -0.00122347
   781.000 0.00650323
   782.000 0.00441446
   783.000 -0.00142468
   784.000 0.00002970
   785.000 -0.00050002
   786.000 0.00197188
   787.000 0.00072813
   788.000 0.00781652
   789.000 -0.00634703
   790.000 -0.00090892
   791.000 0.00022471
   792.000 -0.01065622
   793.000 -0.00463094
   794.000 0.01216626
   795.000 0.00190042
   796.000 -0.00570401
   797.000 -0.00727882
   798.000 -0.01242265
   799.000 -0.00107848
   800.000 0.00435133
   801.000 -0.00065009
   802.000 0.00354023
   803.000 0.00224511
   804.000 -0.01032792
   805.000 0.00575076
   806.000 -0.00633889
   807.000 -0.00286432
   808.000 -0.00719489
   809.000 0.01178067
   810.000 -0.00774342
   811.000 0.02967822
   812.000 -0.00899312
   813.000 -0.01214651
   814.000 0.01251173
   815.000 0.00634098
   816.000 0.01370848
   817.000 -0.00811511
   818.000 0.00847982
   819.000 0.00000765
   820.000 0.01062813
   821.000 0.01288878
   822.000 -0.00663220
   823.000 -0.00310410
   824.000 -0.00014212
   825.000 0.01663790
   826.000 0.00680720
   827.000 -0.01018334
   828.000 0.01306128
   829.000 0.01258704
   830.000 0.01504297
   831.000 0.01490014
   832.000 0.01196879
   833.000 0.00213561
   834.000 0.02342345
   835.000 0.00151571
   836.000 -0.01211140
   837.000 0.01117462
   838.000 -0.01296365
   839.000 0.01044216
   840.000 -0.00217877
   841.000 0.00833910
   842.000 -0.00960200
   843.000 -0.00923963
   844.000 -0.00486341
   845.000 -0.01377582
   846.000 0.01218623
   847.000 -0.00311684
   848.000 0.00350303
   849.000 0.00509604
   850.000 -0.00571360
   851.000 0.00766263
   852.000 0.01154374
   853.000 0.00459700
   854.000 -0.00518594
   855.000 0.00724198
   856.000 0.00393422
   857.000 0.00496741
   858.000 0.00930816
   859.000 0.00485550
   860.000 0.00710366
   861.000 -0.00473729
   862.000 -0.00887372
   863.000 0.00372530
   864.000 -0.00514050
   865.000 0.00306126
   866.000 0.01891310
   867.000 -0.00168109
   868.000 -0.00991257
   869.000 0.01383283
   870.000 -0.01066001
   871.000 0.01111445
   872.000 0.01456211
   873.000 0.00908184
   874.000 0.00170796
   875.000 -0.00708920
   876.000 -0.01642998
   877.000 0.00332731
   878.000 -0.00354455
   879.000 -0.00557560
   880.000 0.01018085
   881.000 0.01011644
   882.000 0.00231072
   883.000 0.01423315
   884.000 0.01312749
   885.000 -0.00084770
   886.000 -0.00289763
   887.000 0.00205557
   888.000 0.00506494
   889.000 -0.01131560
   890.000 0.00527687
   891.000 -0.00709699
   892.000 -0.01168980
   893.000 -0.01551969
   894.000 -0.00742736
   895.000 -0.00789960
   896.000 -0.01204321
   897.000 0.00364795
   898.000 0.00818631
   899.000 -0.00130657
   900.000 0.00797927
   901.000 0.01343150
   902.000 0.00255145
   903.000 -0.00214812
   904.000 -0.02457866
   905.000 -0.01148426
   906.000 0.00696093
   907.000 -0.00283441
   908.000 -0.00818557
   909.000 -0.00408119
   910.000 -0.00643485
   911.000 0.00454615
   912.000 -0.00444892
   913.000 0.01313279
   914.000 -0.00447006
   915.000 0.00940747
   916.000 -0.00851649
   917.000 -0.00118524
   918.000 0.00692982
   919.000 -0.00213932
   920.000 -0.00533441
   921.000 -0.02282922
   922.000 -0.00329551
   923.000 -0.00534212
   924.000 -0.00552553
   925.000 -0.00575832
   926.000 -0.01760058
   927.000 -0.01196606
   928.000 -0.01663318
   929.000 0.00506008
   930.000 0.01772158
   931.000 -0.00798025
   932.000 0.00374768
   933.000 -0.00769056
   934.000 -0.00987990
   935.000 0.00794630
   936.000 -0.00441300
   937.000 0.00807502
   938.000 -0.01777628
   939.000 -0.00982412
   940.000 -0.00076187
   941.000 -0.01492715
   942.000 -0.01643307
   943.000 0.01706873
   944.000 0.01120395
   945.000 -0.00263900
   946.000 -0.00406812
   947.000 -0.00715280
   948.000 0.01439125
   949.000 -0.00453595
   950.000 -0.00179810
   951.000 -0.00593858
   952.000 0.00464338
   953.000 0.00196336
   954.000 0.00089733
   955.000 0.01997400
   956.000 -0.00640302
   957.000 0.00650769
   958.000 -0.01198078
   959.000 -0.01302645
   960.000 0.00415883
   961.000 -0.00402877
   962.000 -0.00786322
   963.000 -0.00825594
   964.000 -0.02372459
   965.000 -0.00816307
   966.000 0.01209181
   967.000 -0.01840317
   968.000 -0.01102915
   969.000 0.00771849
   970.000 -0.00118521
   971.000 -0.00747156
   972.000 0.00277060
   973.000 0.01002507
   974.000 0.00782946
   975.000 -0.00575111
   976.000 0.00024590
   977.000 0.00550914
   978.000 -0.00240543
   979.000 0.00816224
   980.000 0.00706018
   981.000 -0.01161588
   982.000 0.00741047
   983.000 -0.02833064
   984.000 0.00263101
   985.000 0.00666917
   986.000 -0.00425876
   987.000 0.02629806
   988.000 0.00702181
   989.000 -0.02389915
   990.000 0.00366162
   991.000 0.00055612
   992.000 0.01409251
   993.000 0.00625175
   994.000 0.00089306
   995.000 -0.00122481
   996.000 0.00625958
   997.000 0.01493953
   998.000 0.00041642
   999.000 0.01325457
  1000.000 0.00604856
  1001.000 0.00711202
  1002.000 0.02050230
  1003.000 -0.00522406
  1004.000 0.00627686
  1005.000 0.01435181
  1006.000 -0.00850258
  1007.000 -0.00152122
  1008.000 0.00298934
  1009.000 0.01120972
  1010.000 -0.00650563
  1011.000 0.00742080
  1012.000 -0.01515003
  1013.000 -0.00028958
  1014.000 -0.01117827
  1015.000 -0.00423960
  1016.000 0.00387026
  1017.000 -0.01608469
  1018.000 -0.00149321
  1019.000 0.01520423
  1020.000 0.00761672
  1021.000 -0.02749366
  1022.000 0.00276713
  1023.000 -0.00932930
  1024.000 0.01450350
  1025.000 0.01800563
  1026.000 -0.00707277
  1027.000 0.00842516
  1028.000 0.00792524
  1029.000 -0.00928247
  1030.000 0.00136765
  1031.000 -0.00012448
  1032.000 0.01117834
  1033.000 -0.00294348
  1034.000 0.00760500
  1035.000 0.01831710
  1036.000 -0.01196178
  1037.000 -0.00487189
  1038.000 0.00323057
  1039.000 0.00689461
  1040.000 0.01692125
  1041.000 0.01626911
  1042.000 0.00306073
  1043.000 0.01830718
  1044.000 0.00313314
  1045.000 0.00024200
  1046.000 -0.00739003
  1047.000 0.01211545
  1048.000 0.00588312
  1049.000 0.00907309
  1050.000 -0.00217891
  1051.000 -0.00173745
  1052.000 0.00081385
  1053.000 0.00660985
  1054.000 0.00955994
  1055.000 0.01401264
  1056.000 0.00452902
  1057.000 -0.00816332
  1058.000 -0.00116850
  1059.000 0.02275703
  1060.000 0.01563006
  1061.000 -0.00345033
  1062.000 0.01058251
  1063.000 -0.00672656
  1064.000 0.00334283
  1065.000 0.01448233
  1066.000 0.01415408
  1067.000 -0.00565091
  1068.000 0.00861378
  1069.000 -0.01044473
  1070.000 -0.00285279
  1071.000 0.00358211
  1072.000 -0.00952803
  1073.000 -0.00863392
  1074.000 0.01997540
  1075.000 -0.00226308
  1076.000 0.01071127
  1077.000 -0.00270513
  1078.000 -0.00168661
  1079.000 0.00295658
  1080.000 0.00640597
  1081.000 -0.00636408
  1082.000 -0.00291746
  1083.000 0.01626973
  1084.000 0.00977545
  1085.000 0.00339522
  1086.000 0.00041912
  1087.000 0.00686473
  1088.000 0.00638232
  1089.000 0.01408146
  1090.000 0.00573507
  1091.000 -0.00778651
  1092.000 0.01256894
  1093.000 0.01593818
  1094.000 0.00035719
  1095.000 0.02108285
  1096.000 0.00104019
  1097.000 0.01060455
  1098.000 -0.00032397
  1099.000 0.01377383
  1100.000 0.00487620
  1101.000 -0.00194854
  1102.000 -0.00780359
  1103.000 -0.00530699
  1104.000 0.00221680
  1105.000 0.00396536
  1106.000 -0.00121644
  1107.000 0.00773925
  1108.000 -0.00570906
  1109.000 0.00630815
  1110.000 0.00802280
  1111.000 -0.00047681
  1112.000 -0.00421359
  1113.000 -0.00680749
  1114.000 -0.00568862
  1115.000 -0.00677790
  1116.000 -0.00283861
  1117.000 0.02130033
  1118.000 -0.01070190
  1119.000 -0.00662454
  1120.000 0.00519959
  1121.000 -0.00411294
  1122.000 -0.00097035
  1123.000 -0.00660416
  1124.000 -0.00335566
  1125.000 0.01549109
  1126.000 0.00339185
  1127.000 -0.00096173
  1128.000 -0.00874914
  1129.000 -0.00039328
  1130.000 0.00373331
  1131.000 0.01277884
  1132.000 -0.00392529
  1133.000 0.00161397
  1134.000 0.00237644
  1135.000 -0.00476337
  1136.000 -0.00292383
  1137.000 0.00987821
  1138.000 0.00859827
  1139.000 -0.00625620
  1140.000 -0.01674446
  1141.000 -0.01368330
  1142.000 -0.01010050
  1143.000 -0.00627476
  1144.000 0.01183911
  1145.000 0.00112809
  1146.000 0.00970924
  1147.000 0.01194246
  1148.000 -0.00147561
  1149.000 -0.00907350
  1150.000 0.00439859
  1151.000 0.00403776
  1152.000 0.00347617
  1153.000 -0.00362011
  1154.000 -0.00230541
  1155.000 0.00183128
  1156.000 0.01585666
  1157.000 0.00871526
  1158.000 0.00024427
  1159.000 -0.00148962
  1160.000 -0.00300027
  1161.000 0.01476978
  1162.000 -0.01768647
  1163.000 -0.00189684
  1164.000 -0.00100283
  1165.000 0.00831278
  1166.000 -0.00613417
  1167.000 0.00631909
  1168.000 -0.00272111
  1169.000 -0.00682563
  1170.000 -0.00665564
  1171.000 -0.00427521
  1172.000 -0.00533156
  1173.000 -0.01754869
  1174.000 0.01792390
  1175.000 0.00546777
  1176.000 -0.00706494
  1177.000 0.01035402
  1178.000 -0.00426325
  1179.000 -0.00774989
  1180.000 -0.01246346
  1181.000 -0.02244630
  1182.000 -0.00931689
  1183.000 -0.01721156
  1184.000 0.00974795
  1185.000 -0.01284604
  1186.000 -0.01995939
  1187.000 0.00338672
  1188.000 -0.01474815
  1189.000 -0.00581341
  1190.000 -0.00452381
  1191.000 -0.00593378
  1192.000 0.00770709
  1193.000 0.00173140
  1194.000 -0.01113834
  1195.000 -0.00307929
  1196.000 -0.00243896
  1197.000 0.00108288
  1198.000 0.00673930
  1199.000 -0.01354656
  1200.000 -0.02393382
  1201.000 0.01269830
  1202.000 -0.00597354
  1203.000 0.01169189
  1204.000 -0.01667169
  1205.000 -0.00002036
  1206.000 -0.00709371
  1207.000 -0.00683491
  1208.000 -0.00026350
  1209.000 -0.01507479
  1210.000 -0.00673938
  1211.000 0.00796128
  1212.000 -0.01288341
  1213.000 -0.00702119
  1214.000 0.00383510
  1215.000 0.00711962
  1216.000 -0.00312791
  1217.000 -0.00814549
  1218.000 -0.01301660
  1219.000 -0.00072916
  1220.000 -0.00173285
  1221.000 -0.01114443
  1222.000 0.00777036
  1223.000 0.00072697
  1224.000 -0.00895610
  1225.000 0.00061320
  1226.000 -0.00652555
  1227.000 0.00162190
  1228.000 -0.01785914
  1229.000 0.00625969
  1230.000 0.00156003
  1231.000 -0.00447397
  1232.000 0.00465528
  1233.000 -0.01137725
  1234.000 0.00311494
  1235.000 0.00010865
  1236.000 -0.00703061
  1237.000 0.00059773
  1238.000 0.00075495
  1239.000 -0.00596519
  1240.000 0.00572246
  1241.000 -0.01071154
  1242.000 -0.00642257
  1243.000 0.02058823
  1244.000 0.00474974
  1245.000 0.01481378
  1246.000 -0.00874127
  1247.000 0.01149551
  1248.000 -0.00699447
  1249.000 0.00371971
  1250.000 0.01852245
  1251.000 0.00276019
  1252.000 0.00514754
  1253.000 -0.00549530
  1254.000 0.00259202
  1255.000 0.00188089
  1256.000 0.00170804
  1257.000 -0.00564955
  1258.000 0.00602018
  1259.000 0.00340770
  1260.000 -0.00889837
  1261.000 0.00218641
  1262.000 -0.00103006
  1263.000 -0.01098805
  1264.000 -0.00784515
  1265.000 -0.00240823
  1266.000 -0.02357454
  1267.000 -0.00855042
  1268.000 0.00805303
  1269.000 0.01582741
  1270.000 0.00681235
  1271.000 -0.00079015
  1272.000 -0.00466249
  1273.000 0.01551939
  1274.000 0.00183463
  1275.000 -0.01157993
  1276.000 0.01189793
  1277.000 -0.01723121
  1278.000 -0.00084000
  1279.000 0.00525614
  1280.000 0.01547462
  1281.000 0.00008489
  1282.000 0.00830890
  1283.000 0.00643757
  1284.000 0.00252099
  1285.000 0.00793355
  1286.000 -0.00886658
  1287.000 0.00588114
  1288.000 -0.00571617
  1289.000 0.02026400
  1290.000 0.00090767
  1291.000 0.01284705
  1292.000 -0.01905546
  1293.000 -0.00653041
  1294.000 -0.00466728
  1295.000 -0.00565423
  1296.000 0.01782641
  1297.000 -0.00059418
  1298.000 -0.00258038
  1299.000 -0.00148497
  1300.000 -0.00385671
  1301.000 -0.01776810
  1302.000 0.00434082
  1303.000 -0.00525254
  1304.000 0.00942599
  1305.000 -0.00008719
  1306.000 0.00590283
  1307.000 0.00505597
  1308.000 0.00264093
  1309.000 -0.00830930
  1310.000 -0.01341108
  1311.000 0.00038401
  1312.000 0.01079618
  1313.000 -0.00645680
  1314.000 0.01591064
  1315.000 -0.00064770
  1316.000 0.01486765
  1317.000 0.00430403
  1318.000 0.00798361
  1319.000 -0.00583586
  1320.000 0.01079214
  1321.000 0.01135886
  1322.000 -0.00645113
  1323.000 0.01348535
  1324.000 0.01163079
  1325.000 0.02090482
  1326.000 -0.00378317
  1327.000 0.01077317
  1328.000 -0.00169747
  1329.000 0.00236121
  1330.000 0.00099697
  1331.000 -0.00125042
  1332.000 0.00485957
  1333.000 0.00487371
  1334.000 -0.00009358
  1335.000 0.01530761
  1336.000 -0.01449650
  1337.000 0.00639751
  1338.000 -0.00148829
  1339.000 -0.00859803
  1340.000 -0.01042329
  1341.000 0.00172219
  1342.000 0.01712245
  1343.000 -0.01155644
  1344.000 -0.00222486
  1345.000 -0.00957504
  1346.000 0.02665749
  1347.000 0.00604362
  1348.000 -0.00108526
  1349.000 0.02201178
  1350.000 -0.01242069
  1351.000 0.00272027
  1352.000 -0.00461671
  1353.000 0.01076313
  1354.000 -0.00200681
  1355.000 -0.00564691
  1356.000 -0.01772005
  1357.000 0.01137593
  1358.000 0.01093862
  1359.000 0.00810898
  1360.000 0.01444224
  1361.000 0.00549782
  1362.000 0.00235326
  1363.000 0.01036230
  1364.000 -0.00626133
  1365.000 0.01133375
  1366.000 -0.00247646
  1367.000 0.00574944
  1368.000 -0.01010868
  1369.000 0.01860096
  1370.000 -0.00143406
  1371.000 -0.00429951
  1372.000 0.01057633
  1373.000 0.00401855
  1374.000 0.00169729
  1375.000 -0.00870572
  1376.000 -0.00024918
  1377.000 -0.01026688
  1378.000 -0.00452934
  1379.000 0.00181884
  1380.000 -0.01380745
  1381.000 0.00571364
  1382.000 0.00867063
  1383.000 -0.00513355
  1384.000 -0.00738301
  1385.000 0.01629963
  1386.000 0.01177713
  1387.000 0.01083695
  1388.000 0.01273809
  1389.000 0.01386752
  1390.000 0.00001397
  1391.000 0.00332213
  1392.000 -0.00319402
  1393.000 -0.00254320
  1394.000 -0.00941063
  1395.000 -0.00866438
  1396.000 -0.01940388
  1397.000 0.01307132
  1398.000 0.01132742
  1399.000 -0.00801876
  1400.000 -0.02485879
  1401.000 0.00558762
  1402.000 0.00605046
  1403.000 0.01266245
  1404.000 -0.00310471
  1405.000 0.01155709
  1406.000 0.01046473
  1407.000 -0.01609166
  1408.000 0.00555176
  1409.000 0.00098499
  1410.000 -0.00157689
  1411.000 -0.01301048
  1412.000 0.00367752
  1413.000 0.01171785
  1414.000 -0.01902760
  1415.000 -0.00329860
  1416.000 -0.00298721
  1417.000 0.00594076
  1418.000 -0.00658384
  1419.000 0.00763727
  1420.000 -0.00274779
  1421.000 -0.01545944
  1422.000 0.01212812
  1423.000 -0.00256550
  1424.000 0.01111392
  1425.000 -0.00103068
  1426.000 -0.02390308
  1427.000 0.01089175
  1428.000 -0.01909476
  1429.000 0.00217814
  1430.000 -0.00946843
  1431.000 0.00342557
  1432.000 0.01484580
  1433.000 0.00347852
  1434.000 -0.01082457
  1435.000 0.00798668
  1436.000 0.00281122
  1437.000 -0.00318584
  1438.000 -0.00197365
  1439.000 -0.00086434
  1440.000 0.01342589
  1441.000 0.01203598
  1442.000 -0.00057629
  1443.000 -0.00003602
  1444.000 0.00743636
  1445.000 -0.01792170
  1446.000 -0.01103443
  1447.000 0.00060891
  1448.000 -0.02752353
  1449.000 -0.00794779
  1450.000 -0.01193976
  1451.000 0.01393161
  1452.000 -0.00687256
  1453.000 -0.00073076
  1454.000 -0.00432448
  1455.000 0.01318582
  1456.000 0.00069432
  1457.000 0.01088394
  1458.000 0.01184810
  1459.000 0.00031239
  1460.000 -0.00139015
  1461.000 0.00665886
  1462.000 -0.00317267
  1463.000 -0.03028617
  1464.000 -0.00725404
  1465.000 -0.00746839
  1466.000 -0.01087381
  1467.000 -0.02055370
  1468.000 -0.00037949
  1469.000 0.00747551
  1470.000 -0.01078664
  1471.000 -0.00049808
  1472.000 0.00641085
  1473.000 0.01540844
  1474.000 -0.00651187
  1475.000 -0.00437164
  1476.000 -0.00165207
  1477.000 -0.00564582
  1478.000 -0.00402872
  1479.000 0.01168232
  1480.000 0.00658830
  1481.000 -0.00024183
  1482.000 -0.00020688
  1483.000 0.00538642
  1484.000 -0.00966472
  1485.000 0.00111138
  1486.000 -0.00226162
  1487.000 -0.00493200
  1488.000 -0.00274190
  1489.000 0.00099254
  1490.000 -0.00357039
  1491.000 -0.00766254
  1492.000 -0.00838957
  1493.000 -0.00037415
  1494.000 0.00067052
  1495.000 -0.00466169
  1496.000 0.01756598
  1497.000 0.00090244
  1498.000 0.00367602
  1499.000 0.00568868
  1500.000 -0.00047573
  1501.000 0.00849604
  1502.000 0.00932645
  1503.000 -0.00092897
  1504.000 0.00393085
  1505.000 0.00737937
  1506.000 -0.00787624
  1507.000 0.00141948
  1508.000 -0.00422413
  1509.000 -0.01757071
  1510.000 0.00203883
  1511.000 -0.00429515
  1512.000 0.00766626
  1513.000 0.00634053
  1514.000 -0.00685042
  1515.000 0.00856543
  1516.000 -0.00395866
  1517.000 -0.01061471
  1518.000 0.00320247
  1519.000 -0.00003559
  1520.000 0.01144089
  1521.000 0.00446761
  1522.000 0.01424413
  1523.000 -0.01455192
  1524.000 0.01088125
  1525.000 -0.00417831
  1526.000 -0.00306704
  1527.000 -0.00186337
  1528.000 -0.01036252
  1529.000 -0.00134297
  1530.000 -0.00154188
  1531.000 -0.00431046
  1532.000 0.01611760
  1533.000 0.00237426
  1534.000 0.00228736
  1535.000 0.00023000
  1536.000 0.00614414
  1537.000 -0.01645390
  1538.000 -0.00075131
  1539.000 -0.02122953
  1540.000 -0.00411615
  1541.000 -0.00830119
  1542.000 -0.00877474
  1543.000 0.01237129
  1544.000 -0.01048979
  1545.000 0.01763853
  1546.000 0.01340050
  1547.000 0.00309876
  1548.000 -0.01413993
  1549.000 -0.00993253
  1550.000 -0.00892326
  1551.000 -0.00505667
  1552.000 0.00510487
  1553.000 0.00556719
  1554.000 -0.00908007
  1555.000 0.00109573
  1556.000 0.00050016
  1557.000 0.00386880
  1558.000 0.00233311
  1559.000 -0.00798843
  1560.000 -0.00644574
  1561.000 -0.00680072
  1562.000 -0.00957365
  1563.000 0.01846982
  1564.000 0.00522428
  1565.000 0.00113531
  1566.000 0.00967546
  1567.000 -0.00993204
  1568.000 -0.00631220
  1569.000 0.01031706
  1570.000 0.00414124
  1571.000 -0.00569002
  1572.000 0.00685019
  1573.000 0.00870333
  1574.000 -0.01207447
  1575.000 0.00857089
  1576.000 -0.00549169
  1577.000 0.00592389
  1578.000 0.01164364
  1579.000 -0.00094348
  1580.000 -0.00526040
  1581.000 -0.01064130
  1582.000 -0.00117857
  1583.000 -0.00366118
  1584.000 0.01326195
  1585.000 0.00930441
  1586.000 0.02201860
  1587.000 -0.00517553
  1588.000 -0.00673772
  1589.000 -0.00882336
  1590.000 -0.00444359
  1591.000 -0.00274065
  1592.000 -0.00572855
  1593.000 0.00459980
  1594.000 0.00731766
  1595.000 0.01329499
  1596.000 -0.01137902
  1597.000 0.00314533
  1598.000 0.01034738
  1599.000 0.00268484
  1600.000 0.00401478
  1601.000 0.00159142
  1602.000 -0.01349700
  1603.000 -0.00871293
  1604.000 0.01996457
  1605.000 -0.00399839
  1606.000 -0.00320824
  1607.000 0.02348868
  1608.000 0.00110951
  1609.000 -0.00023660
  1610.000 -0.01571704
  1611.000 -0.00575689
  1612.000 0.00428349
  1613.000 0.00147277
  1614.000 0.01237584
  1615.000 0.01188514
  1616.000 0.00543436
  1617.000 -0.00614269
  1618.000 0.00984422
  1619.000 0.00575300
  1620.000 -0.00317353
  1621.000 0.00738206
  1622.000 -0.01456940
  1623.000 0.00916573
  1624.000 0.00862412
  1625.000 0.00127495
  1626.000 0.01439936
  1627.000 -0.01025270
  1628.000 -0.01201414
  1629.000 -0.01054714
  1630.000 0.01643685
  1631.000 0.01149919
  1632.000 -0.00077091
  1633.000 0.01065301
  1634.000 0.00305582
  1635.000 0.00237298
  1636.000 0.00245550
  1637.000 0.01259937
  1638.000 -0.00211711
  1639.000 -0.01422542
  1640.000 0.00316081
  1641.000 -0.00905248
  1642.000 0.00495813
  1643.000 -0.00036440
  1644.000 0.00886069
  1645.000 -0.00668789
  1646.000 0.00393991
  1647.000 -0.00901358
  1648.000 0.01322215
  1649.000 0.00399436
  1650.000 0.02510575
  1651.000 -0.00579810
  1652.000 0.02335350
  1653.000 0.00874347
  1654.000 -0.00188728
  1655.000 -0.00601181
  1656.000 0.00529583
  1657.000 0.00591664
  1658.000 0.01574799
  1659.000 0.01868901
  1660.000 0.00274727
  1661.000 -0.00299877
  1662.000 -0.00016963
  1663.000 -0.00973576
  1664.000 -0.00569372
  1665.000 -0.00025838
  1666.000 -0.00851207
  1667.000 0.00019445
  1668.000 -0.02579131
  1669.000 -0.00926739
  1670.000 -0.00912126
  1671.000 -0.01358210
  1672.000 0.00082275
  1673.000 -0.00413933
  1674.000 0.00464004
  1675.000 0.00305845
  1676.000 -0.00816815
  1677.000 0.00604914
  1678.000 -0.00933790
  1679.000 -0.00133386
  1680.000 0.00510499
  1681.000 0.00735355
  1682.000 0.00471822
  1683.000 0.00297454
  1684.000 -0.00367996
  1685.000 -0.01544508
  1686.000 -0.00472940
  1687.000 -0.00537471
  1688.000 -0.00868682
  1689.000 -0.00271338
  1690.000 0.00038913
  1691.000 0.00264841
  1692.000 -0.00933962
  1693.000 -0.01481680
  1694.000 -0.00397446
  1695.000 -0.00746487
  1696.000 -0.02623256
  1697.000 -0.01335404
  1698.000 -0.00959466
  1699.000 -0.00677176
  1700.000 0.01049174
  1701.000 -0.00318817
  1702.000 0.00541721
  1703.000 -0.01525924
  1704.000 0.00185481
  1705.000 0.01206065
  1706.000 0.01107442
  1707.000 -0.00468386
  1708.000 -0.01444745
  1709.000 -0.00817494
  1710.000 -0.00083881
  1711.000 0.00347007
  1712.000 -0.00537474
  1713.000 -0.00245149
  1714.000 -0.00978969
  1715.000 -0.00726883
  1716.000 -0.00527474
  1717.000 0.01808317
  1718.000 0.00161840
  1719.000 -0.01531717
  1720.000 -0.02254539
  1721.000 0.00071339
  1722.000 0.00312204
  1723.000 0.00760632
  1724.000 -0.01596924
  1725.000 0.00255439
  1726.000 -0.00851031
  1727.000 -0.00375241
  1728.000 -0.01147901
  1729.000 0.00324893
  1730.000 -0.00434240
  1731.000 -0.00276311
  1732.000 -0.00958012
  1733.000 -0.00153568
  1734.000 -0.00732846
  1735.000 -0.01001924
  1736.000 0.01176958
  1737.000 -0.00367935
  1738.000 -0.00666276
  1739.000 -0.00158938
  1740.000 -0.00695960
  1741.000 0.01455297
  1742.000 0.00410758
  1743.000 -0.01574962
  1744.000 -0.00797927
  1745.000 0.00328574
  1746.000 0.01006179
  1747.000 -0.01115364
  1748.000 0.00709290
  1749.000 -0.00678966
  1750.000 0.00336841
  1751.000 -0.00069231
  1752.000 -0.00783577
  1753.000 0.00098568
  1754.000 -0.01230762
  1755.000 0.00136478
  1756.000 -0.00153434
  1757.000 0.00355611
  1758.000 -0.01222753
  1759.000 -0.01585610
  1760.000 -0.00386285
  1761.000 -0.01215674
  1762.000 -0.00326324
  1763.000 -0.00458945
  1764.000 -0.01539261
  1765.000 -0.01232438
  1766.000 -0.00466603
  1767.000 -0.00874970
  1768.000 -0.00377968
  1769.000 0.00695385
  1770.000 -0.00451264
  1771.000 0.00306191
  1772.000 0.00489195
  1773.000 0.00112632
  1774.000 -0.00807678
  1775.000 -0.00203684
  1776.000 0.00592448
  1777.000 0.00375980
  1778.000 -0.00149246
  1779.000 -0.01739256
  1780.000 -0.01279474
  1781.000 -0.00220974
  1782.000 -0.00101365
  1783.000 0.00685202
  1784.000 0.00025028
  1785.000 -0.00153259
  1786.000 -0.00394050
  1787.000 -0.00739026
  1788.000 0.01049196
  1789.000 -0.00594622
  1790.000 -0.00920260
  1791.000 0.00629192
  1792.000 -0.00372262
  1793.000 0.00892248
  1794.000 -0.00049826
  1795.000 -0.00860205
  1796.000 0.00239008
  1797.000 0.00467017
  1798.000 0.00676186
  1799.000 -0.01310275
  1800.000 0.00824848
  1801.000 -0.00817040
  1802.000 -0.00715718
  1803.000 -0.00243616
  1804.000 -0.01426519
  1805.000 0.01633845
  1806.000 -0.00963511
  1807.000 0.00325375
  1808.000 -0.00059089
  1809.000 0.00129730
  1810.000 -0.00730593
  1811.000 -0.00046863
  1812.000 0.00162153
  1813.000 0.01376993
  1814.000 -0.00110150
  1815.000 0.00835596
  1816.000 -0.00258925
  1817.000 0.00744885
  1818.000 -0.00116224
  1819.000 -0.01517624
  1820.000 -0.01624098
  1821.000 0.00032446
  1822.000 -0.00855984
  1823.000 0.01037313
  1824.000 0.00153229
  1825.000 0.01518179
  1826.000 -0.00314694
  1827.000 -0.00006509
  1828.000 0.00550374
  1829.000 0.00434441
  1830.000 -0.00254697
  1831.000 0.01211195
  1832.000 -0.01041199
  1833.000 0.00993628
  1834.000 -0.00069648
  1835.000 0.01298923
  1836.000 -0.00444479
  1837.000 0.02093507
  1838.000 -0.00716792
  1839.000 -0.00323459
  1840.000 0.01624572
  1841.000 -0.00754359
  1842.000 0.01162459
  1843.000 -0.00521386
  1844.000 0.01761671
  1845.000 -0.01144420
  1846.000 0.00112634
  1847.000 0.00605382
  1848.000 0.00982729
  1849.000 0.01075650
  1850.000 -0.00837927
  1851.000 -0.00021975
  1852.000 0.00545367
  1853.000 0.00484991
  1854.000 0.00865205
  1855.000 0.00007816
  1856.000 -0.00125495
  1857.000 0.00573798
  1858.000 0.00438809
  1859.000 -0.02221495
  1860.000 -0.00016867
  1861.000 0.00086872
  1862.000 -0.00187863
  1863.000 -0.00956213
  1864.000 -0.00069157
  1865.000 -0.00185607
  1866.000 0.00815819
  1867.000 0.00078704
  1868.000 0.00584898
  1869.000 0.00215532
  1870.000 -0.01470521
  1871.000 0.00136446
  1872.000 0.00978935
  1873.000 -0.01364360
  1874.000 -0.01435915
  1875.000 -0.00762769
  1876.000 0.00867594
  1877.000 -0.00667434
  1878.000 0.01179046
  1879.000 0.00115562
  1880.000 -0.00779707
  1881.000 -0.00086287
  1882.000 0.01649586
  1883.000 0.00275750
  1884.000 -0.01759459
  1885.000 -0.00214153
  1886.000 -0.02204400
  1887.000 -0.01995172
  1888.000 -0.00501056
  1889.000 -0.00262388
  1890.000 -0.00029132
  1891.000 0.00488688
  1892.000 0.00239948
  1893.000 0.00496934
  1894.000 -0.00299979
  1895.000 -0.01378562
  1896.000 -0.00785130
  1897.000 0.00324247
  1898.000 -0.00679129
  1899.000 -0.00152441
  1900.000 0.00122263
  1901.000 0.02146916
  1902.000 0.00996124
  1903.000 -0.00505317
  1904.000 -0.00383607
  1905.000 -0.00272041
  1906.000 0.01797095
  1907.000 -0.00663062
  1908.000 -0.01271242
  1909.000 0.01505434
  1910.000 0.01480768
  1911.000 -0.00451886
  1912.000 -0.00073352
  1913.000 -0.00676884
  1914.000 -0.00361270
  1915.000 -0.00590528
  1916.000 -0.00992414
  1917.000 -0.00374131
  1918.000 0.00189420
  1919.000 -0.00405974
  1920.000 0.01035623
  1921.000 -0.00546643
  1922.000 -0.02190418
  1923.000 0.00151936
  1924.000 0.00014688
  1925.000 -0.01829773
  1926.000 -0.00044712
  1927.000 -0.01099553
  1928.000 0.01549777
  1929.000 0.02407090
  1930.000 -0.00053905
  1931.000 -0.00212135
  1932.000 0.00732825
  1933.000 0.00913797
  1934.000 0.00742479
  1935.000 0.00935947
  1936.000 -0.00619193
  1937.000 0.00221661
  1938.000 0.00066571
  1939.000 0.01119610
  1940.000 0.00739268
  1941.000 0.01241469
  1942.000 -0.00876754
  1943.000 0.00173317
  1944.000 -0.00140063
  1945.000 -0.00258225
  1946.000 0.01150786
  1947.000 -0.00510988
  1948.000 0.00772191
  1949.000 0.00044893
  1950.000 -0.00229170
  1951.000 -0.01836386
  1952.000 0.00376623
  1953.000 0.00395832
  1954.000 -0.00586608
  1955.000 -0.00021899
  1956.000 0.00842084
  1957.000 0.00042273
  1958.000 -0.00666242
  1959.000 -0.00400791
  1960.000 0.00493451
  1961.000 -0.00906506
  1962.000 -0.00442782
  1963.000 -0.00497004
  1964.000 -0.01170349
  1965.000 -0.00389587
  1966.000 -0.01023387
  1967.000 -0.01318075
  1968.000 0.01340074
  1969.000 -0.00296238
  1970.000 -0.00776329
  1971.000 -0.00485640
  1972.000 -0.02098119
  1973.000 -0.00165902
  1974.000 -0.01315048
  1975.000 -0.00814512
  1976.000 0.00920170
  1977.000 -0.00213240
  1978.000 -0.01876575
  1979.000 -0.01477594
  1980.000 0.00357662
  1981.000 -0.02120598
  1982.000 -0.01630034
  1983.000 0.01000318
  1984.000 -0.00578082
  1985.000 0.00175850
  1986.000 -0.00321768
  1987.000 0.01240920
  1988.000 -0.00746444
  1989.000 -0.00619987
  1990.000 -0.00118127
  1991.000 -0.00305409
  1992.000 0.00340591
  1993.000 0.00214026
  1994.000 -0.00783377
  1995.000 0.00366177
  1996.000 -0.00217216
  1997.000 -0.00104852
  1998.000 0.00176358
  1999.000 -0.01744248
  2000.000 -0.01404047
  2001.000 -0.00642848
  2002.000 0.00708926
  2003.000 -0.00770297
  2004.000 -0.02441149
  2005.000 0.01165319
  2006.000 -0.01305000
  2007.000 -0.00536049
  2008.000 0.00638959
  2009.000 0.01679548
  2010.000 -0.00551368
  2011.000 -0.01694324
  2012.000 0.00180209
  2013.000 0.01661055
  2014.000 0.00647459
  2015.000 -0.00545087
  2016.000 -0.00664236
  2017.000 0.00281841
  2018.000 0.00137123
  2019.000 0.00353966
  2020.000 0.00139754
  2021.000 0.00860739
  2022.000 -0.00256863
  2023.000 -0.01385614
  2024.000 0.00431324
  2025.000 -0.00022940
  2026.000 0.01119857
  2027.000 0.00817607
  2028.000 -0.01718174
  2029.000 0.00596400
  2030.000 0.00405863
  2031.000 0.00506720
  2032.000 -0.01567404
  2033.000 -0.01752081
  2034.000 -0.01943472
  2035.000 -0.01474150
  2036.000 -0.01472166
  2037.000 -0.00907033
  2038.000 -0.00580466
  2039.000 -0.01193100
  2040.000 -0.00613801
  2041.000 -0.01109980
  2042.000 0.00113032
  2043.000 -0.01003858
  2044.000 -0.01420247
  2045.000 -0.00284836
  2046.000 -0.00050731
  2047.000 0.00064575
  2048.000 -0.00053655
  2049.000 -0.00019325
  2050.000 0.00275258
  2051.000 -0.00241112
  2052.000 0.01183076
  2053.000 -0.00001271
  2054.000 -0.00329234
  2055.000 -0.00252612
  2056.000 -0.00078835
  2057.000 -0.00673333
  2058.000 0.00326180
  2059.000 -0.00679859
  2060.000 -0.00125306
  2061.000 0.00595316
  2062.000 0.00030127
  2063.000 0.01088666
  2064.000 0.00275278
  2065.000 -0.00428905
  2066.000 -0.00680504
  2067.000 -0.01761223
  2068.000 -0.00681884
  2069.000 0.01451590
  2070.000 0.00461956
  2071.000 0.02248020
  2072.000 0.00256867
  2073.000 -0.01048496
  2074.000 -0.00943442
  2075.000 0.01148236
  2076.000 0.00097249
  2077.000 0.00032177
  2078.000 -0.01014873
  2079.000 0.00653700
  2080.000 -0.00017619
  2081.000 0.00793736
  2082.000 0.00151423
  2083.000 0.00825552
  2084.000 -0.00723699
  2085.000 -0.02002000
  2086.000 0.00941968
  2087.000 0.00424391
  2088.000 -0.00013057
  2089.000 0.01730522
  2090.000 -0.00190101
  2091.000 -0.00850978
  2092.000 0.00170324
  2093.000 0.00342232
  2094.000 -0.00611762
  2095.000 0.00703977
  2096.000 -0.00255421
  2097.000 0.01550650
  2098.000 0.00479596
  2099.000 -0.01265059
  2100.000 -0.00782614
  2101.000 -0.01669587
  2102.000 -0.00581206
  2103.000 0.00306446
  2104.000 0.01103529
  2105.000 -0.00005437
  2106.000 0.01206487
  2107.000 0.02302011
  2108.000 0.00974701
  2109.000 -0.01216940
  2110.000 0.01602429
  2111.000 0.00067113
  2112.000 0.00722363
  2113.000 0.00657908
  2114.000 -0.00276012
  2115.000 -0.01755800
  2116.000 -0.01551125
  2117.000 -0.00100952
  2118.000 0.01403555
  2119.000 -0.00285784
  2120.000 0.00267098
  2121.000 -0.00030264
  2122.000 0.01178489
  2123.000 0.00745317
  2124.000 -0.00813083
  2125.000 -0.00782135
  2126.000 0.01794043
  2127.000 0.00654289
  2128.000 0.00019516
  2129.000 0.01646984
  2130.000 -0.00362706
  2131.000 0.02301095
  2132.000 0.01513493
  2133.000 0.00140382
  2134.000 0.00927110
  2135.000 -0.00417325
  2136.000 0.00674191
  2137.000 0.00084734
  2138.000 -0.00273685
  2139.000 0.00383815
  2140.000 0.00223979
  2141.000 -0.00521274
  2142.000 -0.00608517
  2143.000 -0.00814287
  2144.000 0.00115358
  2145.000 0.00738391
  2146.000 0.00533408
  2147.000 -0.00447161
  2148.000 0.01506062
  2149.000 0.00255103
  2150.000 -0.01562001
  2151.000 -0.00145590
  2152.000 0.00421103
  2153.000 0.00858014
  2154.000 0.00365019
  2155.000 0.00287483
  2156.000 -0.00765506
  2157.000 -0.00276626
  2158.000 -0.00212573
  2159.000 -0.00333330
  2160.000 0.00345678
  2161.000 0.00093644
  2162.000 -0.01239871
  2163.000 -0.00678243
  2164.000 0.00560167
  2165.000 0.01201621
  2166.000 -0.00482395
  2167.000 0.00881473
  2168.000 0.00563561
  2169.000 -0.00633281
  2170.000 0.03499441
  2171.000 0.00183750
  2172.000 0.01804135
  2173.000 -0.00565861
  2174.000 0.00197148
  2175.000 -0.00706595
  2176.000 -0.00637131
  2177.000 0.01317639
  2178.000 -0.00774938
  2179.000 -0.01902767
  2180.000 -0.00758551
  2181.000 -0.00544516
  2182.000 -0.00688510
  2183.000 0.00097124
  2184.000 0.00027154
  2185.000 -0.00689899
  2186.000 -0.00864625
  2187.000 -0.01039644
  2188.000 -0.00576667
  2189.000 -0.00244084
  2190.000 0.00632657
  2191.000 -0.01197886
  2192.000 0.00322657
  2193.000 0.01240029
  2194.000 0.00151223
  2195.000 0.00841825
  2196.000 0.01108036
  2197.000 0.00737670
  2198.000 -0.00008323
  2199.000 -0.02620880
  2200.000 0.00796541
  2201.000 -0.01844330
  2202.000 0.01434648
  2203.000 0.00398089
  2204.000 0.01250273
  2205.000 0.00292284
  2206.000 -0.00771967
  2207.000 -0.01296781
  2208.000 0.00947685
  2209.000 -0.01258498
  2210.000 0.00661199
  2211.000 -0.00926070
  2212.000 -0.00671757
  2213.000 0.00696549
  2214.000 -0.00507468
  2215.000 0.00411578
  2216.000 0.01775556
  2217.000 -0.00532812
  2218.000 0.00945341
  2219.000 0.00381023
  2220.000 0.02690539
  2221.000 -0.00085398
  2222.000 0.01570185
  2223.000 0.01207378
  2224.000 0.00910636
  2225.000 0.00063781
  2226.000 0.00882606
  2227.000 0.01550612
  2228.000 -0.02088559
  2229.000 0.00081150
  2230.000 -0.00900447
  2231.000 -0.01376595
  2232.000 -0.01285017
  2233.000 -0.00975015
  2234.000 0.00255103
  2235.000 0.01065832
  2236.000 -0.00407072
  2237.000 0.01068163
  2238.000 -0.01090384
  2239.000 -0.00511504
  2240.000 -0.00222166
  2241.000 0.00157146
  2242.000 0.00033325
  2243.000 -0.00183765
  2244.000 0.00448950
  2245.000 0.01118024
  2246.000 0.01545861
  2247.000 0.00199145
  2248.000 0.00332924
  2249.000 -0.00084648
  2250.000 0.00282328
  2251.000 0.00614679
  2252.000 0.00217836
  2253.000 -0.00749287
  2254.000 0.00415602
  2255.000 -0.00525820
  2256.000 -0.00007654
  2257.000 -0.00083657
  2258.000 -0.00776293
  2259.000 -0.01566429
  2260.000 0.00804037
  2261.000 0.00327485
  2262.000 -0.00752846
  2263.000 0.00485783
  2264.000 -0.00044002
  2265.000 -0.01193930
  2266.000 -0.00157854
  2267.000 0.00151023
  2268.000 -0.00123185
  2269.000 -0.00752691
  2270.000 0.00596012
  2271.000 0.00921013
  2272.000 0.00900106
  2273.000 0.00523870
  2274.000 -0.00066096
  2275.000 0.00462338
  2276.000 0.00195958
  2277.000 -0.02135426
  2278.000 -0.00545785
  2279.000 -0.00096265
  2280.000 -0.00290601
  2281.000 -0.00954562
  2282.000 -0.00164088
  2283.000 -0.00490273
  2284.000 -0.01478124
  2285.000 -0.00414059
  2286.000 -0.00486477
  2287.000 0.00531929
  2288.000 0.01972987
  2289.000 0.00484603
  2290.000 -0.00137339
  2291.000 0.00245655
  2292.000 0.00961845
  2293.000 -0.00609995
  2294.000 -0.00409532
  2295.000 -0.00752178
  2296.000 0.00235684
  2297.000 0.00190524
  2298.000 -0.00125201
  2299.000 -0.00107899
  2300.000 -0.00874175
  2301.000 0.00077605
  2302.000 -0.01375398
  2303.000 -0.00019491
  2304.000 -0.00943752
  2305.000 -0.00943560
  2306.000 0.00499096
  2307.000 0.00719411
  2308.000 0.00761331
  2309.000 0.00227796
  2310.000 0.01001799
  2311.000 -0.00652893
  2312.000 0.00117460
  2313.000 -0.01872234
  2314.000 0.00504909
  2315.000 0.00072764
  2316.000 -0.00166119
  2317.000 0.00254559
  2318.000 -0.01997052
  2319.000 0.01293268
  2320.000 0.00015471
  2321.000 0.00748631
  2322.000 0.01152235
  2323.000 -0.01428851
  2324.000 0.00849137
  2325.000 -0.02459893
  2326.000 -0.00432635
  2327.000 0.01663202
  2328.000 -0.01772973
  2329.000 0.00006445
  2330.000 0.00257999
  2331.000 0.00512151
  2332.000 -0.00019963
  2333.000 -0.00261553
  2334.000 -0.00667389
  2335.000 0.00363298
  2336.000 -0.00469896
  2337.000 -0.00919259
  2338.000 -0.00979267
  2339.000 0.00317178
  2340.000 0.00390796
  2341.000 -0.00248607
  2342.000 0.01881120
  2343.000 0.00575483
  2344.000 -0.01357797
  2345.000 -0.01877541
  2346.000 0.00425975
  2347.000 -0.01651248
  2348.000 0.00865291
  2349.000 -0.00182914
  2350.000 0.01411192
  2351.000 -0.01959377
  2352.000 -0.00703381
  2353.000 0.00072336
  2354.000 -0.00447184
  2355.000 -0.00041942
  2356.000 -0.01107258
  2357.000 0.00991961
  2358.000 0.00581523
  2359.000 0.01297803
  2360.000 -0.00745473
  2361.000 -0.00317757
  2362.000 0.00611546
  2363.000 -0.00602563
  2364.000 -0.00573443
  2365.000 -0.00379823
  2366.000 0.00496270
  2367.000 0.01158300
  2368.000 0.01469224
  2369.000 -0.00006432
  2370.000 0.00781447
  2371.000 0.00155926
  2372.000 0.01038751
  2373.000 0.01046160
  2374.000 -0.00922431
  2375.000 -0.02209868
  2376.000 0.01931645
  2377.000 -0.00992320
  2378.000 0.01649170
  2379.000 -0.00051547
  2380.000 0.00979145
  2381.000 0.01005082
  2382.000 0.01522461
  2383.000 -0.00432381
  2384.000 0.00432061
  2385.000 -0.00216527
  2386.000 0.00741543
  2387.000 -0.00181917
  2388.000 0.00065524
  2389.000 -0.00410843
  2390.000 -0.00413840
  2391.000 0.01229478
  2392.000 -0.00939356
  2393.000 0.01700724
  2394.000 0.01463206
  2395.000 -0.01220376
  2396.000 0.01106943
  2397.000 0.00068961
  2398.000 -0.00149849
  2399.000 -0.00274490
  2400.000 0.00629427
  2401.000 0.00431910
  2402.000 0.00360536
  2403.000 0.01219953
  2404.000 -0.00615499
  2405.000 -0.01116796
  2406.000 -0.01735522
  2407.000 -0.00034434
  2408.000 0.00339125
  2409.000 0.00867720
  2410.000 0.00480365
  2411.000 0.00734360
  2412.000 -0.00052491
  2413.000 0.00733793
  2414.000 -0.00083882
  2415.000 0.00265879
  2416.000 -0.00485493
  2417.000 -0.00110559
  2418.000 0.01315734
  2419.000 0.02555448
  2420.000 -0.00802827
  2421.000 0.01729419
  2422.000 0.01479731
  2423.000 0.00267737
  2424.000 -0.00251048
  2425.000 0.00798428
  2426.000 -0.01814934
  2427.000 -0.01209501
  2428.000 0.00958090
  2429.000 0.01674235
  2430.000 0.00696598
  2431.000 0.00311044
  2432.000 0.00744123
  2433.000 -0.00607470
  2434.000 0.00391441
  2435.000 0.00163601
  2436.000 0.00684547
  2437.000 0.00069421
  2438.000 0.00103255
  2439.000 0.01815360
  2440.000 0.00690266
  2441.000 0.00849633
  2442.000 0.00885029
  2443.000 -0.01764045
  2444.000 0.01008951
  2445.000 0.01720182
  2446.000 0.00419701
  2447.000 -0.00926567
  2448.000 0.00346504
  2449.000 0.00972654
  2450.000 0.00363499
  2451.000 0.01055111
  2452.000 0.01555766
  2453.000 0.01320733
  2454.000 0.00152227
  2455.000 0.00564765
  2456.000 0.00235540
  2457.000 0.00712795
  2458.000 -0.00491892
  2459.000 0.01070844
  2460.000 -0.00451787
  2461.000 0.01142328
  2462.000 0.01044986
  2463.000 -0.00191561
  2464.000 0.00075482
  2465.000 -0.00812119
  2466.000 -0.01667175
  2467.000 -0.00334114
  2468.000 0.01650946
  2469.000 0.00864075
  2470.000 -0.00367117
  2471.000 0.01020493
  2472.000 -0.00345842
  2473.000 -0.00397211
  2474.000 0.01353339
  2475.000 -0.00316014
  2476.000 -0.00308880
  2477.000 0.00063984
  2478.000 0.00495439
  2479.000 0.01015084
  2480.000 0.00087939
  2481.000 -0.01007465
  2482.000 -0.00881380
  2483.000 -0.00506774
  2484.000 -0.00424708
  2485.000 0.00707203
  2486.000 0.00768188
  2487.000 -0.00075276
  2488.000 0.01569537
  2489.000 -0.01344911
  2490.000 0.00914552
  2491.000 0.00052960
  2492.000 0.01274776
  2493.000 0.00937792
  2494.000 0.00100992
  2495.000 0.01100248
  2496.000 0.01691575
  2497.000 0.00785883
  2498.000 -0.00305141
  2499.000 0.00365212
  2500.000 -0.00250589
  2501.000 0.00175359
  2502.000 -0.00841253
  2503.000 0.00533606
  2504.000 0.01474627
  2505.000 0.00901447
  2506.000 0.00138948
  2507.000 0.01129106
  2508.000 -0.00633457
  2509.000 -0.00535177
  2510.000 0.01080681
  2511.000 0.00270330
  2512.000 -0.00072356
  2513.000 -0.00772032
  2514.000 -0.00122590
  2515.000 0.00261713
  2516.000 0.01723853
  2517.000 0.00846170
  2518.000 0.00159430
  2519.000 0.00724979
  2520.000 0.00649152
  2521.000 -0.00171865
  2522.000 0.00248009
  2523.000 0.01415219
  2524.000 -0.00930253
  2525.000 -0.01165779
  2526.000 -0.00216692
  2527.000 -0.00452269
  2528.000 -0.00128693
  2529.000 0.01068825
  2530.000 0.00754616
  2531.000 0.00157200
  2532.000 -0.00209726
  2533.000 -0.01703334
  2534.000 -0.01445913
  2535.000 0.00729466
  2536.000 -0.00549840
  2537.000 -0.00010299
  2538.000 -0.00023251
  2539.000 0.00936325
  2540.000 -0.00952463
  2541.000 0.00914434
  2542.000 0.00435385
  2543.000 0.01121595
  2544.000 -0.00500209
  2545.000 -0.00965301
  2546.000 -0.01054047
  2547.000 -0.01399048
  2548.000 0.01212155
  2549.000 0.01183050
  2550.000 -0.01504354
  2551.000 -0.01374173
  2552.000 -0.00176231
  2553.000 -0.00291469
  2554.000 -0.00373860
  2555.000 0.00449805
  2556.000 -0.00197741
  2557.000 0.00214298
  2558.000 0.00841471
  2559.000 0.00201920
  2560.000 0.00995270
  2561.000 -0.00395147
  2562.000 -0.01173700
  2563.000 0.00545374
  2564.000 -0.01094523
  2565.000 -0.00073765
  2566.000 0.00571313
  2567.000 -0.00243908
  2568.000 -0.01021499
  2569.000 -0.01402759
  2570.000 0.00111680
  2571.000 -0.00346438
  2572.000 -0.01800565
  2573.000 -0.00402234
  2574.000 -0.00636301
  2575.000 0.00330888
  2576.000 -0.00595079
  2577.000 -0.00752270
  2578.000 -0.00308665
  2579.000 -0.00490807
  2580.000 0.00340754
  2581.000 0.00192199
  2582.000 0.01883993
  2583.000 0.00046553
  2584.000 -0.00763544
  2585.000 0.01570979
  2586.000 0.01574132
  2587.000 0.00195277
  2588.000 0.00436775
  2589.000 0.00319996
  2590.000 0.00180717
  2591.000 0.00412784
  2592.000 -0.00507669
  2593.000 -0.00430068
  2594.000 0.00156927
  2595.000 -0.00445271
  2596.000 0.01492549
  2597.000 -0.00916856
  2598.000 0.00205696
  2599.000 0.00646132
  2600.000 -0.02125676
  2601.000 0.00257407
  2602.000 -0.00728318
  2603.000 0.00173770
  2604.000 -0.01168807
  2605.000 -0.01174830
  2606.000 0.00731506
  2607.000 0.00577664
  2608.000 0.00679172
  2609.000 -0.01374135
  2610.000 -0.00241122
  2611.000 -0.01738066
  2612.000 0.00872002
  2613.000 -0.00321641
  2614.000 -0.00484592
  2615.000 0.00140743
  2616.000 0.00457600
  2617.000 -0.00873502
  2618.000 0.01430765
  2619.000 0.01163125
  2620.000 0.01867086
  2621.000 -0.00455353
  2622.000 0.00393826
  2623.000 0.00144918
  2624.000 -0.00527049
  2625.000 -0.01243766
  2626.000 -0.01939078
  2627.000 -0.02747208
  2628.000 -0.00075474
  2629.000 0.00249933
  2630.000 0.00528233
  2631.000 -0.00779764
  2632.000 -0.02707449
  2633.000 0.00199735
  2634.000 0.00003891
  2635.000 -0.00758524
  2636.000 -0.00894738
  2637.000 -0.00034251
  2638.000 -0.00008719
  2639.000 0.00478006
  2640.000 0.00856441
  2641.000 0.00897912
  2642.000 -0.00986500
  2643.000 -0.00534799
  2644.000 0.01062777
  2645.000 0.00585476
  2646.000 0.01041138
  2647.000 0.00046776
  2648.000 0.00206529
  2649.000 -0.01354483
  2650.000 0.00732604
  2651.000 0.00056796
  2652.000 -0.00802102
  2653.000 0.01268170
  2654.000 0.01777205
  2655.000 0.01797786
  2656.000 -0.00810489
  2657.000 -0.00357827
  2658.000 0.01094777
  2659.000 0.00037531
  2660.000 0.01374059
  2661.000 0.00576996
  2662.000 0.00221262
  2663.000 0.01115052
  2664.000 -0.01689467
  2665.000 0.01563560
  2666.000 0.00107015
  2667.000 0.00425870
  2668.000 0.01443990
  2669.000 0.00778393
  2670.000 0.01035697
  2671.000 0.00495472
  2672.000 -0.00670657
  2673.000 0.01804436
  2674.000 0.01911712
  2675.000 0.00208057
  2676.000 -0.02161588
  2677.000 -0.00696121
  2678.000 -0.01392801
  2679.000 0.00460870
  2680.000 0.00381253
  2681.000 0.02199197
  2682.000 0.00285276
  2683.000 -0.02072009
  2684.000 0.00711906
  2685.000 0.00849402
  2686.000 -0.00256267
  2687.000 0.01805853
  2688.000 0.01210468
  2689.000 0.00150245
  2690.000 -0.00881417
  2691.000 0.00310338
  2692.000 -0.00079550
  2693.000 -0.01848417
  2694.000 -0.00697082
  2695.000 0.00123844
  2696.000 -0.00450178
  2697.000 0.00120046
  2698.000 0.00825026
  2699.000 -0.00300237
  2700.000 0.01262109
  2701.000 0.00321985
  2702.000 0.00125437
  2703.000 0.00312558
  2704.000 0.01064046
  2705.000 0.00108569
  2706.000 0.02265621
  2707.000 -0.00107227
  2708.000 0.00009332
  2709.000 0.01233172
  2710.000 -0.00020668
  2711.000 0.01615141
  2712.000 0.00102604
  2713.000 0.00447889
  2714.000 0.02229028
  2715.000 0.01358305
  2716.000 0.00050348
  2717.000 -0.00241032
  2718.000 0.01462884
  2719.000 -0.01261683
  2720.000 0.01022639
  2721.000 0.00969648
  2722.000 -0.00526996
  2723.000 0.00107005
  2724.000 -0.00196394
  2725.000 0.00494183
  2726.000 -0.00781931
  2727.000 0.02163966
  2728.000 -0.00094310
  2729.000 0.00119621
  2730.000 -0.01450510
  2731.000 -0.01078286
  2732.000 -0.00216577
  2733.000 -0.00318404
  2734.000 0.00397715
  2735.000 0.00221268
  2736.000 0.01171748
  2737.000 0.01434458
  2738.000 -0.00449861
  2739.000 0.00833217
  2740.000 -0.00788419
  2741.000 -0.00568745
  2742.000 -0.00793646
  2743.000 -0.00110214
  2744.000 0.01514064
  2745.000 0.00996335
  2746.000 -0.00570717
  2747.000 0.01054777
  2748.000 0.00663518
  2749.000 0.01208978
  2750.000 0.01069390
  2751.000 -0.00224387
  2752.000 -0.02319719
  2753.000 -0.00009021
  2754.000 -0.00527296
  2755.000 -0.00506144
  2756.000 -0.00225998
  2757.000 -0.01008885
  2758.000 0.00663682
  2759.000 0.00801539
  2760.000 -0.01350194
  2761.000 -0.01004428
  2762.000 -0.00691370
  2763.000 0.00136849
  2764.000 0.00297168
  2765.000 -0.00715045
  2766.000 -0.01066520
  2767.000 0.00592632
  2768.000 0.00199809
  2769.000 0.00772754
  2770.000 0.00968240
  2771.000 0.00829880
  2772.000 -0.00169626
  2773.000 0.00095920
  2774.000 -0.00780033
  2775.000 -0.00494532
  2776.000 -0.00800477
  2777.000 0.00137558
  2778.000 0.00733772
  2780.000 0.00760704
  2781.000 0.01284380
  2782.000 -0.01302824
  2783.000 -0.01037775
  2784.000 -0.01051621
  2785.000 0.01549016
  2786.000 0.01850616
  2787.000 -0.00085845
  2788.000 -0.01098964
  2789.000 -0.02152523
  2790.000 0.00371004
  2791.000 0.00752266
  2792.000 -0.00720913
  2793.000 0.00374269
  2794.000 -0.01133274
  2795.000 -0.00284466
  2796.000 -0.02294737
  2797.000 -0.00344677
  2798.000 0.00264042
  2799.000 -0.00066071
  2800.000 0.00026351
  2801.000 -0.01749409
  2802.000 -0.01153374
  2803.000 -0.00629675
  2804.000 0.01038211
  2805.000 -0.00249240
  2806.000 -0.00778159
  2807.000 -0.01666026
  2808.000 0.00661693
  2809.000 -0.01175217
  2810.000 -0.00474896
  2811.000 0.00081813
  2812.000 -0.00055705
  2813.000 -0.00486502
  2814.000 0.00308723
  2815.000 -0.00862158
  2816.000 0.00049736
  2817.000 0.02001683
  2818.000 0.00071778
  2819.000 -0.00191191
  2820.000 0.01100018
  2821.000 0.00829067
  2822.000 -0.01138646
  2823.000 0.01600512
  2824.000 -0.00897530
  2825.000 0.00946841
  2826.000 -0.00069449
  2827.000 -0.00461218
  2828.000 -0.02356989
  2829.000 -0.00884508
  2830.000 -0.00933650
  2831.000 -0.01257566
  2832.000 0.00550198
  2833.000 -0.00361282
  2834.000 -0.01369014
  2835.000 0.00875868
  2836.000 -0.02237714
  2837.000 0.00968297
  2838.000 0.00659029
  2839.000 -0.00670280
  2840.000 0.00708313
  2841.000 -0.00139960
  2842.000 0.00059936
  2843.000 -0.01247652
  2844.000 0.00995662
  2845.000 -0.00985663
  2846.000 -0.01086050
  2847.000 0.00170997
  2848.000 0.00574388
  2849.000 0.00877375
  2850.000 -0.00859353
  2851.000 0.00496368
  2852.000 0.00493513
  2853.000 -0.02971542
  2854.000 -0.00420324
  2855.000 -0.00483195
  2856.000 -0.00840004
  2857.000 0.01269655
  2858.000 0.00234826
  2859.000 -0.01050885
  2860.000 0.01977365
  2861.000 -0.00216114
  2862.000 0.00942146
  2863.000 -0.01544376
  2864.000 -0.00441735
  2865.000 0.01156173
  2866.000 -0.01997804
  2867.000 0.00808719
  2868.000 0.00787248
  2869.000 0.00511144
  2870.000 -0.00697999
  2871.000 -0.00066052
  2872.000 -0.00266546
  2873.000 -0.01516292
  2874.000 -0.00181264
  2875.000 0.00030303
  2876.000 -0.00429147
  2877.000 0.01507194
  2878.000 -0.01517601
  2879.000 -0.02069239
  2880.000 0.00680991
  2881.000 -0.00182471
  2882.000 0.00015004
  2883.000 -0.01854134
  2884.000 -0.01872175
  2885.000 0.00708026
  2886.000 -0.00202164
  2887.000 -0.00345230
  2888.000 0.02543825
  2889.000 -0.00129815
  2890.000 -0.00592250
  2891.000 0.00456887
  2892.000 -0.01244700
  2893.000 0.00465519
  2894.000 -0.02235851
  2895.000 -0.00018361
  2896.000 -0.00632509
  2897.000 0.00209245
  2898.000 0.00574197
  2899.000 -0.00412891
  2900.000 -0.01915156
  2901.000 -0.00797044
  2902.000 -0.00344632
  2903.000 0.00275983
  2904.000 -0.01608127
  2905.000 0.00258919
  2906.000 -0.01689959
  2907.000 0.01303136
  2908.000 -0.01311007
  2909.000 0.00833456
  2910.000 -0.01350136
  2911.000 -0.00503841
  2912.000 0.00677576
  2913.000 0.00297369
  2914.000 0.00915785
  2915.000 0.00177231
  2916.000 0.00364188
  2917.000 -0.01411729
  2918.000 -0.00531933
  2919.000 -0.00366284
  2920.000 0.00296653
  2921.000 -0.00527575
  2922.000 0.00937479
  2923.000 -0.00088820
  2924.000 0.01584431
  2925.000 -0.01181352
  2926.000 0.00690784
  2927.000 -0.00073827
  2928.000 0.00969944
  2929.000 0.00195980
  2930.000 -0.00432370
  2931.000 0.01730785
  2932.000 -0.00301638
  2933.000 -0.00572991
  2934.000 -0.00554842
  2935.000 -0.00209456
  2936.000 -0.01552030
  2937.000 0.01777049
  2938.000 0.00011517
  2939.000 -0.00810026
  2940.000 0.00309362
  2941.000 -0.00797714
  2942.000 0.01412094
  2943.000 -0.00525143
  2944.000 -0.00281708
  2945.000 0.01566544
  2946.000 -0.00719264
  2947.000 -0.02102290
  2948.000 0.00503265
  2949.000 -0.00466938
  2950.000 -0.00426864
  2951.000 -0.00349836
  2952.000 -0.00864267
  2953.000 0.00143313
  2954.000 0.01881205
  2955.000 -0.00041912
  2956.000 -0.00116973
  2957.000 -0.00562843
  2958.000 0.01682402
  2959.000 0.00244157
  2960.000 0.00983527
  2961.000 0.00163239
  2962.000 0.00452922
  2963.000 -0.00200638
  2964.000 -0.01582778
  2965.000 -0.00327427
  2966.000 0.00682341
  2967.000 0.00852395
  2968.000 0.01916743
  2969.000 0.00460441
  2970.000 0.00854253
  2971.000 -0.01508770
  2972.000 0.00098963
  2973.000 -0.01034089
  2974.000 0.01754056
  2975.000 0.00026969
  2976.000 0.01164510
  2977.000 0.00597276
  2978.000 -0.00784028
  2979.000 -0.00627120
  2980.000 -0.00260600
  2981.000 0.00866311
  2982.000 0.01575427
  2983.000 0.01156172
  2984.000 0.00107274
  2985.000 0.01127336
  2986.000 0.01243517
  2987.000 -0.00235604
  2988.000 0.00551749
  2989.000 0.00703636
  2990.000 -0.01068375
  2991.000 -0.00683940
  2992.000 0.00572698
  2993.000 -0.00268943
  2994.000 0.00700784
  2995.000 0.02023086
  2996.000 -0.00864218
  2997.000 0.00172205
  2998.000 -0.01433728
  2999.000 -0.00283282
  3000.000 -0.00033479
  3001.000 -0.00555386
  3002.000 -0.00142680
  3003.000 -0.00628139
  3004.000 0.00593350
  3005.000 -0.00033235
  3006.000 0.00199100
  3007.000 0.01212603
  3008.000 -0.00629320
  3009.000 0.02019406
  3010.000 0.00478122
  3011.000 -0.00446056
  3012.000 -0.00607311
  3013.000 0.00415539
  3014.000 0.00223152
  3015.000 -0.00084984
  3016.000 0.00231014
  3017.000 0.00540823
  3018.000 -0.01046036
  3019.000 0.01469144
  3020.000 0.00260090
  3021.000 -0.00550034
  3022.000 -0.00500041
  3023.000 -0.01116269
  3024.000 0.00754685
  3025.000 0.00255249
  3026.000 -0.00095687
  3027.000 -0.00128958
  3028.000 0.00765865
  3029.000 -0.00186096
  3030.000 -0.01736198
  3031.000 -0.00651282
  3032.000 0.00082598
  3033.000 0.00782822
  3034.000 0.01327084
  3035.000 0.00430698
  3036.000 0.01254174
  3037.000 -0.00143376
  3038.000 0.00893082
  3039.000 0.01895195
  3040.000 0.01065500
  3041.000 0.01251252
  3042.000 -0.01600708
  3043.000 0.00102035
  3044.000 -0.00747432
  3045.000 0.00645203
  3046.000 -0.01070537
  3047.000 -0.00610721
  3048.000 -0.00871425
  3049.000 -0.00191309
  3050.000 -0.00425943
  3051.000 -0.00466294
  3052.000 -0.00198532
  3053.000 0.02228375
  3054.000 -0.02368275
  3055.000 -0.00287755
  3056.000 0.00051054
  3057.000 0.00936825
  3058.000 -0.00127895
  3059.000 0.01396975
  3060.000 0.01255043
  3061.000 0.01020139
  3062.000 -0.01292639
  3063.000 0.00431296
  3064.000 -0.00943377
  3065.000 -0.00228422
  3066.000 -0.02012647
  3067.000 -0.00835937
  3068.000 0.00216493
  3069.000 0.01139004
  3070.000 0.00314800
  3071.000 -0.00041037
  3072.000 0.00183400
  3073.000 0.00664020
  3074.000 -0.01498864
  3075.000 0.01230535
  3076.000 0.01962909
  3077.000 0.00189609
  3078.000 0.00670573
  3079.000 -0.00565078
  3080.000 0.01590053
  3081.000 -0.00207463
  3082.000 -0.03164778
  3083.000 -0.00044807
  3084.000 0.00303509
  3085.000 -0.02416936
  3086.000 -0.00294208
  3087.000 -0.00134320
  3088.000 0.00004022
  3089.000 -0.01371129
  3090.000 -0.01054168
  3091.000 -0.00672025
  3092.000 0.00638951
  3093.000 -0.01706144
  3094.000 -0.00770280
  3095.000 -0.00520499
  3096.000 0.00096780
  3097.000 0.00024519
  3098.000 0.01134847
  3099.000 -0.01012703
  3100.000 -0.01477382
  3101.000 0.01085634
  3102.000 -0.02083105
  3103.000 -0.01348567
  3104.000 -0.01525429
  3105.000 -0.01252100
  3106.000 -0.01089563
  3107.000 0.00049102
  3108.000 0.00519339
  3109.000 -0.01248821
  3110.000 0.01050796
  3111.000 -0.01525902
  3112.000 -0.00197989
  3113.000 -0.00261392
  3114.000 -0.02848841
  3115.000 -0.00551932
  3116.000 -0.00855301
  3117.000 0.00811262
  3118.000 -0.01288231
  3119.000 -0.00048467
  3120.000 0.00738656
  3121.000 -0.01219166
  3122.000 0.00568350
  3123.000 0.00907072
  3124.000 -0.01269156
  3125.000 -0.01351651
  3126.000 0.00499262
  3127.000 -0.00947122
  3128.000 -0.00779806
  3129.000 -0.00480159
  3130.000 -0.00807236
  3131.000 0.00051550
  3132.000 -0.00575447
  3133.000 0.00272438
  3134.000 -0.00775629
  3135.000 0.00095749
  3136.000 -0.00376077
  3137.000 -0.00615250
  3138.000 0.00482803
  3139.000 -0.00184866
  3140.000 0.00079795
  3141.000 0.00425389
  3142.000 0.00450041
  3143.000 0.00741870
  3144.000 -0.01254561
  3145.000 0.01009804
  3146.000 -0.00588564
  3147.000 -0.01952342
  3148.000 -0.00853641
  3149.000 -0.00720570
  3150.000 -0.00551726
  3151.000 -0.02286820
  3152.000 -0.01706490
  3153.000 -0.00895479
  3154.000 -0.01046697
  3155.000 0.00090920
  3156.000 0.00224229
  3157.000 0.01375466
  3158.000 -0.00265484
  3159.000 0.00632963
  3160.000 0.00511149
  3161.000 -0.00808858
  3162.000 0.00130479
  3163.000 -0.00139303
  3164.000 -0.01651675
  3165.000 -0.01016512
  3166.000 0.00682669
  3167.000 0.01150838
  3168.000 0.00045337
  3169.000 0.00084366
  3170.000 -0.01018005
  3171.000 0.00149211
  3172.000 0.00131707
  3173.000 -0.00067077
  3174.000 -0.00404414
  3175.000 -0.01442125
  3176.000 -0.00555852
  3177.000 -0.01283040
  3178.000 -0.01488840
  3179.000 -0.00278625
  3180.000 -0.00701003
  3181.000 -0.00146683
  3182.000 0.00187254
  3183.000 0.01973577
  3184.000 -0.01107842
  3185.000 0.00515867
  3186.000 -0.01802235
  3187.000 0.02098125
  3188.000 -0.00030182
  3189.000 0.01891374
  3190.000 0.00887571
  3191.000 0.00899555
  3192.000 0.00531766
  3193.000 0.01375112
  3194.000 0.00327044
  3195.000 -0.00530911
  3196.000 -0.00182541
  3197.000 0.01098737
  3198.000 -0.00636324
  3199.000 -0.00673612
  3200.000 0.01181408
  3201.000 0.00033359
  3202.000 0.02198831
  3203.000 0.00292546
  3204.000 0.00600272
  3205.000 0.01239265
  3206.000 0.01599334
  3207.000 -0.00127806
  3208.000 -0.00256342
  3209.000 0.00118636
  3210.000 0.00407208
  3211.000 0.01290398
  3212.000 0.00051461
  3213.000 0.00403920
  3214.000 -0.00137311
  3215.000 0.01099160
  3216.000 -0.00089835
  3217.000 -0.01637272
  3218.000 0.00101483
  3219.000 0.00211951
  3220.000 -0.00663759
  3221.000 0.01002204
  3222.000 0.00848677
  3223.000 0.00096598
  3224.000 -0.01239861
  3225.000 0.00402437
  3226.000 0.00578636
  3227.000 -0.01106102
  3228.000 0.00868793
  3229.000 -0.00714492
  3230.000 0.00269999
  3231.000 0.00318187
  3232.000 -0.01392567
  3233.000 -0.01132463
  3234.000 0.01093929
  3235.000 -0.00600433
  3236.000 -0.00019546
  3237.000 0.00096762
  3238.000 0.00725628
  3239.000 0.02463175
  3240.000 0.00921741
  3241.000 0.01609712
  3242.000 0.01213911
  3243.000 0.00721247
  3244.000 0.00301003
  3245.000 -0.00610632
  3246.000 0.00113196
  3247.000 0.01807474
  3248.000 0.01131744
  3249.000 0.02460001
  3250.000 0.00162476
  3251.000 -0.00145668
  3252.000 -0.00256366
  3253.000 -0.00191989
  3254.000 -0.00550767
  3255.000 0.00192108
  3256.000 0.00628374
  3257.000 -0.01290981
  3258.000 -0.02050933
  3259.000 -0.00027210
  3260.000 0.00555378
  3261.000 0.00551686
  3262.000 0.01574871
  3263.000 0.00731093
  3264.000 -0.01188521
  3265.000 0.01071890
  3266.000 0.01385545
  3267.000 0.02098342
  3268.000 0.00320160
  3269.000 -0.01290148
  3270.000 0.00504219
  3271.000 -0.00680598
  3272.000 0.01071520
  3273.000 0.00753105
  3274.000 0.00235371
  3275.000 0.01067647
  3276.000 0.01188492
  3277.000 0.00810999
  3278.000 -0.00673503
  3279.000 0.01159955
  3280.000 0.01454900
  3281.000 -0.01707501
  3282.000 -0.00078398
  3283.000 -0.00605295
  3284.000 -0.00248332
  3285.000 0.00444051
  3286.000 0.00163970
  3287.000 0.00821853
  3288.000 0.00782958
  3289.000 0.01343884
  3290.000 0.00910539
  3291.000 -0.01587001
  3292.000 -0.00259828
  3293.000 -0.00698697
  3294.000 -0.00196814
  3295.000 0.00563367
  3296.000 0.00978658
  3297.000 -0.00470438
  3298.000 0.00929895
  3299.000 0.00174870
  3300.000 0.00865343
  3301.000 0.01433719
  3302.000 0.01625311
  3303.000 -0.01731907
  3304.000 -0.00945539
  3305.000 -0.01020243
  3306.000 0.00484023
  3307.000 0.00763690
  3308.000 0.01031907
  3309.000 0.00778332
  3310.000 0.01205685
  3311.000 0.00907931
  3312.000 0.00276423
  3313.000 0.00094795
  3314.000 -0.00595217
  3315.000 0.00327372
  3316.000 -0.00420980
  3317.000 0.00654070
  3318.000 -0.00402336
  3319.000 0.00085604
  3320.000 0.00795972
  3321.000 -0.00843282
  3322.000 0.00635991
  3323.000 -0.00441942
  3324.000 0.01039432
  3325.000 0.01206618
  3326.000 -0.00956731
  3327.000 -0.00607850
  3328.000 -0.01457513
  3329.000 -0.01305338
  3330.000 0.00924076
  3331.000 0.01018190
  3332.000 -0.00771952
  3333.000 -0.00348107
  3334.000 -0.01205647
  3335.000 -0.01675933
  3336.000 0.00373756
  3337.000 0.00503029
  3338.000 0.00050771
  3339.000 -0.00018431
  3340.000 0.00725750
  3341.000 0.00184925
  3342.000 -0.00454726
  3343.000 0.00191427
  3344.000 0.00195595
  3345.000 -0.01158591
  3346.000 -0.01231320
  3347.000 0.00481110
  3348.000 0.01712583
  3349.000 -0.01018451
  3350.000 0.00123214
  3351.000 -0.00863041
  3352.000 -0.00531897
  3353.000 0.00467616
  3354.000 0.00185497
  3355.000 0.00665656
  3356.000 -0.00964975
  3357.000 0.00125398
  3358.000 -0.02211217
  3359.000 0.00283312
  3360.000 -0.01031987
  3361.000 0.00074408
  3362.000 -0.00818758
  3363.000 -0.01112028
  3364.000 -0.01479553
  3365.000 -0.00459588
  3366.000 -0.01028370
  3367.000 -0.00546392
  3368.000 0.00956105
  3369.000 -0.00969956
  3370.000 0.00967973
  3371.000 -0.01106354
  3372.000 -0.00932533
  3373.000 -0.00586254
  3374.000 0.01418361
  3375.000 0.00095036
  3376.000 0.00214633
  3377.000 -0.00486209
  3378.000 -0.00477727
  3379.000 0.01570285
  3380.000 -0.00284113
  3381.000 -0.01265983
  3382.000 0.00202703
  3383.000 -0.00449726
  3384.000 -0.00290705
  3385.000 -0.00331595
  3386.000 -0.00340507
  3387.000 -0.00926050
  3388.000 -0.01309457
  3389.000 0.00885488
  3390.000 -0.00305568
  3391.000 -0.00939916
  3392.000 0.00255702
  3393.000 -0.00438307
  3394.000 0.00330366
  3395.000 0.00908450
  3396.000 -0.01407857
  3397.000 -0.00479497
  3398.000 0.00494269
  3399.000 0.00332906
  3400.000 -0.01173955
  3401.000 0.01596677
  3402.000 -0.02058829
  3403.000 0.00857485
  3404.000 -0.00569991
  3405.000 -0.00068144
  3406.000 -0.01195089
  3407.000 0.00086154
  3408.000 -0.01382936
  3409.000 -0.01275778
  3410.000 -0.00852978
  3411.000 0.01036651
  3412.000 -0.00569165
  3413.000 -0.00897942
  3414.000 0.00118381
  3415.000 -0.00935697
  3416.000 0.00137492
  3417.000 0.00499660
  3418.000 -0.01102576
  3419.000 -0.01470929
  3420.000 0.01897861
  3421.000 0.00944578
  3422.000 0.00075379
  3423.000 -0.00501131
  3424.000 -0.01305835
  3425.000 0.00796555
  3426.000 0.00409012
  3427.000 -0.00437114
  3428.000 0.00266428
  3429.000 -0.00904387
  3430.000 -0.00049816
  3431.000 -0.01094458
  3432.000 -0.01122132
  3433.000 -0.00040075
  3434.000 -0.01248756
  3435.000 0.00103415
  3436.000 0.01173696
  3437.000 0.00066722
  3438.000 0.01449396
  3439.000 -0.00262021
  3440.000 -0.00000837
  3441.000 0.01541294
  3442.000 -0.00277477
  3443.000 -0.00041500
  3444.000 0.00776818
  3445.000 0.00335078
  3446.000 0.00663956
  3447.000 0.00316421
  3448.000 -0.00456468
  3449.000 -0.00960580
  3450.000 -0.00598817
  3451.000 0.01040178
  3452.000 0.00343703
  3453.000 -0.00328767
  3454.000 -0.01148054
  3455.000 0.00865373
  3456.000 -0.00305295
  3457.000 0.00174708
  3458.000 -0.00892896
  3459.000 0.00706209
  3460.000 0.00303433
  3461.000 0.00288899
  3462.000 -0.00971781
  3463.000 -0.01093954
  3464.000 -0.01407577
  3465.000 0.01751273
  3466.000 -0.00400423
  3467.000 -0.00768010
  3468.000 -0.00446023
  3469.000 -0.00160638
  3470.000 0.00372760
  3471.000 0.00816735
  3472.000 0.01278165
  3473.000 0.00560192
  3474.000 0.00236762
  3475.000 -0.00403136
  3476.000 0.00774703
  3477.000 0.00040026
  3478.000 0.00610558
  3479.000 -0.00067939
  3480.000 -0.00319314
  3481.000 0.00394870
  3482.000 0.00651068
  3483.000 -0.00264110
  3484.000 0.00417586
  3485.000 -0.01016908
  3486.000 -0.00397877
  3487.000 0.00600790
  3488.000 -0.00706187
  3489.000 -0.00024108
  3490.000 -0.00348874
  3491.000 0.00653083
  3492.000 0.00801587
  3493.000 0.01267003
  3494.000 0.00176465
  3495.000 -0.00105916
  3496.000 -0.00815683
  3497.000 -0.00030580
  3498.000 -0.00625656
  3499.000 -0.00765522
  3500.000 -0.01907619
  3501.000 0.01035464
  3502.000 -0.01072013
  3503.000 0.01413512
  3504.000 0.01870491
  3505.000 0.01282920
  3506.000 -0.00638908
  3507.000 0.01438052
  3508.000 0.00025122
  3509.000 0.00176856
  3510.000 0.00672400
  3511.000 -0.00405342
  3512.000 -0.00480689
  3513.000 -0.00126065
  3514.000 0.00493288
  3515.000 0.00990774
  3516.000 0.00897930
  3517.000 -0.00612094
  3518.000 0.01041854
  3519.000 0.00300066
  3520.000 0.01126539
  3521.000 -0.00431963
  3522.000 0.01170031
  3523.000 -0.00389629
  3524.000 0.00870099
  3525.000 0.00201511
  3526.000 0.01214544
  3527.000 -0.00337324
  3528.000 0.00635601
  3529.000 0.01193515
  3530.000 -0.00002997
  3531.000 -0.00247406
  3532.000 0.01960760
  3533.000 0.01292115
  3534.000 0.00403632
  3535.000 0.00025184
  3536.000 -0.00516045
  3537.000 0.00646378
  3538.000 0.00268121
  3539.000 0.01053215
  3540.000 -0.01045604
  3541.000 -0.00847602
  3542.000 0.00066100
  3543.000 0.01429320
  3544.000 0.01380661
  3545.000 -0.00294946
  3546.000 0.01563187
  3547.000 0.00666494
  3548.000 -0.01978884
  3549.000 0.01776532
  3550.000 -0.00327137
  3551.000 0.00259881
  3552.000 -0.00748369
  3553.000 0.00131244
  3554.000 -0.00063208
  3555.000 -0.00277104
  3556.000 -0.00584091
  3557.000 -0.00132692
  3558.000 0.01636432
  3559.000 0.00080521
  3560.000 0.01237493
  3561.000 0.00460341
  3562.000 0.00225533
  3563.000 0.00159932
  3564.000 0.00916777
  3565.000 0.00480334
  3566.000 0.01874958
  3567.000 0.01928299
  3568.000 0.01781920
  3569.000 0.00431427
  3570.000 0.01520287
  3571.000 0.01225890
  3572.000 0.02691537
  3573.000 0.00095701
  3574.000 -0.00408515
  3575.000 -0.01725454
  3576.000 0.00870717
  3577.000 0.00452710
  3578.000 0.00135824
  3579.000 -0.01195253
  3580.000 0.00654633
  3581.000 -0.00173799
  3582.000 0.01514411
  3583.000 0.00444058
  3584.000 -0.00338024
  3585.000 0.00472342
  3586.000 -0.00211113
  3587.000 -0.01163545
  3588.000 -0.00200004
  3589.000 -0.01267038
  3590.000 0.01649473
  3591.000 -0.00698276
  3592.000 0.00514513
  3593.000 -0.00268341
  3594.000 -0.01280862
  3595.000 -0.00642455
  3596.000 0.00110281
  3597.000 -0.00906845
  3598.000 0.00014198
  3599.000 0.00132471
  3600.000 -0.00383374
  3601.000 0.00792610
  3602.000 0.01330671
  3603.000 0.01150905
  3604.000 0.00826290
  3605.000 0.00392103
  3606.000 -0.00190751
  3607.000 -0.01915588
  3608.000 -0.00376948
  3609.000 -0.01695361
  3610.000 0.00546182
  3611.000 0.00775779
  3612.000 -0.01636819
  3613.000 -0.01393066
  3614.000 -0.00769637
  3615.000 -0.00258832
  3616.000 0.00134901
  3617.000 -0.00917186
  3618.000 0.00175041
  3619.000 -0.01410394
  3620.000 -0.00126668
  3621.000 -0.01698734
  3622.000 -0.00131949
  3623.000 0.00552598
  3624.000 -0.00137490
  3625.000 0.00506130
  3626.000 0.00830410
  3627.000 -0.00859731
  3628.000 -0.00008829
  3629.000 0.00255066
  3630.000 0.00110128
  3631.000 -0.00596559
  3632.000 -0.01115450
  3633.000 0.00209250
  3634.000 -0.01180924
  3635.000 0.00260637
  3636.000 0.00045741
  3637.000 0.00075196
  3638.000 -0.00178183
  3639.000 0.00231315
  3640.000 0.01012720
  3641.000 -0.00938840
  3642.000 0.00481116
  3643.000 0.00289797
  3644.000 -0.00885389
  3645.000 -0.01351311
  3646.000 -0.01350348
  3647.000 0.01348970
  3648.000 -0.00656107
  3649.000 -0.00802991
  3650.000 0.01540016
  3651.000 0.00346361
  3652.000 -0.01699015
  3653.000 0.00313904
  3654.000 0.00716315
  3655.000 -0.01119398
  3656.000 -0.00939627
  3657.000 0.00128120
  3658.000 -0.00748956
  3659.000 -0.01164221
  3660.000 0.01948137
  3661.000 0.00740731
  3662.000 -0.00562783
  3663.000 0.02341368
  3664.000 0.00866492
  3665.000 -0.00004366
  3666.000 -0.00517935
  3667.000 -0.01358413
  3668.000 -0.00114699
  3669.000 -0.00145547
  3670.000 0.00381457
  3671.000 0.00178632
  3672.000 0.00553798
  3673.000 0.00008427
  3674.000 -0.02720095
  3675.000 0.00412142
  3676.000 0.00866969
  3677.000 -0.00593875
  3678.000 -0.01211104
  3679.000 -0.00403441
  3680.000 0.00166478
  3681.000 0.00524468
  3682.000 -0.01446242
  3683.000 -0.00382503
  3684.000 -0.00213789
  3685.000 0.00155306
  3686.000 -0.02356674
  3687.000 -0.00821190
  3688.000 -0.00697781
  3689.000 -0.01380533
  3690.000 -0.00278780
  3691.000 -0.00166784
  3692.000 -0.01055646
  3693.000 0.00452491
  3694.000 -0.00878455
  3695.000 -0.00415454
  3696.000 -0.00169371
  3697.000 -0.00713218
  3698.000 0.00728878
  3699.000 0.00344282
  3700.000 0.00649927
  3701.000 -0.01701456
  3702.000 -0.01132017
  3703.000 0.00401880
  3704.000 0.00014979
  3705.000 -0.01169894
  3706.000 0.01252520
  3707.000 0.01781992
  3708.000 0.00984410
  3709.000 -0.00314014
  3710.000 -0.01808665
  3711.000 -0.00959237
  3712.000 0.00097930
  3713.000 -0.00097952
  3714.000 0.00509910
  3715.000 -0.01561106
  3716.000 -0.00422500
  3717.000 -0.01264376
  3718.000 -0.00552402
  3719.000 -0.00471558
  3720.000 0.00822563
  3721.000 0.00111634
  3722.000 -0.00658845
  3723.000 -0.01030108
  3724.000 -0.00648981
  3725.000 -0.00480518
  3726.000 -0.01038640
  3727.000 0.00023485
  3728.000 0.00133574
  3729.000 -0.00684091
  3730.000 0.00355578
  3731.000 0.01172298
  3732.000 -0.00861495
  3733.000 0.00112123
  3734.000 -0.00132873
  3735.000 -0.00883890
  3736.000 0.00658262
  3737.000 -0.00858644
  3738.000 0.01129769
  3739.000 0.01124761
  3740.000 0.00767360
  3741.000 -0.00031527
  3742.000 0.01442911
  3743.000 -0.00356143
  3744.000 0.01280960
  3745.000 -0.00888131
  3746.000 -0.00759864
  3747.000 -0.00227246
  3748.000 0.00287989
  3749.000 0.01740061
  3750.000 0.00748859
  3751.000 0.00579456
  3752.000 0.01157819
  3753.000 0.00948651
  3754.000 -0.01614188
  3755.000 0.01413928
  3756.000 0.01681361
  3757.000 -0.01279420
  3758.000 0.01713085
  3759.000 -0.01670025
  3760.000 -0.00947309
  3761.000 0.00804344
  3762.000 0.01607530
  3763.000 0.01971286
  3764.000 0.01059596
  3765.000 0.00546927
  3766.000 0.00831567
  3767.000 0.01052573
  3768.000 0.02233462
  3769.000 0.00695805
  3770.000 0.00300831
  3771.000 0.00278836
  3772.000 0.01129906
  3773.000 0.01884477
  3774.000 -0.01695035
  3775.000 0.00441589
  3776.000 -0.00157577
  3777.000 0.00209284
  3778.000 0.00542770
  3779.000 -0.00083295
  3780.000 -0.00581463
  3781.000 0.00101112
  3782.000 0.00558957
  3783.000 0.00741761
  3784.000 -0.01114357
  3785.000 0.02092570
  3786.000 -0.00193644
  3787.000 0.00832924
  3788.000 0.00674002
  3789.000 -0.01339170
  3790.000 -0.01632088
  3791.000 -0.00179971
  3792.000 0.01346510
  3793.000 0.00828562
  3794.000 0.00724385
  3795.000 -0.00958261
  3796.000 -0.00807842
  3797.000 -0.01538854
  3798.000 -0.00666367
  3799.000 0.01666537
  3800.000 0.01408054
  3801.000 0.00682710
  3802.000 -0.00077129
  3803.000 -0.01090915
  3804.000 -0.00083787
  3805.000 0.02143472
  3806.000 0.00910281
  3807.000 0.01177763
  3808.000 0.00257406
  3809.000 0.00738090
  3810.000 0.00538336
  3811.000 0.01251558
  3812.000 0.00701914
  3813.000 -0.01593412
  3814.000 -0.00593716
  3815.000 0.01306772
  3816.000 -0.01397752
  3817.000 0.00879810
  3818.000 -0.00320153
  3819.000 -0.00376208
  3820.000 0.00559629
  3821.000 0.00810196
  3822.000 0.00779551
  3823.000 -0.00029138
  3824.000 -0.00219147
  3825.000 0.00003402
  3826.000 0.01774579
  3827.000 -0.01478555
  3828.000 -0.00665289
  3829.000 0.01328441
  3830.000 -0.00044744
  3831.000 -0.00244685
  3832.000 0.00002981
  3833.000 0.00090613
  3834.000 0.01184858
  3835.000 -0.00000024
  3836.000 0.00757271
  3837.000 0.02642332
  3838.000 0.01221722
  3839.000 0.00274886
  3840.000 0.00043008
  3841.000 -0.02638829
  3842.000 -0.00259346
  3843.000 0.00725673
  3844.000 -0.00044527
  3845.000 0.00380646
  3846.000 -0.01295407
  3847.000 0.00574096
  3848.000 0.00309754
  3849.000 0.00028311
  3850.000 0.00077668
  3851.000 0.00263595
  3852.000 -0.00071300
  3853.000 0.02626772
  3854.000 0.01482759
  3855.000 -0.00073123
  3856.000 -0.00458527
  3857.000 0.01470914
  3858.000 0.00322203
  3859.000 0.01293322
  3860.000 0.01256808
  3861.000 -0.00356027
  3862.000 0.00862666
  3863.000 -0.00300727
  3864.000 -0.00038840
  3865.000 -0.00926359
  3866.000 0.00044980
  3867.000 -0.01362711
  3868.000 0.00102845
  3869.000 0.00431546
  3870.000 0.01468912
  3871.000 0.00645944
  3872.000 -0.00467005
  3873.000 0.00191235
  3874.000 -0.01439014
  3875.000 -0.00396349
  3876.000 -0.00370065
  3877.000 0.00148457
  3878.000 0.00293729
  3879.000 0.00851549
  3880.000 -0.00086799
  3881.000 0.00288258
  3882.000 0.00429407
  3883.000 0.00882631
  3884.000 -0.01353555
  3885.000 -0.02760361
  3886.000 -0.00938730
  3887.000 0.00506316
  3888.000 -0.00262603
  3889.000 0.00690719
  3890.000 -0.00618227
  3891.000 0.00000664
  3892.000 -0.00300935
  3893.000 -0.00475738
  3894.000 0.00416779
  3895.000 -0.00438629
  3896.000 -0.00608151
  3897.000 -0.01980591
  3898.000 0.00468252
  3899.000 -0.00058423
  3900.000 0.00652459
  3901.000 0.00639549
  3902.000 -0.00934364
  3903.000 0.00004116
  3904.000 0.00446222
  3905.000 -0.00153099
  3906.000 0.00816908
  3907.000 0.00541960
  3908.000 -0.00425334
  3909.000 -0.01092778
  3910.000 0.00528263
  3911.000 -0.01432689
  3912.000 -0.01110133
  3913.000 -0.00837019
  3914.000 0.00956067
  3915.000 -0.01119022
  3916.000 0.00138572
  3917.000 0.00226704
  3918.000 -0.00206132
  3919.000 -0.01074380
  3920.000 -0.00431861
  3921.000 -0.01095574
  3922.000 0.01564737
  3923.000 0.00691665
  3924.000 -0.00895219
  3925.000 -0.02517748
  3926.000 -0.01269533
  3927.000 -0.00013929
  3928.000 -0.00700244
  3929.000 -0.01289076
  3930.000 -0.00940337
  3931.000 -0.00391417
  3932.000 -0.01045807
  3933.000 -0.00496754
  3934.000 -0.01278055
  3935.000 -0.01145863
  3936.000 0.00022197
  3937.000 -0.00338071
  3938.000 -0.00789706
  3939.000 -0.00125321
  3940.000 -0.00168671
  3941.000 -0.01118814
  3942.000 -0.00886334
  3943.000 -0.00610183
  3944.000 -0.01034288
  3945.000 0.00286624
  3946.000 0.00509363
  3947.000 -0.00311690
  3948.000 -0.00702918
  3949.000 -0.01013484
  3950.000 -0.01536553
  3951.000 -0.01523002
  3952.000 0.00628254
  3953.000 0.00309340
  3954.000 -0.00502955
  3955.000 0.00729754
  3956.000 -0.00153977
  3957.000 -0.00826968
  3958.000 -0.01862011
  3959.000 0.00480686
  3960.000 -0.00070247
  3961.000 0.00093809
  3962.000 -0.01470325
  3963.000 -0.00282888
  3964.000 -0.00453907
  3965.000 -0.00183916
  3966.000 -0.00987419
  3967.000 -0.00024018
  3968.000 0.01332707
  3969.000 -0.00510155
  3970.000 0.00431032
  3971.000 -0.00023872
  3972.000 -0.00859144
  3973.000 -0.00714404
  3974.000 -0.00098697
  3975.000 0.00390211
  3976.000 0.00125393
  3977.000 0.00908984
  3978.000 -0.00364760
  3979.000 0.00070490
  3980.000 -0.02263206
  3981.000 0.00193243
  3982.000 -0.01806099
  3983.000 -0.00406125
  3984.000 0.01077893
  3985.000 -0.01629077
  3986.000 0.00510841
  3987.000 0.00846886
  3988.000 0.00405729
  3989.000 -0.01157663
  3990.000 -0.00399419
  3991.000 -0.00870645
  3992.000 -0.00560964
  3993.000 -0.00610154
  3994.000 0.00542670
  3995.000 0.00816535
  3996.000 0.00100072
  3997.000 -0.00368577
  3998.000 -0.01388050
  3999.000 0.00185972
  4000.000 -0.00091531
  4001.000 -0.00190747
  4002.000 0.00745841
  4003.000 -0.01343880
  4004.000 0.00342433
  4005.000 0.00919207
  4006.000 -0.00281237
  4007.000 -0.00998185
  4008.000 0.01479181
  4009.000 0.01433782
  4010.000 -0.01690220
  4011.000 0.01112922
  4012.000 0.00171479
  4013.000 0.00467543
  4014.000 -0.00249010
  4015.000 -0.00289997
  4016.000 0.00487739
  4017.000 -0.00132388
  4018.000 -0.02207248
  4019.000 -0.00408967
  4020.000 -0.00485835
  4021.000 -0.00708841
  4022.000 0.00155374
  4023.000 -0.01632180
  4024.000 0.01464795
  4025.000 0.00629230
  4026.000 0.00015664
  4027.000 0.00168251
  4028.000 0.00952491
  4029.000 -0.01224368
  4030.000 -0.00074636
  4031.000 0.00621220
  4032.000 0.00476328
  4033.000 0.00074983
  4034.000 0.01644201
  4035.000 -0.00040455
  4036.000 0.00941732
  4037.000 0.01270021
  4038.000 -0.00596922
  4039.000 -0.00412975
  4040.000 -0.01836967
  4041.000 0.01254161
  4042.000 0.00830530
  4043.000 0.00451060
  4044.000 -0.00428393
  4045.000 0.00981620
  4046.000 0.00449003
  4047.000 -0.00939025
  4048.000 0.00743192
  4049.000 0.00196191
  4050.000 0.00895374
  4051.000 0.00244410
  4052.000 0.00510536
  4053.000 0.00081419
  4054.000 0.00242622
  4055.000 -0.00329324
  4056.000 -0.00228880
  4057.000 -0.00031331
  4058.000 0.00806518
  4059.000 0.01391223
  4060.000 0.00787515
  4061.000 0.01366401
  4062.000 0.00226503
  4063.000 -0.01398354
  4064.000 -0.00155399
  4065.000 -0.00813155
  4066.000 0.01014501
  4067.000 0.00671405
  4068.000 -0.00762145
  4069.000 0.00253751
  4070.000 0.00270347
  4071.000 -0.01967182
  4072.000 -0.01014253
  4073.000 -0.00571054
  4074.000 0.00811902
  4075.000 -0.00426001
  4076.000 -0.00414765
  4077.000 -0.00094483
  4078.000 0.01565984
  4079.000 -0.00822799
  4080.000 0.00347454
  4081.000 0.02070685
  4082.000 -0.00974354
  4083.000 0.01160273
  4084.000 -0.00218650
  4085.000 -0.01501766
  4086.000 -0.00336853
  4087.000 0.00699549
  4088.000 0.00548038
  4089.000 -0.00136142
  4090.000 0.00430678
  4091.000 -0.00267470
  4092.000 0.01113185
  4093.000 0.00223240
  4094.000 -0.00471038
  4095.000 0.01625460
  4096.000 -0.00281421
  4097.000 0.00913955
  4098.000 0.00262120
  4099.000 -0.00262493
  4100.000 0.00629511
  4101.000 -0.00953046
  4102.000 0.01189403
  4103.000 0.01955158
  4104.000 -0.00140601
  4105.000 -0.00098031
  4106.000 0.01319174
  4107.000 0.00975688
  4108.000 -0.01442049
  4109.000 0.02201791
  4110.000 -0.00795858
  4111.000 0.01317317
  4112.000 0.00220474
  4113.000 0.00192589
  4114.000 -0.00468253
  4115.000 -0.00380376
  4116.000 0.01517816
  4117.000 -0.00035581
  4118.000 0.00448468
  4119.000 0.00851096
  4120.000 0.00435244
  4121.000 -0.00190125
  4122.000 0.01008479
  4123.000 0.01440183
  4124.000 0.00190017
  4125.000 0.00357454
  4126.000 0.01921546
  4127.000 0.01553999
  4128.000 0.00097030
  4129.000 0.02141090
  4130.000 0.00164652
  4131.000 0.01394039
  4132.000 0.00037732
  4133.000 -0.01530672
  4134.000 0.01061282
  4135.000 0.00406931
  4136.000 0.00587049
  4137.000 -0.01152316
  4138.000 0.00135895
  4139.000 0.01242314
  4140.000 0.00693371
  4141.000 -0.02046601
  4142.000 0.00600812
  4143.000 -0.00543173
  4144.000 0.00080759
  4145.000 0.01096212
  4146.000 0.00656948
  4147.000 0.02314356
  4148.000 -0.00220728
  4149.000 -0.01073816
  4150.000 -0.00132616
  4151.000 0.00677699
  4152.000 -0.01296806
  4153.000 -0.01120257
  4154.000 -0.01175893
  4155.000 0.00306122
  4156.000 0.01132532
  4157.000 0.01024539
  4158.000 -0.00133323
  4159.000 -0.00808117
  4160.000 -0.01167467
  4161.000 -0.00589237
  4162.000 0.00845389
  4163.000 0.00070159
  4164.000 -0.00830871
  4165.000 0.00255591
  4166.000 -0.00522714
  4167.000 0.01045651
  4168.000 -0.00253400
  4169.000 0.01534820
  4170.000 0.00500564
  4171.000 -0.00179596
  4172.000 0.00030991
  4173.000 0.00724840
  4174.000 -0.00409779
  4175.000 -0.00673711
  4176.000 -0.01400270
  4177.000 0.00667677
  4178.000 -0.00321204
  4179.000 0.00578510
  4180.000 0.01353632
  4181.000 -0.00036197
  4182.000 -0.00222790
  4183.000 -0.00507512
  4184.000 0.00431077
  4185.000 0.01051309
  4186.000 0.01463901
  4187.000 -0.00534790
  4188.000 0.00542771
  4189.000 -0.00553733
  4190.000 0.00485506
  4191.000 0.00700379
  4192.000 -0.01217414
  4193.000 -0.01244576
  4194.000 -0.01369775
  4195.000 -0.01654200
  4196.000 -0.00403323
  4197.000 -0.00039492
  4198.000 0.00061423
  4199.000 0.00354131
  4200.000 -0.00082480
  4201.000 0.00212189
  4202.000 -0.00135618
  4203.000 0.00297475
  4204.000 -0.00662762
  4205.000 0.00135294
  4206.000 -0.00175499
  4207.000 -0.00799240
  4208.000 -0.01709583
  4209.000 -0.00533557
  4210.000 -0.00266951
  4211.000 -0.00033361
  4212.000 -0.00309747
  4213.000 -0.00992010
  4214.000 -0.01755777
  4215.000 -0.00837461
  4216.000 -0.01113228
  4217.000 0.00199953
  4218.000 0.00706358
  4219.000 0.00241608
  4220.000 0.00340123
  4221.000 -0.00728219
  4222.000 -0.00327131
  4223.000 -0.00103605
  4224.000 -0.01476254
  4225.000 -0.01574617
  4226.000 -0.00464875
  4227.000 -0.01733276
  4228.000 -0.01138680
  4229.000 -0.01712856
  4230.000 0.01207908
  4231.000 -0.00403360
  4232.000 -0.01594771
  4233.000 -0.00453848
  4234.000 -0.01610070
  4235.000 0.01219777
  4236.000 -0.00183217
  4237.000 -0.00721050
  4238.000 -0.01480377
  4239.000 0.00108431
  4240.000 -0.00169682
  4241.000 -0.00459509
  4242.000 -0.00077955
  4243.000 -0.00575177
  4244.000 -0.00704492
  4245.000 -0.00329801
  4246.000 0.00706521
  4247.000 -0.00286800
  4248.000 0.00741046
  4249.000 0.00980676
  4250.000 0.00857127
  4251.000 -0.00862054
  4252.000 0.00456553
  4253.000 -0.00477657
  4254.000 0.01039786
  4255.000 0.00073996
  4256.000 -0.01007717
  4257.000 -0.00044954
  4258.000 -0.00624883
  4259.000 0.01651482
  4260.000 0.00328909
  4261.000 0.00442500
  4262.000 0.01527872
  4263.000 -0.00459330
  4264.000 -0.00059456
  4265.000 0.00962908
  4266.000 -0.01498952
  4267.000 -0.00567236
  4268.000 0.01008432
  4269.000 -0.00139240
  4270.000 -0.01499642
  4271.000 0.01335660
  4272.000 0.01541118
  4273.000 -0.00375294
  4274.000 -0.01181874
  4275.000 -0.00006210
  4276.000 -0.02453568
  4277.000 0.00806896
  4278.000 -0.00669888
  4279.000 -0.02229431
  4280.000 -0.01603494
  4281.000 0.00120456
  4282.000 0.01316756
  4283.000 0.00698182
  4284.000 -0.00586757
  4285.000 0.00695688
  4286.000 0.01713211
  4287.000 -0.01150799
  4288.000 -0.01269182
  4289.000 0.00868244
  4290.000 -0.00671075
  4291.000 0.01192255
  4292.000 -0.01384571
  4293.000 0.00021424
  4294.000 -0.00305808
  4295.000 -0.00399537
  4296.000 0.00032047
  4297.000 -0.00409352
  4298.000 0.00646030
  4299.000 -0.00838061
  4300.000 -0.00023610
  4301.000 0.00395266
  4302.000 0.00151882
  4303.000 0.01001712
  4304.000 0.01285926
  4305.000 0.00818971
  4306.000 -0.00983551
  4307.000 -0.00671096
  4308.000 -0.00746156
  4309.000 0.00505018
  4310.000 -0.00125650
  4311.000 0.01269359
  4312.000 -0.00769877
  4313.000 0.01440023
  4314.000 0.02008829
  4315.000 -0.00223842
  4316.000 -0.00364030
  4317.000 -0.00042785
  4318.000 0.00349987
  4319.000 0.01511713
  4320.000 -0.00456339
  4321.000 0.00141369
  4322.000 0.00516774
  4323.000 -0.01952042
  4324.000 -0.00668571
  4325.000 0.00130032
  4326.000 0.01368840
  4327.000 -0.00452169
  4328.000 -0.01320782
  4329.000 0.00453472
  4330.000 0.00410974
  4331.000 -0.00264887
  4332.000 0.01023917
  4333.000 -0.00428117
  4334.000 -0.01126899
  4335.000 0.00274828
  4336.000 0.01092330
  4337.000 -0.00882134
  4338.000 0.00274744
  4339.000 -0.00913923
  4340.000 0.01711639
  4341.000 0.00068328
  4342.000 0.00413456
  4343.000 0.00748398
  4344.000 -0.00818519
  4345.000 0.02467429
  4346.000 0.00386518
  4347.000 0.00480284
  4348.000 -0.00593534
  4349.000 0.00139368
  4350.000 0.00527759
  4351.000 0.00236882
  4352.000 -0.01107053
  4353.000 0.00197094
  4354.000 -0.00035752
  4355.000 0.00601749
  4356.000 0.00615046
  4357.000 0.00497887
  4358.000 0.00644267
  4359.000 0.01329060
  4360.000 0.00081494
  4361.000 0.02275298
  4362.000 0.00548993
  4363.000 0.00083881
  4364.000 0.01622607
  4365.000 -0.00960576
  4366.000 0.00227996
  4367.000 0.01012158
  4368.000 0.00420950
  4369.000 0.00458804
  4370.000 -0.00145621
  4371.000 -0.00001867
  4372.000 -0.00910267
  4373.000 0.00749487
  4374.000 0.00577665
  4375.000 0.00076762
  4376.000 0.00761785
  4377.000 -0.00294328
  4378.000 0.00446728
  4379.000 -0.01407018
  4380.000 0.00345253
  4381.000 0.00022956
  4382.000 0.00519811
  4383.000 -0.00809085
  4384.000 0.00530406
  4385.000 0.01020328
  4386.000 0.00656192
  4387.000 -0.00084976
  4388.000 -0.01111141
  4389.000 0.02066490
  4390.000 -0.01340280
  4391.000 -0.01194587
  4392.000 0.00271956
  4393.000 -0.00430081
  4394.000 -0.00412994
  4395.000 -0.00294223
  4396.000 0.01369114
  4397.000 0.00751613
  4398.000 0.00783945
  4399.000 0.00393045
  4400.000 0.01176509
  4401.000 -0.01650905
  4402.000 -0.00926356
  4403.000 0.00910327
  4404.000 0.00185350
  4405.000 -0.01050974
  4406.000 -0.00105392
  4407.000 0.01503255
  4408.000 0.01299847
  4409.000 -0.01361702
  4410.000 -0.00164988
  4411.000 -0.00745077
  4412.000 0.00547071
  4413.000 0.00580024
  4414.000 -0.02382596
  4415.000 -0.01065962
  4416.000 -0.01133346
  4417.000 -0.01034059
  4418.000 -0.01209114
  4419.000 -0.00913310
  4420.000 -0.01677787
  4421.000 -0.00184690
  4422.000 -0.02265479
  4423.000 0.00212229
  4424.000 0.00994717
  4425.000 0.00872474
  4426.000 0.00084426
  4427.000 0.00975921
  4428.000 -0.00774231
  4429.000 0.00252520
  4430.000 0.01675615
  4431.000 -0.00313224
  4432.000 -0.00277353
  4433.000 -0.01268848
  4434.000 -0.00065320
  4435.000 -0.00020847
  4436.000 0.00525662
  4437.000 -0.00582049
  4438.000 0.01857475
  4439.000 -0.00405710
  4440.000 0.00252880
  4441.000 0.01086310
  4442.000 0.00497930
  4443.000 0.00510076
  4444.000 0.00439381
  4445.000 -0.00195816
  4446.000 0.00009230
  4447.000 -0.00720093
  4448.000 -0.00762177
  4449.000 -0.01746330
  4450.000 -0.00897027
  4451.000 -0.01354519
  4452.000 -0.00562493
  4453.000 -0.00567764
  4454.000 -0.00589146
  4455.000 -0.01562251
  4456.000 -0.00075657
  4457.000 0.00766037
  4458.000 0.00176866
  4459.000 -0.00276749
  4460.000 -0.00247835
  4461.000 0.00942037
  4462.000 0.00870665
  4463.000 -0.01608075
  4464.000 -0.01260476
  4465.000 -0.01028794
  4466.000 -0.01235204
  4467.000 -0.00312807
  4468.000 -0.00732412
  4469.000 0.00153761
  4470.000 -0.00708060
  4471.000 -0.00327128
  4472.000 0.00241113
  4473.000 -0.00504119
  4474.000 -0.00586845
  4475.000 -0.00735204
  4476.000 -0.01269466
  4477.000 0.00181139
  4478.000 0.00969513
  4479.000 -0.00711077
  4480.000 -0.00969476
  4481.000 -0.01608395
  4482.000 0.00599240
  4483.000 -0.00964808
  4484.000 -0.02078953
  4485.000 0.00750257
  4486.000 0.00276338
  4487.000 0.01219964
  4488.000 -0.00766100
  4489.000 -0.00238233
  4490.000 0.01655578
  4491.000 -0.00086395
  4492.000 -0.00404660
  4493.000 0.00546998
  4494.000 -0.00660317
  4495.000 -0.00111220
  4496.000 -0.00884089
  4497.000 0.00128993
  4498.000 -0.00711134
  4499.000 -0.00160634
  4500.000 -0.00738899
  4501.000 -0.00164063
  4502.000 -0.00725616
  4503.000 -0.00816412
  4504.000 0.01426395
  4505.000 -0.00463180
  4506.000 0.00671444
  4507.000 -0.01701888
  4508.000 0.00311330
  4509.000 -0.00248470
  4510.000 -0.00716590
  4511.000 -0.00730735
  4512.000 -0.01096910
  4513.000 -0.01016471
  4514.000 0.00010333
  4515.000 -0.02127653
  4516.000 -0.00811574
  4517.000 0.01361413
  4518.000 -0.01444337
  4519.000 -0.01288771
  4520.000 -0.00113308
  4521.000 0.00230303
  4522.000 0.00078408
  4523.000 -0.00355696
  4524.000 -0.00091711
  4525.000 0.00604503
  4526.000 0.00321594
  4527.000 -0.00771988
  4528.000 -0.00414957
  4529.000 -0.02119948
  4530.000 0.00461413
  4531.000 0.00267379
  4532.000 -0.00701326
  4533.000 0.00296453
  4534.000 -0.00750161
  4535.000 -0.01128769
  4536.000 -0.00152418
  4537.000 -0.00263703
  4538.000 -0.01732947
  4539.000 -0.01029004
  4540.000 0.00105814
  4541.000 0.01340523
  4542.000 0.00215307
  4543.000 0.01220021
  4544.000 0.00424486
  4545.000 0.00902238
  4546.000 -0.01743263
  4547.000 0.00032091
  4548.000 0.01053378
  4549.000 0.00877036
  4550.000 -0.01042637
  4552.000 -0.00700146
  4553.000 -0.00924052
  4554.000 0.00958417
  4555.000 -0.01374156
  4556.000 0.00245511
  4557.000 -0.00585255
  4558.000 -0.00262098
  4559.000 -0.00693903
  4560.000 0.00269794
  4561.000 -0.00764212
  4562.000 0.02373197
  4563.000 -0.00594559
  4564.000 -0.02250793
  4565.000 0.01457199
  4566.000 0.00000174
  4567.000 -0.00470535
  4568.000 0.00593296
  4569.000 -0.00269329
  4570.000 0.00035679
  4571.000 0.00587881
  4572.000 0.00409286
  4573.000 -0.00579787
  4574.000 0.02544919
  4575.000 0.00260897
  4576.000 -0.00794451
  4577.000 -0.00146905
  4578.000 0.00429991
  4579.000 0.00523428
  4580.000 0.01013209
  4581.000 0.01851389
  4582.000 0.00585030
  4583.000 0.01101024
  4584.000 0.00119461
  4585.000 0.01202879
  4586.000 -0.00519064
  4587.000 0.01489523
  4588.000 -0.02920421
  4589.000 -0.00519649
  4590.000 -0.00698910
  4591.000 -0.00348785
  4592.000 0.00556895
  4593.000 0.00059596
  4594.000 0.00015930
  4595.000 -0.00524799
  4596.000 0.01237279
  4597.000 -0.00407212
  4598.000 -0.01262543
  4599.000 -0.00438953
  4600.000 0.00966204
  4601.000 -0.00722320
  4602.000 0.01123857
  4603.000 0.00410049
  4604.000 0.01667361
  4605.000 -0.00418924
  4606.000 0.01397039
  4607.000 -0.00955351
  4608.000 0.00203381
  4609.000 -0.01174956
  4610.000 -0.00737707
  4611.000 -0.00105836
  4612.000 -0.00106813
  4613.000 -0.00031599
  4614.000 0.01046774
  4615.000 -0.01708042
  4616.000 -0.00020992
  4617.000 0.01312090
  4618.000 -0.00390179
  4619.000 -0.00577815
  4620.000 -0.00989163
  4621.000 0.00564384
  4622.000 0.00486543
  4623.000 0.00563357
  4624.000 0.01397793
  4625.000 0.00050384
  4626.000 0.01432224
  4627.000 0.00686817
  4628.000 0.00920537
  4629.000 -0.00289209
  4630.000 0.00679251
  4631.000 0.01238068
  4632.000 0.00041181
  4633.000 0.00113265
  4634.000 0.01668587
  4635.000 0.00137751
  4636.000 0.01169950
  4637.000 0.00297311
  4638.000 0.00769713
  4639.000 0.00947450
  4640.000 0.00720792
  4641.000 -0.00340917
  4642.000 0.01580985
  4643.000 -0.01431950
  4644.000 -0.01032573
  4645.000 -0.00779668
  4646.000 0.00327228
  4647.000 0.00535586
  4648.000 -0.01006107
  4649.000 0.00866104
  4650.000 -0.00348204
  4651.000 -0.00490959
  4652.000 0.01753077
  4653.000 -0.00493687
  4654.000 0.01141187
  4655.000 0.00068190
  4656.000 0.00217015
  4657.000 0.00810262
  4658.000 0.01494887
  4659.000 -0.01431516
  4660.000 -0.01312767
  4661.000 -0.01096104
  4662.000 -0.00958418
  4663.000 -0.02795614
  4664.000 -0.00759908
  4665.000 -0.01561478
  4666.000 0.01533074
  4667.000 0.00621301
  4668.000 -0.00482953
  4669.000 0.00074399
  4670.000 0.00410988
  4671.000 -0.00322367
  4672.000 0.00155530
  4673.000 0.01303458
  4674.000 -0.00108358
  4675.000 0.00434143
  4676.000 0.00370704
  4677.000 0.00087122
  4678.000 -0.00875579
  4679.000 0.00266447
  4680.000 -0.00816526
  4681.000 0.01265923
  4682.000 -0.00015355
  4683.000 0.00485844
  4684.000 -0.01302960
  4685.000 0.00241345
  4686.000 -0.00124592
  4687.000 0.00612174
  4688.000 0.00090374
  4689.000 0.00925410
  4690.000 -0.00828737
  4691.000 -0.00163152
  4692.000 0.00825633
  4693.000 0.00721239
  4694.000 0.01035083
  4695.000 0.00079737
  4696.000 0.00011669
  4697.000 -0.00186437
  4698.000 -0.00843207
  4699.000 0.01315859
  4700.000 0.00486353
  4701.000 0.00878856
  4702.000 0.00415994
  4703.000 0.01484191
  4704.000 -0.00850499
  4705.000 -0.00351750
  4706.000 -0.00240199
  4707.000 0.01241676
  4708.000 -0.01187584
  4709.000 0.02338945
  4710.000 0.00601018
  4711.000 0.00272358
  4712.000 -0.01282176
  4713.000 -0.00782587
  4714.000 -0.01666200
  4715.000 0.00629073
  4716.000 0.00810744
  4717.000 -0.01713922
  4718.000 0.00851507
  4719.000 -0.01151662
  4720.000 -0.00490274
  4721.000 0.00006458
  4722.000 0.00993468
  4723.000 0.00258480
  4724.000 0.00747194
  4725.000 -0.01095003
  4726.000 -0.01157791
  4727.000 0.00578577
  4728.000 0.02094751
  4729.000 0.01096820
  4730.000 -0.01547042
  4731.000 0.00023260
  4732.000 0.00739581
  4733.000 -0.00218608
  4734.000 -0.00525878
  4735.000 -0.01377737
  4736.000 -0.02184176
  4737.000 0.01051398
  4738.000 -0.00728671
  4739.000 -0.01540798
  4740.000 -0.00818188
  4741.000 -0.00635054
  4742.000 0.00441064
  4743.000 0.00252424
  4744.000 -0.00154402
  4745.000 -0.00817703
  4746.000 -0.01054348
  4747.000 -0.00576612
  4748.000 -0.00373425
  4749.000 -0.01306910
  4750.000 0.00786153
  4751.000 0.00648940
  4752.000 -0.00917674
  4753.000 0.00805432
  4754.000 0.00218725
  4755.000 -0.00753736
  4756.000 -0.01656409
  4757.000 -0.00994920
  4758.000 -0.01194074
  4759.000 -0.00342262
  4760.000 -0.00192111
  4761.000 0.00458544
  4762.000 -0.00227977
  4763.000 0.00757996
  4764.000 -0.00011879
  4765.000 -0.02301650
  4766.000 -0.00677124
  4767.000 0.00424275
  4768.000 -0.00801036
  4769.000 0.01996321
  4770.000 0.00234054
  4771.000 0.00093283
  4772.000 0.01004040
  4773.000 -0.00542585
  4774.000 -0.02364494
  4775.000 -0.00118114
  4776.000 -0.00475606
  4777.000 -0.01690197
  4778.000 -0.00184576
  4779.000 -0.01167955
  4780.000 0.00654521
  4781.000 -0.01221145
  4782.000 -0.00062661
  4783.000 -0.01438369
  4784.000 -0.00517996
  4785.000 -0.00909072
  4786.000 0.01235068
  4787.000 -0.00672667
  4788.000 -0.01204441
  4789.000 -0.00432249
  4790.000 -0.00844096
  4791.000 -0.00205022
  4792.000 -0.00116643
  4793.000 -0.00353416
  4794.000 0.00383501
  4795.000 0.01071632
  4796.000 0.01015726
  4797.000 -0.00010181
  4798.000 -0.00695999
  4799.000 0.00173095
  4800.000 0.00258323
  4801.000 0.01267890
  4802.000 -0.00249518
  4803.000 -0.00146308
  4804.000 -0.00870494
  4805.000 -0.00542754
  4806.000 0.00307499
  4807.000 -0.01453097
  4808.000 0.00938648
  4809.000 0.00940029
  4810.000 -0.01802727
  4811.000 0.00006469
  4812.000 0.00568578
  4813.000 -0.00085167
  4814.000 0.01887418
  4815.000 0.00329546
  4816.000 0.00215424
  4817.000 0.00100817
  4818.000 0.00708338
  4819.000 0.00601551
  4820.000 -0.00740089
  4821.000 -0.02070903
  4822.000 0.01802627
  4823.000 -0.00236879
  4824.000 0.00161094
  4825.000 0.01054880
  4826.000 -0.00767481
  4827.000 -0.00468778
  4828.000 -0.00869694
  4829.000 -0.00304441
  4830.000 -0.00183410
  4831.000 0.00381890
  4832.000 0.00406774
  4833.000 -0.01122301
  4834.000 -0.00681665
  4835.000 0.00012615
  4836.000 0.00606061
  4837.000 0.01361287
  4838.000 0.00448597
  4839.000 -0.00902326
  4840.000 -0.00251200
  4841.000 -0.00835963
  4842.000 0.01206053
  4843.000 0.01068855
  4844.000 0.00292964
  4845.000 -0.00413745
  4846.000 0.01910896
  4847.000 0.01066564
  4848.000 -0.00454144
  4849.000 0.00277351
  4850.000 -0.00010193
  4851.000 0.00534912
  4852.000 0.00697701
  4853.000 0.00510407
  4854.000 -0.00911297
  4855.000 0.00817730
  4856.000 -0.00940549
  4857.000 0.00702992
  4858.000 0.00717657
  4859.000 0.02563632
  4860.000 0.02238471
  4861.000 -0.00945205
  4862.000 0.01082355
  4863.000 -0.00293346
  4864.000 0.00468790
  4865.000 -0.00187453
  4866.000 0.00486135
  4867.000 -0.01602030
  4868.000 0.00043898
  4869.000 0.00383390
  4870.000 -0.00796013
  4871.000 -0.00499528
  4872.000 -0.00992273
  4873.000 0.00518319
  4874.000 -0.00701609
  4875.000 -0.00791995
  4876.000 0.00815142
  4877.000 0.01871084
  4878.000 0.01112837
  4879.000 -0.00391706
  4880.000 0.01697913
  4881.000 0.00532373
  4882.000 0.00373067
  4883.000 0.00168146
  4884.000 0.00863072
  4885.000 0.00818671
  4886.000 -0.01549155
  4887.000 -0.00231877
  4888.000 0.00579356
  4889.000 0.01071572
  4890.000 0.00227122
  4891.000 0.00331836
  4892.000 -0.00603642
  4893.000 0.01352981
  4894.000 0.00831242
  4895.000 0.00584603
  4896.000 0.00682969
  4897.000 -0.00368465
  4898.000 -0.00797287
  4899.000 0.00151813
  4900.000 0.01491412
  4901.000 0.00011163
  4902.000 -0.01071335
  4903.000 0.02435617
  4904.000 0.01397343
  4905.000 0.00654875
  4906.000 -0.00755018
  4907.000 -0.00235054
  4908.000 0.00521818
  4909.000 -0.00183958
  4910.000 0.00043758
  4911.000 0.01193057
  4912.000 0.00632358
  4913.000 0.01771378
  4914.000 0.02001341
  4915.000 0.00555580
  4916.000 -0.01724072
  4917.000 0.01235560
  4918.000 0.01942961
  4919.000 -0.00490975
  4920.000 0.00997019
  4921.000 0.00769396
  4922.000 0.00385970
  4923.000 0.01176655
  4924.000 0.01297726
  4925.000 0.01890073
  4926.000 0.00241866
  4927.000 -0.01099359
  4928.000 -0.00627444
  4929.000 0.01053104
  4930.000 -0.00436685
  4931.000 0.00750758
  4932.000 0.01200523
  4933.000 -0.00379214
  4934.000 0.00285000
  4935.000 0.00929735
  4936.000 0.01820099
  4937.000 0.01706726
  4938.000 0.00924208
  4939.000 -0.00703061
  4940.000 -0.01228975
  4941.000 -0.01014074
  4942.000 0.01222260
  4943.000 0.00331249
  4944.000 -0.01019320
  4945.000 0.00928685
  4946.000 -0.00449477
  4947.000 0.01617073
  4948.000 0.01048040
  4949.000 -0.01305234
  4950.000 -0.00899105
  4951.000 -0.00061673
  4952.000 0.02027855
  4953.000 -0.00052083
  4954.000 0.00249662
  4955.000 0.00472397
  4956.000 0.00060653
  4957.000 -0.00150285
  4958.000 0.00215307
  4959.000 -0.00230920
  4960.000 0.00016470
  4961.000 0.00043893
  4962.000 -0.00405618
  4963.000 0.01043292
  4964.000 0.00998542
  4965.000 0.00839822
  4966.000 0.00611955
  4967.000 -0.00017178
  4968.000 -0.00985441
  4969.000 -0.00079493
  4970.000 -0.01013755
  4971.000 -0.01437621
  4972.000 -0.01342155
  4973.000 0.00042565
  4974.000 0.01191304
  4975.000 0.01037767
  4976.000 -0.00201722
  4977.000 0.00573728
  4978.000 0.01400218
  4979.000 -0.02115418
  4980.000 -0.01701987
  4981.000 -0.01700190
  4982.000 0.00944512
  4983.000 -0.00868587
  4984.000 0.01941646
  4985.000 0.00290530
  4986.000 -0.00974712
  4987.000 -0.00804173
  4988.000 0.00716010
  4989.000 -0.00458635
  4990.000 0.00098049
  4991.000 -0.02212545
  4992.000 0.00006995
  4993.000 0.00106288
  4994.000 -0.01643665
  4995.000 0.00717682
  4996.000 -0.00344091
  4997.000 0.01166346
  4998.000 -0.00336502
  4999.000 -0.00882590
  5000.000 0.00365360
  5001.000 0.00543418
  5002.000 -0.00898763
  5003.000 -0.00191226
  5004.000 -0.00554896
  5005.000 -0.01368195
  5006.000 -0.00087351
  5007.000 -0.01190101
  5008.000 0.01555008
  5009.000 0.00789232
  5010.000 0.01155621
  5011.000 0.01012249
  5012.000 -0.01216875
  5013.000 -0.01196933
  5014.000 -0.00257935
  5015.000 -0.00786363
  5016.000 0.01253169
  5017.000 -0.00138406
  5018.000 -0.01065393
  5019.000 -0.00170548
  5020.000 -0.00461267
  5021.000 -0.01669477
  5022.000 0.01419593
  5023.000 0.00046257
  5024.000 -0.00127244
  5025.000 -0.00760770
  5026.000 -0.00053195
  5027.000 -0.01262907
  5028.000 -0.00471221
  5029.000 -0.01235513
  5030.000 -0.00535839
  5031.000 -0.01457168
  5032.000 0.01312316
  5033.000 0.00446583
  5034.000 0.01606259
  5035.000 -0.01304194
  5036.000 0.00525590
  5037.000 -0.00470290
  5038.000 -0.00645303
  5039.000 0.01024441
  5040.000 0.01524472
  5041.000 0.00948949
  5042.000 -0.01461692
  5043.000 0.00115106
  5044.000 0.00573546
  5045.000 -0.01578064
  5046.000 -0.00635930
  5047.000 0.00150027
  5048.000 -0.01601568
  5049.000 -0.01640386
  5050.000 -0.01337951
  5051.000 -0.02300365
  5052.000 0.00365204
  5053.000 -0.00197462
  5054.000 -0.02131578
  5055.000 -0.00814589
  5056.000 0.00558370
  5057.000 -0.00869901
  5058.000 -0.02511812
  5059.000 -0.01687263
  5060.000 -0.00606457
  5061.000 0.00860328
  5062.000 -0.00092896
  5063.000 0.00650083
  5064.000 0.01562421
  5065.000 0.01817755
  5066.000 0.00031961
  5067.000 0.00326060
  5068.000 -0.00028824
  5069.000 -0.00335525
  5070.000 -0.00431581
  5071.000 -0.01804017
  5072.000 -0.00572320
  5073.000 -0.02107360
  5074.000 -0.00993640
  5075.000 -0.00436340
  5076.000 0.00090483
  5077.000 -0.01304464
  5078.000 -0.01255081
  5079.000 -0.01849413
  5080.000 -0.00038520
  5081.000 -0.00157938
  5082.000 -0.00473997
  5083.000 -0.00329285
  5084.000 -0.00406268
  5085.000 0.00731430
  5086.000 0.00756681
  5087.000 -0.01917428
  5088.000 -0.00168657
  5089.000 0.00906838
  5090.000 0.01932170
  5091.000 -0.00036380
  5092.000 0.00166215
  5093.000 -0.00979016
  5094.000 -0.02249477
  5095.000 -0.00159631
  5096.000 -0.00377356
  5097.000 -0.00225082
  5098.000 -0.00048029
  5099.000 -0.00363804
  5100.000 -0.00153653
  5101.000 0.00669767
  5102.000 0.00792880
  5103.000 0.00181915
  5104.000 0.01140070
  5105.000 0.00010871
  5106.000 0.00169496
  5107.000 -0.00723605
  5108.000 0.01433646
  5109.000 0.00566254
  5110.000 -0.01083476
  5111.000 0.01857249
  5112.000 -0.00751729
  5113.000 0.00232259
  5114.000 -0.00378058
  5115.000 0.01701846
  5116.000 0.00796405
  5117.000 0.00593817
  5118.000 -0.00814862
  5119.000 0.01391740
  5120.000 -0.00199003
  5121.000 0.01237554
  5122.000 -0.00522027
  5123.000 -0.01321351
  5124.000 0.01608407
  5125.000 0.00075994
  5126.000 -0.00363600
  5127.000 0.00393591
  5128.000 0.01395512
  5129.000 -0.00074071
  5130.000 -0.00176723
  5131.000 0.01137893
  5132.000 0.00422657
  5133.000 0.01852439
  5134.000 0.00375823
  5135.000 0.01852560
  5136.000 -0.01883678
  5137.000 0.01492518
  5138.000 -0.00790149
  5139.000 -0.00381323
  5140.000 -0.00264137
  5141.000 0.00236303
  5142.000 0.00009475
  5143.000 0.01679282
  5144.000 0.01694297
  5145.000 0.00800362
  5146.000 0.01505512
  5147.000 -0.00701230
  5148.000 0.00361906
  5149.000 -0.01156267
  5150.000 0.02506845
  5151.000 0.00482913
  5152.000 0.02354637
  5153.000 0.00211618
  5154.000 0.00396503
  5155.000 -0.00273423
  5156.000 -0.00594581
  5157.000 -0.00130067
  5158.000 -0.01257593
  5159.000 0.00981322
  5160.000 0.00273392
  5161.000 -0.00603104
  5162.000 -0.02700460
  5163.000 0.00123622
  5164.000 -0.00387361
  5165.000 -0.00726249
  5166.000 0.00201022
  5167.000 0.01477361
  5168.000 -0.00302323
  5169.000 0.00062302
  5170.000 -0.00726153
  5171.000 -0.00855034
  5172.000 -0.01777526
  5173.000 0.00031629
  5174.000 0.00485635
  5175.000 0.00407420
  5176.000 0.01001127
  5177.000 -0.00778893
  5178.000 0.01248735
  5179.000 0.00595348
  5180.000 -0.00348831
  5181.000 0.00155927
  5182.000 -0.00193870
  5183.000 0.01270983
  5184.000 -0.00423867
  5185.000 -0.00820156
  5186.000 -0.00492751
  5187.000 0.01912258
  5188.000 0.00356829
  5189.000 -0.00383696
  5190.000 0.00064537
  5191.000 0.00527048
  5192.000 0.00456561
  5193.000 0.00355972
  5194.000 0.00120007
  5195.000 0.00133801
  5196.000 -0.00969625
  5197.000 -0.01394157
  5198.000 -0.00856105
  5199.000 0.01119916
  5200.000 0.00198965
  5201.000 0.00444104
  5202.000 0.01088714
  5203.000 -0.00717419
  5204.000 -0.00084734
  5205.000 -0.00273658
  5206.000 0.00731760
  5207.000 0.01832195
  5208.000 0.01326353
  5209.000 0.00375371
  5210.000 0.00277628
  5211.000 -0.00339610
  5212.000 -0.01255507
  5213.000 0.01950214
  5214.000 0.00100454
  5215.000 -0.01561696
  5216.000 0.01532298
  5217.000 0.01321054
  5218.000 0.01444335
  5219.000 0.01454444
  5220.000 -0.00969626
  5221.000 0.00130126
  5222.000 0.01513929
  5223.000 0.00866873
  5224.000 -0.00265886
  5225.000 0.01266261
  5226.000 0.00293779
  5227.000 0.00997370
  5228.000 -0.00216354
  5229.000 0.00754326
  5230.000 -0.00161438
  5231.000 -0.00112964
  5232.000 0.01575355
  5233.000 0.00479200
  5234.000 0.00425883
  5235.000 0.01403804
  5236.000 -0.00367380
  5237.000 0.00754581
  5238.000 0.00597763
  5239.000 0.01190818
  5240.000 -0.00411032
  5241.000 0.00956147
  5242.000 0.01101257
  5243.000 0.00893676
  5244.000 -0.01007244
  5245.000 0.00660282
  5246.000 -0.01416797
  5247.000 -0.00460684
  5248.000 -0.01401153
  5249.000 0.01014255
  5250.000 0.02404845
  5251.000 0.02328000
  5252.000 0.01029725
  5253.000 -0.00998096
  5254.000 0.01389837
  5255.000 -0.01317588
  5256.000 -0.00093401
  5257.000 0.00285672
  5258.000 0.00764271
  5259.000 0.00687009
  5260.000 0.00715168
  5261.000 0.00517197
  5262.000 0.00584265
  5263.000 -0.00578820
  5264.000 -0.02970934
  5265.000 -0.00063623
  5266.000 0.00499059
  5267.000 -0.00324862
  5268.000 0.00740562
  5269.000 -0.01239613
  5270.000 -0.00873005
  5271.000 -0.00352379
  5272.000 -0.00723132
  5273.000 -0.00689517
  5274.000 0.00380659
  5275.000 -0.01350315
  5276.000 -0.00896421
  5277.000 0.00109623
  5278.000 -0.00252647
  5279.000 0.00156715
  5280.000 -0.00008784
  5281.000 -0.00164580
  5282.000 0.00843355
  5283.000 0.01533307
  5284.000 0.00493252
  5285.000 0.01496065
  5286.000 -0.02552680
  5287.000 -0.00014415
  5288.000 0.01089089
  5289.000 -0.01245205
  5290.000 -0.01274122
  5291.000 0.00861324
  5292.000 0.00972066
  5293.000 0.00257573
  5294.000 -0.00207456
  5295.000 0.00341099
  5296.000 -0.00473173
  5297.000 0.00193765
  5298.000 -0.01532934
  5299.000 -0.00395516
  5300.000 -0.00629254
  5301.000 -0.02079333
  5302.000 0.00376208
  5303.000 0.01092237
  5304.000 -0.00944590
  5305.000 -0.00131899
  5306.000 -0.01008103
  5307.000 -0.01780018
  5308.000 -0.00669195
  5309.000 -0.02780249
  5310.000 -0.00024099
  5311.000 0.00269934
  5312.000 0.00883954
  5313.000 0.00851731
  5314.000 -0.00994468
  5315.000 -0.01748636
  5316.000 -0.00956881
  5317.000 -0.00552952
  5318.000 -0.00452063
  5319.000 0.00201435
  5320.000 0.00173529
  5321.000 -0.00514995
  5322.000 -0.00358302
  5323.000 -0.00544117
  5324.000 0.03052878
  5325.000 0.00356531
  5326.000 -0.01381378
  5327.000 0.00473703
  5328.000 0.00598748
  5329.000 0.01572267
  5330.000 0.00586480
  5331.000 -0.02473775
  5332.000 -0.00708608
  5333.000 -0.01482237
  5334.000 0.02057713
  5335.000 -0.00557706
  5336.000 -0.01936660
  5337.000 -0.00003433
  5338.000 -0.00340071
  5339.000 -0.01970528
  5340.000 -0.00886775
  5341.000 -0.01601810
  5342.000 -0.01270795
  5343.000 -0.01381216
  5344.000 -0.00993703
  5345.000 -0.00632613
  5346.000 -0.00002502
  5347.000 -0.01036135
  5348.000 0.01269376
  5349.000 -0.00329715
  5350.000 -0.01099940
  5351.000 -0.00910211
  5352.000 -0.01372692
  5353.000 -0.00595407
  5354.000 -0.00396008
  5355.000 0.01108859
  5356.000 -0.00223387
  5357.000 0.02809891
  5358.000 0.00449823
  5359.000 0.02953348
  5360.000 -0.00086812
  5361.000 0.00436123
  5362.000 0.00028951
  5363.000 -0.00666331
  5364.000 -0.00515149
  5365.000 -0.01333943
  5366.000 0.01039871
  5367.000 0.00757055
  5368.000 -0.00516819
  5369.000 -0.00314788
  5370.000 -0.00036472
  5371.000 -0.01404312
  5372.000 -0.00059473
  5373.000 0.00495964
  5374.000 -0.01274400
  5375.000 -0.00981071
  5376.000 -0.02199168
  5377.000 -0.01041976
  5378.000 0.00021587
  5379.000 0.00173278
  5380.000 0.00459167
  5381.000 -0.00160222
  5382.000 -0.00581170
  5383.000 -0.01106714
  5384.000 0.00619565
  5385.000 0.00156101
  5386.000 0.01365485
  5387.000 0.00476606
  5388.000 0.01827561
  5389.000 0.01320355
  5390.000 0.00771909
  5391.000 -0.01812540
  5392.000 -0.00951871
  5393.000 0.01639837
  5394.000 -0.00981337
  5395.000 0.01146064
  5396.000 -0.00656574
  5397.000 -0.00591305
  5398.000 -0.00515732
  5399.000 0.01042979
  5400.000 -0.01345407
  5401.000 0.00233262
  5402.000 -0.00860280
  5403.000 -0.00980751
  5404.000 -0.00229339
  5405.000 0.01352360
  5406.000 0.00982286
  5407.000 0.00315074
  5408.000 0.00710783
  5409.000 0.00540630
  5410.000 -0.00144869
  5411.000 0.00708971
  5412.000 -0.00978923
  5413.000 0.02505957
  5414.000 0.00802845
  5415.000 0.00970325
  5416.000 0.01375251
  5417.000 -0.01714612
  5418.000 0.00956543
  5419.000 0.00261422
  5420.000 0.00222582
  5421.000 0.01664888
  5422.000 0.01205800
  5423.000 0.00221090
  5424.000 -0.01822578
  5425.000 0.02777991
  5426.000 -0.00087794
  5427.000 -0.00099387
  5428.000 -0.01803765
  5429.000 -0.00029628
  5430.000 0.00635505
  5431.000 0.00352118
  5432.000 -0.00239511
  5433.000 -0.00541190
  5434.000 0.00837644
  5435.000 0.00376803
  5436.000 -0.00402909
  5437.000 0.00535742
  5438.000 0.00793682
  5439.000 -0.00530294
  5440.000 -0.01272505
  5441.000 0.00860388
  5442.000 -0.01546239
  5443.000 0.00949916
  5444.000 -0.00385678
  5445.000 -0.00657686
  5446.000 0.00751289
  5447.000 0.00532759
  5448.000 0.01071745
  5449.000 0.00415861
  5450.000 0.00417558
  5451.000 0.02244557
  5452.000 0.00705775
  5453.000 0.01874591
  5454.000 0.00893029
  5455.000 0.01876199
  5456.000 -0.00404695
  5457.000 -0.00295806
  5458.000 0.00071923
  5459.000 -0.00991608
  5460.000 0.01183227
  5461.000 -0.00285007
  5462.000 -0.01137180
  5463.000 -0.01262311
  5464.000 0.00641599
  5465.000 -0.00306810
  5466.000 -0.00998937
  5467.000 -0.01102313
  5468.000 0.00731261
  5469.000 0.00289740
  5470.000 -0.00315632
  5471.000 0.00416840
  5472.000 0.01597115
  5473.000 -0.00091605
  5474.000 -0.00035268
  5475.000 0.00202575
  5476.000 0.00949215
  5477.000 0.00662526
  5478.000 0.00201138
  5479.000 -0.00692227
  5480.000 0.01099198
  5481.000 -0.00573369
  5482.000 0.00640013
  5483.000 -0.00188249
  5484.000 0.00561331
  5485.000 -0.00006117
  5486.000 0.01499272
  5487.000 -0.00513367
  5488.000 0.01092494
  5489.000 0.01429386
  5490.000 0.00481278
  5491.000 -0.01276077
  5492.000 -0.00012633
  5493.000 0.01190550
  5494.000 -0.00115420
  5495.000 -0.00801968
  5496.000 -0.01315761
  5497.000 -0.00967220
  5498.000 0.00728666
  5499.000 0.01631014
  5500.000 0.02353329
  5501.000 0.01305588
  5502.000 -0.01135085
  5503.000 0.00841754
  5504.000 0.01134175
  5505.000 0.00432565
  5506.000 -0.01341120
  5507.000 -0.01748877
  5508.000 0.00049089
  5509.000 0.02020648
  5510.000 0.00995072
  5511.000 0.00537811
  5512.000 0.00294959
  5513.000 -0.00259278
  5514.000 0.01832113
  5515.000 -0.00001240
  5516.000 -0.00737233
  5517.000 0.00999179
  5518.000 0.01827032
  5519.000 -0.00456193
  5520.000 0.00119858
  5521.000 -0.00311290
  5522.000 -0.00176852
  5523.000 0.00745908
  5524.000 0.00272718
  5525.000 0.00094792
  5526.000 -0.00147385
  5527.000 0.00816775
  5528.000 -0.00889691
  5529.000 -0.00466055
  5530.000 0.00563174
  5531.000 0.00123816
  5532.000 -0.00177613
  5533.000 -0.00827711
  5534.000 -0.00414575
  5535.000 0.00780425
  5536.000 -0.00043345
  5537.000 -0.00117532
  5538.000 0.00766077
  5539.000 -0.00062314
  5540.000 -0.00886231
  5541.000 -0.00891568
  5542.000 0.01052664
  5543.000 0.00582714
  5544.000 0.00251913
  5545.000 -0.00229608
  5546.000 0.01387647
  5547.000 0.01499924
  5548.000 0.02038554
  5549.000 0.00785636
  5550.000 -0.01251176
  5551.000 0.00488595
  5552.000 -0.00950215
  5553.000 -0.00063378
  5554.000 -0.01058753
  5555.000 -0.01715488
  5556.000 -0.00494736
  5557.000 0.00507294
  5558.000 -0.00582135
  5559.000 -0.01506545
  5560.000 0.00404972
  5561.000 -0.00459511
  5562.000 0.01163838
  5563.000 -0.00186741
  5564.000 0.01262998
  5565.000 -0.00350480
  5566.000 0.00744827
  5567.000 -0.01305769
  5568.000 0.00315845
  5569.000 -0.02532642
  5570.000 -0.01568561
  5571.000 -0.00834038
  5572.000 -0.00504522
  5573.000 -0.00177810
  5574.000 0.00423440
  5575.000 -0.00139769
  5576.000 -0.01796241
  5577.000 -0.00909875
  5578.000 -0.00451064
  5579.000 -0.01332504
  5580.000 -0.00490986
  5581.000 -0.00356924
  5582.000 0.00114775
  5583.000 0.01713765
  5584.000 -0.01643054
  5585.000 -0.01896661
  5586.000 0.01196937
  5587.000 0.00304570
  5588.000 0.00301782
  5589.000 -0.01042910
  5590.000 -0.00107319
  5591.000 0.01010427
  5592.000 -0.00971801
  5593.000 0.00153858
  5594.000 0.00522625
  5595.000 -0.00465679
  5596.000 -0.00895214
  5597.000 0.01473579
  5598.000 -0.00546665
  5599.000 -0.00117813
  5600.000 -0.00345738
  5601.000 0.00141790
  5602.000 0.00174459
  5603.000 -0.00551946
  5604.000 0.01972272
  5605.000 -0.01143528
  5606.000 -0.00210824
  5607.000 -0.01400836
  5608.000 -0.00798126
  5609.000 0.00912160
  5610.000 -0.01022475
  5611.000 -0.00357926
  5612.000 0.00024595
  5613.000 -0.01903701
  5614.000 -0.01078585
  5615.000 -0.00763135
  5616.000 -0.00872683
  5617.000 0.00763718
  5618.000 -0.00383761
  5619.000 0.01484670
  5620.000 0.02179910
  5621.000 -0.00842492
  5622.000 -0.01013747
  5623.000 -0.01152142
  5624.000 -0.01501059
  5625.000 -0.00548938
  5626.000 -0.01720243
  5627.000 -0.01627314
  5628.000 -0.00957871
  5629.000 -0.00800540
  5630.000 -0.00465075
  5631.000 0.00416488
  5632.000 -0.00556308
  5633.000 -0.00129160
  5634.000 0.01466088
  5635.000 -0.00606548
  5636.000 0.00073405
  5637.000 -0.01802266
  5638.000 0.00763733
  5639.000 -0.01158758
  5640.000 0.00545347
  5641.000 0.01456500
  5642.000 -0.00361895
  5643.000 0.00655820
  5644.000 -0.00530692
  5645.000 0.00002593
  5646.000 0.00367151
  5647.000 -0.00152839
  5648.000 0.00747237
  5649.000 0.00186808
  5650.000 -0.00596113
  5651.000 0.00095600
  5652.000 -0.00196019
  5653.000 -0.00452368
  5654.000 -0.00076747
  5655.000 0.01565112
  5656.000 -0.00809799
  5657.000 -0.00506480
  5658.000 -0.01343737
  5659.000 0.01457611
  5660.000 -0.00352003
  5661.000 -0.00366343
  5662.000 -0.00121681
  5663.000 -0.00299800
  5664.000 -0.01462473
  5665.000 -0.01032307
  5666.000 0.02445262
  5667.000 0.00219560
  5668.000 0.00121318
  5669.000 0.00774491
  5670.000 -0.00451205
  5671.000 -0.00480583
  5672.000 -0.01797076
  5673.000 0.01065702
  5674.000 0.00143250
  5675.000 -0.01895310
  5676.000 0.01120582
  5677.000 0.00381082
  5678.000 -0.00564647
  5679.000 0.01513348
  5680.000 -0.00445675
  5681.000 -0.01168256
  5682.000 0.00163914
  5683.000 0.00576439
  5684.000 0.01345144
  5685.000 -0.01322751
  5686.000 -0.00037577
  5687.000 0.01159773
  5688.000 -0.00777225
  5689.000 -0.00763292
  5690.000 -0.01584118
  5691.000 -0.00134987
  5692.000 0.00591258
  5693.000 0.00970344
  5694.000 -0.00638893
  5695.000 -0.00224192
  5696.000 0.00590982
  5697.000 -0.00114306
  5698.000 -0.01510014
  5699.000 -0.00938835
  5700.000 0.00272609
  5701.000 0.00945723
  5702.000 -0.00628081
  5703.000 0.00829924
  5704.000 0.00695072
  5705.000 0.00722211
  5706.000 0.00622737
  5707.000 0.00067469
  5708.000 0.00414913
  5709.000 -0.00085231
  5710.000 -0.00040200
  5711.000 -0.00699994
  5712.000 0.00615164
  5713.000 -0.00849818
  5714.000 -0.00589596
  5715.000 0.00803004
  5716.000 -0.00466292
  5717.000 0.02065331
  5718.000 -0.00196862
  5719.000 0.01094970
  5720.000 0.00729112
  5721.000 0.00761285
  5722.000 0.01149613
  5723.000 0.01433489
  5724.000 -0.00564046
  5725.000 -0.01573049
  5726.000 0.00481804
  5727.000 0.00156628
  5728.000 -0.00481016
  5729.000 0.00640703
  5730.000 -0.01228789
  5731.000 0.01839186
  5732.000 0.00757394
  5733.000 0.00059754
  5734.000 0.01774736
  5735.000 0.00369108
  5736.000 0.00638743
  5737.000 -0.02043852
  5738.000 0.00409195
  5739.000 0.00643338
  5740.000 -0.01496201
  5741.000 -0.00651556
  5742.000 -0.01150196
  5743.000 0.00168786
  5744.000 -0.00724182
  5745.000 0.01925014
  5746.000 0.00850255
  5747.000 -0.01465031
  5748.000 0.00355768
  5749.000 -0.00561122
  5750.000 -0.01151451
  5751.000 0.00674614
  5752.000 -0.00514813
  5753.000 -0.01123835
  5754.000 -0.00029043
  5755.000 0.02355957
  5756.000 0.00243566
  5757.000 -0.00101958
  5758.000 0.00035617
  5759.000 -0.01755119
  5760.000 -0.00977952
  5761.000 -0.01553913
  5762.000 0.00197398
  5763.000 0.01070560
  5764.000 0.00275815
  5765.000 0.00466702
  5766.000 0.00037248
  5767.000 0.00105083
  5768.000 -0.01263386
  5769.000 0.00120043
  5770.000 0.00362991
  5771.000 0.00405384
  5772.000 0.00266425
  5773.000 0.00686057
  5774.000 -0.00506410
  5775.000 0.00545732
  5776.000 -0.01312179
  5777.000 -0.00436813
  5778.000 -0.00808993
  5779.000 -0.01063598
  5780.000 0.02666075
  5781.000 0.01065568
  5782.000 0.00861724
  5783.000 0.02135818
  5784.000 -0.02542776
  5785.000 0.00206744
  5786.000 -0.01995749
  5787.000 0.01676154
  5788.000 0.01182507
  5789.000 -0.00211478
  5790.000 -0.01266097
  5791.000 0.00731247
  5792.000 -0.00463995
  5793.000 -0.00264996
  5794.000 0.01368894
  5795.000 -0.00019329
  5796.000 -0.00230734
  5797.000 0.00465811
  5798.000 0.02620599
  5799.000 0.00918247
  5800.000 0.00807518
  5801.000 -0.00814870
  5802.000 0.01922882
  5803.000 0.00674432
  5804.000 -0.00793472
  5805.000 -0.01145892
  5806.000 0.00689442
  5807.000 -0.00535730
  5808.000 0.01210713
  5809.000 0.00232132
  5810.000 -0.00467899
  5811.000 0.00056733
  5812.000 0.00417836
  5813.000 0.00525346
  5814.000 -0.00435993
  5815.000 -0.01412757
  5816.000 0.00576440
  5817.000 0.00758508
  5818.000 0.00713191
  5819.000 -0.00459540
  5820.000 -0.01041968
  5821.000 0.00739539
  5822.000 -0.01032919
  5823.000 -0.00922787
  5824.000 0.01661014
  5825.000 -0.00147218
  5826.000 0.00475752
  5827.000 -0.00435929
  5828.000 0.01051913
  5829.000 0.01065311
  5830.000 -0.01216388
  5831.000 0.01240192
  5832.000 0.00309522
  5833.000 -0.00773579
  5834.000 -0.01325416
  5835.000 -0.01788279
  5836.000 -0.00280319
  5837.000 0.01724680
  5838.000 -0.00802246
  5839.000 -0.00787336
  5840.000 -0.00306120
  5841.000 0.01010062
  5842.000 -0.00037999
  5843.000 -0.00712288
  5844.000 -0.00983737
  5845.000 -0.00613169
  5846.000 -0.01283722
  5847.000 -0.00893975
  5848.000 0.01250203
  5849.000 -0.00571513
  5850.000 -0.00968158
  5851.000 -0.00386310
  5852.000 -0.01073772
  5853.000 0.01047616
  5854.000 -0.00163999
  5855.000 -0.00620636
  5856.000 -0.00454484
  5857.000 -0.00780940
  5858.000 -0.00459450
  5859.000 -0.01222290
  5860.000 -0.01956134
  5861.000 0.00280494
  5862.000 0.00375728
  5863.000 -0.00970394
  5864.000 -0.01311497
  5865.000 -0.00689119
  5866.000 -0.00726374
  5867.000 -0.01713681
  5868.000 -0.00398462
  5869.000 0.00940259
  5870.000 0.01078138
  5871.000 0.01336057
  5872.000 -0.00816985
  5873.000 -0.02071301
  5874.000 -0.01865089
  5875.000 -0.00168303
  5876.000 0.00099538
  5877.000 -0.00971070
  5878.000 0.00212410
  5879.000 0.00852828
  5880.000 -0.00711209
  5881.000 0.01886960
  5882.000 -0.01041578
  5883.000 -0.00665918
  5884.000 -0.01690977
  5885.000 0.00459308
  5886.000 0.00896667
  5887.000 0.00347176
  5888.000 -0.01003002
  5889.000 0.00379132
  5890.000 -0.00675587
  5891.000 0.00027454
  5892.000 -0.01163985
  5893.000 -0.00444739
  5894.000 -0.01839328
  5895.000 -0.00012520
  5896.000 0.01010486
  5897.000 -0.00129508
  5898.000 0.00142361
  5899.000 0.01062689
  5900.000 -0.01217764
  5901.000 0.00467621
  5902.000 -0.00572195
  5903.000 -0.00908105
  5904.000 -0.00406992
  5905.000 -0.01672464
  5906.000 -0.00339125
  5907.000 0.00829589
  5908.000 0.00040896
  5909.000 -0.01137166
  5910.000 -0.01172309
  5911.000 -0.00299972
  5912.000 -0.00940349
  5913.000 -0.00826666
  5914.000 0.00535943
  5915.000 0.00377996
  5916.000 0.00460253
  5917.000 -0.00161574
  5918.000 -0.00441429
  5919.000 -0.02397851
  5920.000 0.01844683
  5921.000 -0.00730183
  5922.000 -0.00338978
  5923.000 0.00133380
  5924.000 -0.01004373
  5925.000 -0.00530187
  5926.000 -0.00089086
  5927.000 0.00324466
  5928.000 0.01287982
  5929.000 -0.00158994
  5930.000 0.00409509
  5931.000 -0.01695903
  5932.000 -0.01682160
  5933.000 -0.00876118
  5934.000 -0.00742696
  5935.000 -0.01259158
  5936.000 -0.00473179
  5937.000 -0.00154224
  5938.000 0.00601867
  5939.000 0.00801121
  5940.000 -0.02034731
  5941.000 -0.00872244
  5942.000 -0.00603319
  5943.000 -0.01119492
  5944.000 0.00125717
  5945.000 -0.00428579
  5946.000 -0.00642811
  5947.000 -0.01542123
  5948.000 0.00071717
  5949.000 0.01028607
  5950.000 -0.00151235
  5951.000 -0.01077445
  5952.000 -0.00222229
  5953.000 0.01591134
  5954.000 0.00792753
  5955.000 0.00214872
  5956.000 0.01073531
  5957.000 0.00266574
  5958.000 0.00477802
  5959.000 0.01896395
  5960.000 -0.00737423
  5961.000 -0.00354509
  5962.000 0.01844582
  5963.000 0.01383459
  5964.000 0.01612541
  5965.000 0.00523857
  5966.000 0.00569799
  5967.000 -0.00356212
  5968.000 -0.00828519
  5969.000 0.00428010
  5970.000 -0.00052872
  5971.000 0.00393570
  5972.000 0.00077166
  5973.000 -0.00112680
  5974.000 0.00114254
  5975.000 0.00062011
  5976.000 -0.00445655
  5977.000 0.00332308
  5978.000 -0.00088327
  5979.000 0.00520390
  5980.000 0.00050680
  5981.000 0.00405525
  5982.000 -0.00836085
  5983.000 0.00477054
  5984.000 0.00074544
  5985.000 -0.00851234
  5986.000 -0.00231997
  5987.000 0.02063973
  5988.000 0.01333642
  5989.000 0.00914241
  5990.000 0.00476260
  5991.000 -0.01149787
  5992.000 -0.01095832
  5993.000 -0.00944630
  5994.000 -0.00068857
  5995.000 0.00652799
  5996.000 -0.01016190
  5997.000 0.01104310
  5998.000 0.00085995
  5999.000 -0.00228721
  6000.000 -0.00426415
  6001.000 0.01626269
  6002.000 0.00153060
  6003.000 0.00595719
  6004.000 -0.01417859
  6005.000 0.00655842
  6006.000 0.01930161
  6007.000 -0.00039962
  6008.000 0.00142948
  6009.000 0.00340714
  6010.000 0.01228523
  6011.000 -0.01508876
  6012.000 -0.00065417
  6013.000 -0.00571166
  6014.000 -0.00997542
  6015.000 0.02026327
  6016.000 0.01265732
  6017.000 0.00238377
  6018.000 0.00475034
  6019.000 0.00267295
  6020.000 0.00997367
  6021.000 0.00221054
  6022.000 -0.01205472
  6023.000 -0.00352645
  6024.000 0.01039241
  6025.000 0.00924350
  6026.000 0.00761294
  6027.000 0.00843414
  6028.000 -0.00298422
  6029.000 -0.01334138
  6030.000 -0.00968964
  6031.000 -0.00251890
  6032.000 0.00672605
  6033.000 0.00895122
  6034.000 -0.00653826
  6035.000 -0.00232827
  6036.000 -0.00667681
  6037.000 0.00527475
  6038.000 -0.00574328
  6039.000 0.00602673
  6040.000 -0.00097402
  6041.000 -0.00413307
  6042.000 0.00036296
  6043.000 0.00430591
  6044.000 -0.00078513
  6045.000 0.01189082
  6046.000 -0.00838489
  6047.000 -0.00980048
  6048.000 0.00126507
  6049.000 -0.00248770
  6050.000 0.00881776
  6051.000 -0.00433689
  6052.000 -0.03083421
  6053.000 -0.01824878
  6054.000 0.01110763
  6055.000 0.00542711
  6056.000 -0.00374227
  6057.000 0.00556948
  6058.000 0.00334185
  6059.000 -0.00330654
  6060.000 0.00701686
  6061.000 -0.01172788
  6062.000 0.01842527
  6063.000 -0.00607350
  6064.000 0.00460267
  6065.000 -0.00642151
  6066.000 0.01959499
  6067.000 0.00170252
  6068.000 0.01686829
  6069.000 0.00391434
  6070.000 0.00226100
  6071.000 -0.00380509
  6072.000 -0.00899198
  6073.000 0.00671741
  6074.000 0.01499212
  6075.000 0.00263435
  6076.000 0.00020202
  6077.000 -0.00237214
  6078.000 0.00263701
  6079.000 0.00735921
  6080.000 -0.00158058
  6081.000 -0.00182024
  6082.000 -0.01988380
  6083.000 -0.00852694
  6084.000 0.00291698
  6085.000 -0.00936075
  6086.000 0.00622158
  6087.000 -0.01664543
  6088.000 0.00363059
  6089.000 -0.00018025
  6090.000 0.00858486
  6091.000 0.00590453
  6092.000 -0.00537043
  6093.000 0.01306637
  6094.000 -0.00061344
  6095.000 -0.00640711
  6096.000 0.01992917
  6097.000 -0.01120767
  6098.000 0.00775471
  6099.000 0.00510876
  6100.000 0.00743288
  6101.000 -0.00121774
  6102.000 -0.00186466
  6103.000 -0.00214042
  6104.000 -0.00795781
  6105.000 0.00275519
  6106.000 0.01191206
  6107.000 -0.01294696
  6108.000 -0.01432192
  6109.000 -0.00469173
  6110.000 -0.00989277
  6111.000 0.00527583
  6112.000 -0.00928976
  6113.000 0.00040069
  6114.000 0.00544889
  6115.000 -0.00357549
  6116.000 0.01433368
  6117.000 -0.00483761
  6118.000 -0.00207534
  6119.000 -0.00268943
  6120.000 0.01349958
  6121.000 -0.02293781
  6122.000 0.00731554
  6123.000 0.00923750
  6124.000 0.00328431
  6125.000 0.00258379
  6126.000 -0.00960602
  6127.000 -0.02159710
  6128.000 -0.00443893
  6129.000 -0.01636613
  6130.000 0.01289490
  6131.000 0.00648986
  6132.000 0.00421509
  6133.000 0.00542579
  6134.000 -0.00715624
  6135.000 -0.02160024
  6136.000 -0.01629412
  6137.000 0.00440110
  6138.000 -0.00376777
  6139.000 -0.00358903
  6140.000 -0.00555331
  6141.000 0.00515211
  6142.000 -0.01733240
  6143.000 -0.00578117
  6144.000 -0.00238601
  6145.000 0.00989700
  6146.000 0.00460199
  6147.000 0.00303092
  6148.000 0.00269056
  6149.000 0.02412981
  6150.000 -0.00450385
  6151.000 -0.00250657
  6152.000 -0.01709892
  6153.000 -0.00191748
  6154.000 0.00394471
  6155.000 -0.00887048
  6156.000 -0.01532610
  6157.000 0.00509430
  6158.000 0.00952090
  6159.000 0.00048720
  6160.000 -0.00517551
  6161.000 -0.00376461
  6162.000 -0.00687369
  6163.000 -0.01943875
  6164.000 -0.00218612
  6165.000 -0.00920393
  6166.000 0.01472343
  6167.000 -0.00779972
  6168.000 -0.00180022
  6169.000 -0.00788837
  6170.000 -0.02021629
  6171.000 -0.01281839
  6172.000 -0.01264030
  6173.000 0.01575125
  6174.000 -0.00034926
  6175.000 -0.00346818
  6176.000 0.01539278
  6177.000 -0.00093631
  6178.000 -0.00835950
  6179.000 -0.00657579
  6180.000 -0.00046584
  6181.000 -0.00859956
  6182.000 -0.01099479
  6183.000 -0.00884922
  6184.000 -0.00239102
  6185.000 -0.00069966
  6186.000 0.00111660
  6187.000 -0.00327780
  6188.000 0.00960966
  6189.000 -0.00145868
  6190.000 -0.01251195
  6191.000 -0.00223793
  6192.000 -0.01826680
  6193.000 -0.01562113
  6194.000 0.00016860
  6195.000 0.00367145
  6196.000 0.00792069
  6197.000 0.01083834
  6198.000 -0.00326309
  6199.000 0.00074009
  6200.000 0.00434606
  6201.000 -0.00622266
  6202.000 -0.00919712
  6203.000 -0.00219973
  6204.000 0.00964532
  6205.000 -0.00340655
  6206.000 -0.02180415
  6207.000 0.00260267
  6208.000 -0.01372194
  6209.000 -0.00023895
  6210.000 -0.00087238
  6211.000 0.00742214
  6212.000 0.00964085
  6213.000 0.01180975
  6214.000 0.00840795
  6215.000 -0.00114720
  6216.000 0.00802554
  6217.000 0.00272316
  6218.000 0.01456774
  6219.000 0.00080414
  6220.000 0.00105477
  6221.000 -0.00278344
  6222.000 0.00846745
  6223.000 -0.00704955
  6224.000 -0.00511199
  6225.000 -0.00016612
  6226.000 -0.00132003
  6227.000 0.00185567
  6228.000 -0.00256391
  6229.000 -0.00565882
  6230.000 -0.01078862
  6231.000 -0.00490153
  6232.000 -0.00738334
  6233.000 0.00034607
  6234.000 -0.01050569
  6235.000 0.00650242
  6236.000 0.00922677
  6237.000 -0.01612416
  6238.000 0.00095972
  6239.000 0.00357130
  6240.000 -0.00580566
  6241.000 0.00641625
  6242.000 0.00243947
  6243.000 -0.01392370
  6244.000 0.00434522
  6245.000 -0.01617125
  6246.000 0.00709465
  6247.000 0.01223070
  6248.000 0.01209182
  6249.000 -0.00701082
  6250.000 -0.00465802
  6251.000 0.01603087
  6252.000 0.01101544
  6253.000 0.01300580
  6254.000 0.00215206
  6255.000 0.00508663
  6256.000 -0.00006061
  6257.000 0.00660931
  6258.000 0.00236558
  6259.000 0.00646580
  6260.000 -0.00868817
  6261.000 0.01220002
  6262.000 -0.00404070
  6263.000 0.00692637
  6264.000 0.01266116
  6265.000 -0.00114845
  6266.000 -0.00166235
  6267.000 -0.00560262
  6268.000 0.00754682
  6269.000 -0.01038695
  6270.000 -0.00677120
  6271.000 -0.00517236
  6272.000 0.00024436
  6273.000 0.01658620
  6274.000 0.00831094
  6275.000 -0.00322114
  6276.000 -0.00171924
  6277.000 -0.00360582
  6278.000 0.00586971
  6279.000 0.00079866
  6280.000 0.00324512
  6281.000 0.01580196
  6282.000 0.00580982
  6283.000 0.00497235
  6284.000 -0.01267062
  6285.000 0.01856805
  6286.000 0.00484540
  6287.000 0.00374292
  6288.000 0.00425912
  6289.000 -0.00010124
  6290.000 0.00736383
  6291.000 0.00287748
  6292.000 -0.00466482
  6293.000 0.00245168
  6294.000 -0.00605404
  6295.000 -0.00699978
  6296.000 0.01201542
  6297.000 0.01522633
  6298.000 0.00442064
  6299.000 -0.00329929
  6300.000 0.01454072
  6301.000 -0.00354246
  6302.000 -0.00318505
  6303.000 0.00520277
  6304.000 -0.00078402
  6305.000 -0.00540575
  6306.000 0.00466654
  6307.000 0.01465478
  6308.000 0.01228086
  6309.000 0.00940129
  6310.000 -0.00095096
  6311.000 0.00098303
  6312.000 -0.00295310
  6313.000 0.00750516
  6314.000 0.00142249
  6315.000 -0.00448540
  6316.000 0.01099682
  6317.000 0.00168088
  6318.000 0.00377261
  6319.000 -0.00139823
  6320.000 0.01015381
  6321.000 -0.00653971
  6322.000 0.01114341
  6323.000 0.01099029
  6324.000 -0.00276892
  6325.000 0.00448972
  6326.000 0.00219902
  6327.000 -0.00575505
  6328.000 -0.00894259
  6329.000 -0.00226563
  6330.000 -0.00007785
  6331.000 -0.00195517
  6332.000 -0.00187708
  6333.000 0.00529801
  6334.000 0.01139626
  6335.000 0.00028174
  6336.000 0.01261955
  6337.000 0.01423255
  6338.000 -0.00469681
  6339.000 0.00329440
  6340.000 0.00072733
  6341.000 -0.00083093
  6342.000 0.00599684
  6343.000 0.00151102
  6344.000 0.00412844
  6345.000 -0.00980608
  6346.000 0.00682351
  6347.000 0.00287021
  6348.000 -0.01980107
  6349.000 0.00651939
  6350.000 -0.00031597
  6351.000 -0.00710554
  6352.000 -0.00112568
  6353.000 -0.01033478
  6354.000 0.00349886
  6355.000 0.01248882
  6356.000 -0.00980417
  6357.000 0.00342166
  6358.000 0.01525158
  6359.000 0.00165718
  6360.000 -0.00814634
  6361.000 0.00268218
  6362.000 0.02337274
  6363.000 0.00238154
  6364.000 0.00001873
  6365.000 0.00685835
  6366.000 0.00849031
  6367.000 0.01297600
  6368.000 -0.00722694
  6369.000 -0.00491326
  6370.000 0.00712319
  6371.000 -0.00322540
  6372.000 -0.00453173
  6373.000 0.00659502
  6374.000 -0.00968574
  6375.000 0.00742190
  6376.000 -0.00992215
  6377.000 -0.00143033
  6378.000 -0.00562754
  6379.000 -0.00185842
  6380.000 0.01267616
  6381.000 -0.00648554
  6382.000 0.00324891
  6383.000 -0.03128469
  6384.000 0.00532752
  6385.000 -0.00384413
  6386.000 0.00029400
  6387.000 0.00318651
  6388.000 0.00851695
  6389.000 0.00009970
  6390.000 -0.00278522
  6391.000 0.00696930
  6392.000 -0.01482160
  6393.000 -0.02160965
  6394.000 0.01917327
  6395.000 -0.00702430
  6396.000 -0.00384406
  6397.000 -0.01866606
  6398.000 0.00390327
  6399.000 -0.00147101
  6400.000 0.00005537
  6401.000 0.01114537
  6402.000 -0.00651027
  6403.000 -0.00517361
  6404.000 -0.00739246
  6405.000 -0.01309186
  6406.000 -0.01842305
  6407.000 0.00478774
  6408.000 0.00132273
  6409.000 0.01078438
  6410.000 -0.01285458
  6411.000 0.01082314
  6412.000 -0.00475224
  6413.000 -0.00343233
  6414.000 -0.00425325
  6415.000 -0.00000853
  6416.000 -0.00234708
  6417.000 -0.00784298
  6418.000 0.00413079
  6419.000 -0.00282321
  6420.000 -0.00272648
  6421.000 -0.02145734
  6422.000 -0.00318582
  6423.000 -0.00946388
  6424.000 -0.00371497
  6425.000 -0.01252480
  6426.000 0.00187280
  6427.000 -0.00692153
  6428.000 -0.00303965
  6429.000 0.02543194
  6430.000 0.01450320
  6431.000 0.01432053
  6432.000 -0.00356694
  6433.000 0.00719497
  6434.000 -0.00333304
  6435.000 -0.00144939
  6436.000 0.00121252
  6437.000 -0.00835041
  6438.000 0.00819055
  6439.000 0.00217705
  6440.000 -0.00188198
  6441.000 -0.00428064
  6442.000 -0.00488627
  6443.000 -0.00284290
  6444.000 -0.00450376
  6445.000 -0.01245892
  6446.000 0.01045191
  6447.000 0.00412506
  6448.000 -0.00173997
  6449.000 -0.01084050
  6450.000 -0.00441214
  6451.000 -0.00556382
  6452.000 -0.01731818
  6453.000 -0.00760430
  6454.000 -0.00678600
  6455.000 0.00323839
  6456.000 -0.00729669
  6457.000 -0.00397626
  6458.000 -0.00332973
  6459.000 -0.00522797
  6460.000 -0.00610685
  6461.000 -0.00973613
  6462.000 -0.00371636
  6463.000 -0.01115835
  6464.000 -0.00948355
  6465.000 0.01212960
  6466.000 0.00050854
  6467.000 0.00007204
  6468.000 -0.00198178
  6469.000 0.00153258
  6470.000 -0.02248203
  6471.000 -0.00427245
  6472.000 -0.00707772
  6473.000 0.00645284
  6474.000 0.01128710
  6475.000 0.01261780
  6476.000 -0.01599767
  6477.000 0.00095222
  6478.000 -0.00348698
  6479.000 0.01079542
  6480.000 0.00109505
  6481.000 -0.00316285
  6482.000 -0.00023941
  6483.000 0.00942793
  6484.000 -0.00795498
  6485.000 -0.01484480
  6486.000 0.01638283
  6487.000 0.01107609
  6488.000 0.01541545
  6489.000 0.00235681
  6490.000 -0.00242513
  6491.000 0.00197041
  6492.000 -0.00077242
  6493.000 0.00352091
  6494.000 0.00626520
  6495.000 -0.00230368
  6496.000 0.01015470
  6497.000 -0.01246515
  6498.000 0.00409471
  6499.000 -0.00260989
  6500.000 0.00616819
  6501.000 0.00954350
  6502.000 0.01377400
  6503.000 -0.00758097
  6504.000 0.00332546
  6505.000 0.00200945
  6506.000 0.01681327
  6507.000 0.01753200
  6508.000 0.01699527
  6509.000 -0.01164277
  6510.000 0.00835419
  6511.000 0.00038716
  6512.000 0.01860013
  6513.000 -0.00271727
  6514.000 -0.00041164
  6515.000 0.00196999
  6516.000 0.01074093
  6517.000 0.00678604
  6518.000 0.01777805
  6519.000 0.00675613
  6520.000 -0.02693262
  6521.000 0.00336577
  6522.000 -0.01004197
  6523.000 0.00182490
  6524.000 -0.01301840
  6525.000 -0.01135358
  6526.000 -0.00831061
  6527.000 -0.00937886
  6528.000 0.00051788
  6529.000 -0.00421626
  6530.000 0.00180410
  6531.000 0.00581919
  6532.000 -0.00340492
  6533.000 0.01188173
  6534.000 0.00863607
  6535.000 -0.00019171
  6536.000 -0.00133217
  6537.000 0.00633785
  6538.000 0.02020789
  6539.000 -0.00116277
  6540.000 -0.00707330
  6541.000 0.00821184
  6542.000 0.00554905
  6543.000 -0.00127818
  6544.000 -0.02573812
  6545.000 -0.01640530
  6546.000 0.00917497
  6547.000 -0.01576558
  6548.000 -0.00653856
  6549.000 0.00517138
  6550.000 0.00543884
  6551.000 -0.00747197
  6552.000 0.00703457
  6553.000 0.01789967
  6554.000 0.01553014
  6555.000 -0.02261759
  6556.000 -0.01566843
  6557.000 0.00598023
  6558.000 0.00248931
  6559.000 -0.00002750
  6560.000 -0.00143963
  6561.000 0.01809705
  6562.000 0.00700840
  6563.000 0.00373202
  6564.000 -0.01130172
  7993.000 -0.00826575
  7994.000 -0.00129002
  7995.000 0.00676465
  7996.000 0.02658644
  7997.000 -0.00138406
  7998.000 0.00996662
  7999.000 -0.00372441
  8000.000 0.00302351
  8001.000 0.01092107
  8002.000 0.00463464
  8003.000 0.00074985
  8004.000 0.00591809
  8005.000 0.00392810
  8006.000 0.00560965
  8007.000 0.00105507
  8008.000 0.00693266
  8009.000 0.01501194
  8010.000 0.00205006
  8011.000 -0.00371194
  8012.000 -0.00663585
  8013.000 0.00558383
  8014.000 -0.00113793
  8015.000 -0.00508652
  8016.000 0.00755448
  8017.000 0.02318380
  8018.000 0.00886844
  8019.000 -0.00785601
  8020.000 -0.01008886
  8021.000 0.00928830
  8022.000 -0.00181184
  8023.000 0.01255996
  8024.000 -0.00344772
  8025.000 -0.00518741
  8026.000 -0.00738053
  8027.000 -0.00025301
  8028.000 0.00062667
  8029.000 0.01790814
  8030.000 -0.01031562
  8031.000 0.00235648
  8032.000 -0.00550570
  8033.000 0.00878327
  8034.000 -0.00283935
  8035.000 -0.01071125
  8036.000 0.00403492
  8037.000 -0.00489038
  8038.000 -0.00012293
  8039.000 -0.00804412
  8040.000 0.01855304
  8041.000 0.01570146
  8042.000 0.00892660
  8043.000 0.01723617
  8044.000 -0.00113970
  8045.000 -0.00409718
  8046.000 0.00141971
  8047.000 -0.00716681
  8048.000 0.01484942
  8049.000 -0.00023495
  8050.000 -0.00037410
  8051.000 0.01520517
  8052.000 -0.02212651
  8053.000 -0.00177981
  8054.000 0.00344382
  8055.000 0.01125747
  8056.000 -0.03132826
  8057.000 0.01731767
  8058.000 -0.00000608
  8059.000 -0.00958110
  8060.000 -0.00288596
  8061.000 -0.00952844
  8062.000 0.00802011
  8063.000 0.00150634
  8064.000 0.01085161
  8065.000 0.00651143
  8066.000 0.00216046
  8067.000 -0.02636020
  8068.000 0.00919624
  8069.000 -0.00945540
  8070.000 0.01071956
  8071.000 0.01328354
  8072.000 -0.01523251
  8073.000 -0.01659912
  8074.000 0.00597579
  8075.000 -0.00276091
  8076.000 0.01700828
  8077.000 -0.00753775
  8078.000 -0.00656754
  8079.000 -0.01501314
  8080.000 -0.00287563
  8081.000 0.00281220
  8082.000 -0.00543591
  8083.000 -0.00174447
  8084.000 -0.01921775
  8085.000 0.00634237
  8086.000 0.00638005
  8087.000 -0.00104516
  8088.000 0.00602567
  8089.000 -0.00297206
  8090.000 -0.00383021
  8091.000 -0.01345189
  8092.000 -0.00903878
  8093.000 0.02471243
  8094.000 -0.01189262
  8095.000 -0.00266437
  8096.000 0.00466935
  8097.000 -0.00384256
  8098.000 -0.00456600
  8099.000 0.00341054
  8100.000 -0.00529969
  8101.000 0.00801069
  8102.000 0.01195861
  8103.000 0.00603383
  8104.000 0.00843474
  8105.000 -0.00220162
  8106.000 0.00547445
  8107.000 0.00261070
  8108.000 0.00668086
  8109.000 -0.02509771
  8110.000 -0.00046792
  8111.000 0.00782100
  8112.000 0.01451222
  8113.000 0.01214166
  8114.000 -0.03112748
  8115.000 0.00483747
  8116.000 0.00976165
  8117.000 0.00205127
  8118.000 -0.00436443
  8119.000 0.01203598
  8120.000 -0.00479843
  8121.000 -0.02121346
  8122.000 0.01038447
  8123.000 0.00986453
  8124.000 -0.00398736
  8125.000 -0.00850918
  8126.000 -0.01014996
  8127.000 0.00728488
  8128.000 -0.00340537
  8129.000 -0.00417524
  8130.000 -0.01526161
  8131.000 -0.00051514
  8132.000 0.01284103
  8133.000 -0.00071689
  8134.000 -0.00060710
  8135.000 0.00046160
  8136.000 -0.00968906
  8137.000 0.00061236
  8138.000 0.00850179
  8139.000 0.01965719
  8140.000 0.01179967
  8141.000 0.00341777
  8142.000 -0.00478579
  8143.000 0.01102540
  8144.000 0.00023416
  8145.000 -0.01180928
  8146.000 0.00494709
  8147.000 0.00858069
  8148.000 0.00716288
  8149.000 -0.00607700
  8150.000 0.00835576
  8151.000 -0.00248992
  8152.000 0.00730916
  8153.000 -0.00008923
  8154.000 0.01850563
  8155.000 0.00717535
  8156.000 0.00340156
  8157.000 0.01004066
  8158.000 -0.00377357
  8159.000 0.01159893
  8160.000 -0.00897748
  8161.000 -0.01006391
  8162.000 -0.00990326
  8163.000 0.00999878
  8164.000 -0.00217509
  8165.000 0.00681500
  8166.000 0.00865583
  8167.000 -0.00234213
  8168.000 -0.02553016
  8169.000 -0.00036747
  8170.000 0.00535552
  8171.000 0.00142756
  8172.000 -0.00203558
  8173.000 0.00813487
  8174.000 -0.01068530
  8175.000 -0.00515545
  8176.000 -0.00195027
  8177.000 0.01783257
  8178.000 0.00411359
  8179.000 0.00463997
  8180.000 -0.00498109
  8181.000 0.00571268
  8182.000 0.00871996
  8183.000 0.00273403
  8184.000 -0.00306007
  8185.000 -0.00146237
  8186.000 -0.00386937
  8187.000 0.00481331
  8188.000 0.00828154
  8189.000 -0.00620423
  8190.000 -0.01333652
  8191.000 -0.00127101
  8192.000 0.00904248
  8193.000 -0.00540986
  8194.000 0.00058907
  8195.000 -0.00217512
  8196.000 0.00349647
  8197.000 -0.00321017
  8198.000 0.00723464
  8199.000 0.00284063
  8200.000 0.00004091
  8201.000 0.00445852
  8202.000 -0.00711337
  8203.000 0.00527249
  8204.000 -0.00704205
  8205.000 -0.00896052
  8206.000 0.00386826
  8207.000 0.00431399
  8208.000 -0.00327031
  8209.000 0.00449966
  8210.000 0.01331533
  8211.000 -0.00718377
  8212.000 0.01748549
  8213.000 -0.00364040
  8214.000 -0.00809565
  8215.000 0.00251093
  8216.000 -0.00537403
  8217.000 0.01342138
  8218.000 -0.00519763
  8219.000 -0.00538166
  8220.000 0.00788991
  8221.000 0.01141541
  8222.000 -0.00360443
  8223.000 0.01784099
  8224.000 0.00069712
  8225.000 -0.01269722
  8226.000 -0.00165277
  8227.000 -0.00117637
  8228.000 -0.00468017
  8229.000 -0.00679488
  8230.000 0.01688584
  8231.000 0.01466481
  8232.000 0.00598109
  8233.000 -0.00221299
  8234.000 -0.01824139
  8235.000 -0.00502149
  8236.000 0.00188926
  8237.000 0.01217708
  8238.000 -0.00389678
  8239.000 -0.00458557
  8240.000 0.01759630
  8241.000 -0.00724292
  8242.000 -0.02161409
  8243.000 0.00493686
  8244.000 0.00267786
  8245.000 0.00479423
  8246.000 -0.00173510
  8247.000 0.02213527
  8248.000 -0.00250971
  8249.000 0.00823918
  8250.000 0.00308996
  8251.000 0.01006219
  8252.000 0.00192028
  8253.000 0.02245648
  8254.000 0.00171119
  8255.000 0.00307693
  8256.000 -0.00740134
  8257.000 -0.00376372
  8258.000 0.00630738
  8259.000 0.00351855
  8260.000 0.00932963
  8261.000 0.00461214
  8262.000 0.00177694
  8263.000 -0.01478894
  8264.000 -0.00988904
  8265.000 -0.00089823
  8266.000 -0.00363471
  8267.000 0.01272328
  8268.000 -0.00092931
  8269.000 0.00999524
  8270.000 -0.02253940
  8271.000 -0.01074405
  8272.000 -0.00660599
  8273.000 0.00315507
  8274.000 0.00309450
  8275.000 0.01368728
  8276.000 -0.00498191
  8277.000 -0.00252140
  8278.000 -0.00208119
  8279.000 0.02520944
  8280.000 0.00353467
  8281.000 0.00322495
  8282.000 0.00195113
  8283.000 -0.00331443
  8284.000 -0.02522575
  8285.000 0.00928888
  8286.000 -0.00679159
  8287.000 0.00990760
  8288.000 -0.01816586
  8289.000 0.00918973
  8290.000 -0.00243210
  8291.000 -0.00767604
  8292.000 -0.01202335
  8293.000 -0.01395031
  8294.000 0.00099247
  8295.000 -0.01938783
  8296.000 0.00702796
  8297.000 -0.00375328
  8298.000 -0.00638045
  8299.000 -0.01201455
  8300.000 -0.00707865
  8301.000 -0.00121728
  8302.000 0.00068587
  8303.000 0.00094867
  8304.000 -0.00802839
  8305.000 -0.01422901
  8306.000 -0.00163497
  8307.000 0.00421230
  8308.000 0.00667719
  8309.000 -0.00540943
  8310.000 0.00305586
  8311.000 0.00978020
  8312.000 0.00564727
  8313.000 -0.00829214
  8314.000 -0.00078188
  8315.000 -0.01331645
  8316.000 -0.01805218
  8317.000 0.00745387
  8318.000 -0.00230975
  8319.000 0.00665538
  8320.000 0.00253592
  8321.000 0.00954537
  8322.000 0.00203253
  8323.000 -0.01080499
  8324.000 -0.00634614
  8325.000 -0.00448559
  8326.000 -0.00284967
  8327.000 -0.01513546
  8328.000 -0.00696802
  8329.000 -0.00694696
  8330.000 0.00533461
  8331.000 -0.00014397
  8332.000 -0.01636036
  8333.000 -0.01978358
  8334.000 0.00250500
  8335.000 -0.00751076
  8336.000 -0.00503036
  8337.000 -0.01117730
  8338.000 -0.02012276
  8339.000 -0.01423206
  8340.000 -0.00925890
  8341.000 -0.01070504
  8342.000 -0.00480460
  8343.000 0.00101376
  8344.000 0.01523683
  8345.000 0.00375614
  8346.000 -0.01414715
  8347.000 0.00753978
  8348.000 0.00659326
  8349.000 -0.00450082
  8350.000 -0.00788249
  8351.000 -0.00951807
  8352.000 -0.02043118
  8353.000 -0.00690567
  8354.000 -0.01150726
  8355.000 -0.01303669
  8356.000 -0.00168792
  8357.000 -0.00353768
  8358.000 0.00285182
  8359.000 0.00217711
  8360.000 -0.00802910
  8361.000 -0.00348965
  8362.000 -0.00424333
  8363.000 0.00448456
  8364.000 -0.00893889
  8365.000 -0.00896354
  8366.000 -0.01447555
  8367.000 0.00437126
  8368.000 0.00859849
  8369.000 0.00324203
  8370.000 -0.00282592
  8371.000 0.00458077
  8372.000 0.00747800
  8373.000 0.00334211
  8374.000 -0.00214181
  8375.000 0.00721680
  8376.000 -0.00231203
  8377.000 -0.01233042
  8378.000 -0.01364028
  8379.000 0.00719028
  8380.000 0.01254097
  8381.000 -0.00065751
  8382.000 -0.00827066
  8383.000 -0.01222900
  8384.000 0.00613769
  8385.000 0.00225982
  8386.000 0.00815264
  8387.000 0.01590753
  8388.000 -0.01470664
  8389.000 0.00233991
  8390.000 0.00280003
  8391.000 -0.01817890
  8392.000 0.00300300
  8393.000 0.01644255
  8394.000 -0.00105794
  8395.000 0.00893837
  8396.000 -0.00079159
  8397.000 -0.01186137
  8398.000 0.00822696
  8399.000 0.00054441
  8400.000 0.02119489
  8401.000 -0.00378423
  8402.000 0.01881331
  8403.000 -0.00511710
  8404.000 0.00467853
  8405.000 -0.01261268
  8406.000 0.00435849
  8407.000 0.01457803
  8408.000 0.00039246
  8409.000 0.00235265
  8410.000 0.00045273
  8411.000 -0.00405974
  8412.000 0.01044764
  8413.000 -0.00725855
  8414.000 0.00195880
  8416.000 0.01101398
  8417.000 0.01242748
  8418.000 0.02317592
  8419.000 -0.00474190
  8420.000 -0.01861575
  8421.000 0.01156882
  8422.000 0.00717381
  8423.000 0.00815998
  8424.000 0.01889828
  8425.000 0.00852479
  8426.000 0.01829013
  8427.000 0.00947169
  8428.000 0.00981180
  8429.000 0.02098285
  8430.000 -0.01101033
  8431.000 0.00884336
  8432.000 -0.00744619
  8433.000 -0.00548765
  8434.000 -0.02317835
  8435.000 0.00694094
  8436.000 0.01946978
  8437.000 0.01617131
  8438.000 0.00647328
  8439.000 0.00010985
  8440.000 -0.00295754
  8441.000 -0.00256020
  8442.000 0.01326691
  8443.000 0.00848015
  8444.000 -0.00773494
  8445.000 -0.00725302
  8446.000 0.00002671
  8447.000 -0.02313847
  8448.000 -0.00864742
  8449.000 0.00939970
  8450.000 0.00415255
  8451.000 0.00617941
  8452.000 -0.01009203
  8453.000 -0.00515395
  8454.000 0.00176281
  8455.000 0.01926233
  8456.000 0.02476201
  8457.000 0.00610617
  8458.000 0.02475339
  8459.000 0.00571644
  8460.000 0.01061410
  8461.000 0.00553775
  8462.000 -0.00683066
  8463.000 0.00165950
  8464.000 0.00236870
  8465.000 -0.01053845
  8466.000 0.01157698
  8467.000 -0.00614446
  8468.000 0.00059046
  8469.000 -0.00219686
  8470.000 0.00352479
  8471.000 -0.00430232
  8472.000 0.01589808
  8473.000 -0.00282073
  8474.000 -0.00505686
  8475.000 0.01229278
  8476.000 0.00840045
  8477.000 -0.00771847
  8478.000 -0.00512922
  8479.000 0.00572771
  8480.000 -0.00735574
  8481.000 -0.00710532
  8482.000 0.00020015
  8483.000 0.01025798
  8484.000 -0.00973084
  8485.000 -0.00646652
  8486.000 0.00494585
  8487.000 0.00974459
  8488.000 0.00251879
  8489.000 0.00864556
  8490.000 0.00406552
  8491.000 -0.00153604
  8492.000 0.01293859
  8493.000 0.00179229
  8494.000 0.00399893
  8495.000 0.01434354
  8496.000 0.01602987
  8497.000 -0.01227202
  8498.000 0.00594623
  8499.000 0.00712868
  8500.000 0.00099309
  8501.000 -0.00825607
  8502.000 0.00996366
  8503.000 0.00964866
  8504.000 0.00824882
  8505.000 0.00937808
  8506.000 0.00493696
  8507.000 0.00243143
  8508.000 -0.00877926
  8509.000 -0.00315361
  8510.000 0.01020978
  8511.000 -0.00032605
  8512.000 -0.00288949
  8513.000 0.01382290
  8514.000 -0.00077355
  8515.000 0.00219179
  8516.000 -0.01233023
  8517.000 0.01625789
  8518.000 0.00605488
  8519.000 0.01663880
  8520.000 0.00690804
  8521.000 0.00812703
  8522.000 0.00316006
  8523.000 0.00201098
  8524.000 0.00109721
  8525.000 0.00137217
  8526.000 -0.00342212
  8527.000 0.01905243
  8528.000 0.00722995
  8529.000 -0.01491818
  8530.000 -0.00214891
  8531.000 -0.00503037
  8532.000 -0.00378633
  8533.000 0.00111503
  8534.000 -0.00880632
  8535.000 0.00231514
  8536.000 -0.01932691
  8537.000 -0.01615636
  8538.000 0.01385481
  8539.000 -0.00870218
  8540.000 0.01597445
  8541.000 0.00714781
  8542.000 0.01760412
  8543.000 -0.00579340
  8544.000 0.00623251
  8545.000 0.00816885
  8546.000 0.00335638
  8547.000 -0.00578485
  8548.000 0.01361519
  8549.000 0.01098649
  8550.000 -0.01192942
  8551.000 0.00287211
  8552.000 -0.00707174
  8553.000 0.01345574
  8554.000 0.00504591
  8555.000 -0.00266886
  8556.000 -0.00213127
  8557.000 0.00454643
  8558.000 -0.01248351
  8559.000 -0.01200427
  8560.000 -0.01150818
  8561.000 -0.01263356
  8562.000 -0.01403254
  8563.000 0.00254193
  8564.000 -0.00017412
  8565.000 -0.02188824
  8566.000 0.00382532
  8567.000 -0.00985458
  8568.000 -0.00377308
  8569.000 0.00283381
  8570.000 -0.00969156
  8571.000 0.00785156
  8572.000 0.00607556
  8573.000 -0.00437720
  8574.000 0.00424128
  8575.000 0.00519038
  8576.000 -0.00821487
  8577.000 -0.00261055
  8578.000 0.00742546
  8579.000 -0.01954133
  8580.000 -0.00751209
  8581.000 -0.00131804
  8582.000 -0.00952059
  8583.000 -0.00367415
  8584.000 0.01175197
  8585.000 -0.00430560
  8586.000 0.00460739
  8587.000 -0.00018097
  8588.000 0.00998601
  8589.000 -0.00623985
  8590.000 -0.01701366
  8591.000 -0.00595355
  8592.000 0.00425079
  8593.000 -0.01261464
  8594.000 0.00169206
  8595.000 0.00017990
  8596.000 0.00656103
  8597.000 0.00652847
  8598.000 -0.00546035
  8599.000 0.00025111
  8600.000 0.00088747
  8601.000 -0.01100481
  8602.000 -0.01402275
  8603.000 0.00502311
  8604.000 -0.00730309
  8605.000 -0.02244797
  8606.000 0.00212223
  8607.000 0.00981126
  8608.000 -0.01534984
  8609.000 -0.00364288
  8610.000 0.02059810
  8611.000 -0.00967907
  8612.000 -0.00656011
  8613.000 -0.01635879
  8614.000 0.00691681
  8615.000 -0.00186968
  8616.000 -0.00044459
  8617.000 0.00218850
  8618.000 -0.00156296
  8619.000 -0.00322783
  8620.000 -0.00729870
  8621.000 0.00680912
  8622.000 -0.00239011
  8623.000 0.00593035
  8624.000 0.00511007
  8625.000 -0.01418704
  8626.000 -0.01907617
  8627.000 -0.00452132
  8628.000 0.00403031
  8629.000 0.00336119
  8630.000 0.00806019
  8631.000 0.00064504
  8632.000 0.00986941
  8633.000 0.01420237
  8634.000 0.00769169
  8635.000 -0.01045629
  8636.000 -0.01125753
  8637.000 -0.00621517
  8638.000 0.00234685
  8639.000 -0.00587518
  8640.000 0.00055068
  8641.000 -0.00866021
  8642.000 0.00474723
  8643.000 -0.00171132
  8644.000 -0.00255661
  8645.000 -0.02689371
  8646.000 -0.00527819
  8647.000 -0.01421442
  8648.000 0.02013045
  8649.000 -0.00319967
  8650.000 0.00016318
  8651.000 -0.00179947
  8652.000 0.01608852
  8653.000 -0.01484206
  8654.000 -0.01579739
  8655.000 0.01119106
  8656.000 0.02139992
  8657.000 0.00610509
  8658.000 0.00089714
  8659.000 0.01095323
  8660.000 -0.00341335
  8661.000 0.00276577
  8662.000 -0.01660900
  8663.000 0.00237149
  8664.000 -0.00047605
  8665.000 -0.02094139
  8666.000 0.00869288
  8667.000 0.00757732
  8668.000 0.01407831
  8669.000 -0.00278622
  8670.000 0.00976598
  8671.000 -0.01892026
  8672.000 -0.00727029
  8673.000 -0.00404374
  8674.000 -0.01185149
  8675.000 -0.00311624
  8676.000 -0.00009934
  8677.000 0.00430899
  8678.000 -0.00147057
  8679.000 -0.00172900
  8680.000 0.00917193
  8681.000 0.00742916
  8682.000 0.00687193
  8683.000 0.00691114
  8684.000 -0.01406420
  8685.000 0.00945406
  8686.000 -0.00135901
  8687.000 0.01368171
  8688.000 0.00811331
  8689.000 -0.00151797
  8690.000 0.00355825
  8691.000 -0.01922534
  8692.000 -0.00188632
  8693.000 -0.00742633
  8694.000 -0.00279625
  8695.000 0.00335550
  8696.000 0.00140349
  8697.000 -0.00448825
  8698.000 0.01432333
  8699.000 -0.00720061
  8700.000 0.00644734
  8701.000 -0.00544156
  8702.000 0.00062372
  8703.000 -0.01415411
  8704.000 -0.00890899
  8705.000 0.00129482
  8706.000 0.01070387
  8707.000 0.00032351
  8708.000 -0.00810171
  8709.000 -0.00311184
  8710.000 -0.00156406
  8711.000 0.00163520
  8712.000 -0.00078915
  8713.000 -0.00348207
  8714.000 -0.01039697
  8715.000 -0.01138249
  8716.000 -0.00232946
  8717.000 0.01713256
  8718.000 -0.01067405
  8719.000 -0.00452938
  8720.000 -0.00880531
  8721.000 0.00796010
  8722.000 -0.00240226
  8723.000 -0.00154615
  8724.000 0.02094742
  8725.000 0.01003647
  8726.000 0.00582474
  8727.000 0.00640316
  8728.000 0.00035577
  8729.000 0.02548337
  8730.000 -0.00138176
  8731.000 -0.00889723
  8732.000 0.00285038
  8733.000 -0.00276973
  8734.000 0.01624180
  8735.000 -0.00475778
  8736.000 0.01001256
  8737.000 -0.00093110
  8738.000 -0.00029538
  8739.000 0.00462575
  8740.000 -0.02341890
  8741.000 -0.00323907
  8742.000 0.01254906
  8743.000 -0.01584484
  8744.000 0.00888663
  8745.000 0.00327244
  8746.000 0.00882892
  8747.000 0.01321842
  8748.000 0.00284865
  8749.000 -0.00545663
  8750.000 -0.00661932
  8751.000 0.01327827
  8752.000 0.01553251
  8753.000 0.00376303
  8754.000 0.01654844
  8755.000 0.03063878
  8756.000 -0.00376487
  8757.000 -0.01092009
  8758.000 -0.00265413
  8759.000 0.00424240
  8760.000 0.00424208
  8761.000 0.00945127
  8762.000 -0.00042710
  8763.000 0.00457450
  8764.000 0.02668734
  8765.000 -0.00956126
  8766.000 -0.00750489
  8767.000 -0.00913478
  8768.000 -0.01296911
  8769.000 -0.00821880
  8770.000 -0.00462436
  8771.000 0.01167298
  8772.000 -0.00050830
  8773.000 -0.01921642
  8774.000 0.01213358
  8775.000 0.00174710
  8776.000 -0.00620953
  8777.000 0.01687921
  8778.000 0.00814340
  8779.000 0.00090812
  8780.000 0.01593283
  8781.000 -0.00287991
  8782.000 -0.00089330
  8783.000 0.00506638
  8784.000 -0.01706039
  8785.000 0.00003270
  8786.000 -0.00516493
  8787.000 -0.00874016
  8788.000 -0.00745639
  8789.000 0.00740579
  8790.000 -0.00680550
  8791.000 -0.00471590
  8792.000 0.02184625
  8793.000 0.00876471
  8794.000 -0.00573171
  8795.000 -0.00473116
  8796.000 -0.00269707
  8797.000 0.00951709
  8798.000 -0.00560835
  8799.000 -0.00094057
  8800.000 0.00192573
  8801.000 0.00289065
  8802.000 0.01571854
  8803.000 -0.00669748
  8804.000 -0.03009712
  8805.000 -0.00158724
  8806.000 0.00407069
  8807.000 0.00470470
  8808.000 0.00392439
  8809.000 0.01329234
  8810.000 0.00141490
  8811.000 0.00816314
  8812.000 -0.00571311
  8813.000 0.00432217
  8814.000 0.00047394
  8815.000 -0.00256743
  8816.000 -0.01269386
  8817.000 -0.00927949
  8818.000 -0.00309154
  8819.000 -0.00736074
  8820.000 0.00580310
  8821.000 -0.00436828
  8822.000 -0.00837351
  8823.000 0.00367236
  8824.000 -0.00766097
  8825.000 0.00887578
  8826.000 0.00179007
  8827.000 -0.01015795
  8828.000 -0.00136465
  8829.000 -0.01340188
  8830.000 -0.01849296
  8831.000 0.00326572
  8832.000 0.02139255
  8833.000 -0.00116950
  8834.000 0.00272831
  8835.000 -0.00845338
  8836.000 0.00156393
  8837.000 -0.00365492
  8838.000 -0.00695439
  8839.000 0.00436119
  8840.000 -0.00782145
  8841.000 -0.01217426
  8842.000 0.00782418
  8843.000 -0.01714420
  8844.000 -0.00370120
  8845.000 0.00630764
  8846.000 -0.00004970
  8847.000 0.00243566
  8848.000 0.00690886
  8849.000 0.00551023
  8850.000 0.01359957
  8851.000 0.00046967
  8852.000 -0.01928942
  8853.000 -0.00052090
  8854.000 0.00058386
  8855.000 -0.00309860
  8856.000 -0.00368821
  8857.000 0.00734490
  8858.000 0.01736789
  8859.000 -0.02284714
  8860.000 -0.00133021
  8861.000 -0.02404447
  8862.000 -0.01175414
  8863.000 -0.01368086
  8864.000 -0.00061664
  8865.000 -0.00599310
  8866.000 0.01098966
  8867.000 -0.00491541
  8868.000 0.00252483
  8869.000 -0.00648831
  8870.000 -0.02378921
  8871.000 -0.01820914
  8872.000 0.00059848
  8873.000 -0.01648235
  8874.000 0.00721635
  8875.000 -0.00654196
  8876.000 -0.01241783
  8877.000 -0.00485652
  8878.000 -0.01242787
  8879.000 -0.00719784
  8880.000 -0.00150602
  8881.000 0.00632004
  8882.000 -0.00791184
  8883.000 -0.00402565
  8884.000 0.00347703
  8885.000 0.00353747
  8886.000 -0.01531696
  8887.000 0.00005375
  8888.000 -0.00453680
  8889.000 -0.00219645
  8890.000 -0.00214916
  8891.000 -0.00893485
  8892.000 -0.00146071
  8893.000 -0.00178814
  8894.000 0.01738913
  8895.000 -0.00629070
  8896.000 0.00414586
  8897.000 0.00670081
  8898.000 -0.01036394
  8899.000 -0.01554583
  8900.000 -0.00119121
  8901.000 -0.01377221
  8902.000 -0.00810784
  8903.000 0.00862071
  8904.000 0.01264172
  8905.000 -0.00316104
  8906.000 0.00044116
  8907.000 0.02100478
  8908.000 0.00505519
  8909.000 -0.00719068
  8910.000 0.00462625
  8911.000 -0.00893391
  8912.000 -0.00395913
  8913.000 -0.01736231
  8914.000 -0.00576641
  8915.000 -0.00733906
  8916.000 0.00019288
  8917.000 -0.01654597
  8918.000 -0.01916418
  8919.000 -0.00033751
  8920.000 -0.01335904
  8921.000 -0.01697289
  8922.000 -0.00270062
  8923.000 -0.02410759
  8924.000 -0.02510270
  8925.000 -0.00284013
  8926.000 -0.00761430
  8927.000 -0.00032627
  8928.000 -0.00151315
  8929.000 -0.00084340
  8930.000 -0.00426477
  8931.000 -0.00868039
  8932.000 -0.00535440
  8933.000 0.00803005
  8934.000 0.00762921
  8935.000 -0.01070879
  8936.000 0.01440179
  8937.000 0.01095630
  8938.000 -0.00591997
  8939.000 0.02145629
  8940.000 -0.01219828
  8941.000 0.00371864
  8942.000 0.01840905
  8943.000 0.01141526
  8944.000 0.00194247
  8945.000 -0.00452771
  8946.000 -0.01779329
  8947.000 -0.00475973
  8948.000 -0.00665214
  8949.000 0.00825100
  8950.000 0.00713322
  8951.000 -0.00023846
  8952.000 0.00948932
  8953.000 -0.00021957
  8954.000 0.00295808
  8955.000 -0.00273889
  8956.000 0.00129809
  8957.000 0.01296400
  8958.000 -0.00469818
  8959.000 -0.00386733
  8960.000 0.00988309
  8961.000 0.01134379
  8962.000 0.00091913
  8963.000 -0.00136523
  8964.000 0.01532774
  8965.000 0.00371767
  8966.000 0.01105780
  8967.000 0.00779046
  8968.000 0.00994162
  8969.000 0.01121416
  8970.000 0.00888474
  8971.000 0.01123359
  8972.000 -0.01057755
  8973.000 -0.00399861
  8974.000 -0.00419712
  8975.000 -0.00049747
  8976.000 -0.00144276
  8977.000 -0.00574982
  8978.000 0.01686610
  8979.000 -0.00062717
  8980.000 0.00531260
  8981.000 -0.00410584
  8982.000 -0.01041498
  8983.000 0.01929653
  8984.000 -0.00659899
  8985.000 0.00762793
  8986.000 0.00553438
  8987.000 0.00758003
  8988.000 -0.00840098
  8989.000 0.00073873
  8990.000 -0.02051622
  8991.000 -0.00476689
  8992.000 -0.00077436
  8993.000 -0.00495936
  8994.000 0.01957036
  8995.000 -0.00604885
  8996.000 0.00067224
  8997.000 0.00682570
  8998.000 0.01757986
  8999.000 0.00697331
  9000.000 -0.00457406
  9001.000 0.00297338
  9002.000 0.00043837
  9003.000 0.00604166
  9004.000 0.00183838
  9005.000 0.01027339
  9006.000 0.00227650
  9007.000 0.00156521
  9008.000 0.00656158
  9009.000 -0.00054558
  9010.000 0.01219844
  9011.000 0.00881276
  9012.000 0.00574726
  9013.000 0.00201409
  9014.000 -0.01307363
  9015.000 0.00687687
  9016.000 0.00128338
  9017.000 -0.01022419
  9018.000 -0.01521755
  9019.000 0.00295408
  9020.000 0.00449928
  9021.000 -0.01020345
  9022.000 0.00296778
  9023.000 -0.00393054
  9024.000 -0.01001737
  9025.000 -0.01754260
  9026.000 -0.01852723
  9027.000 -0.02000297
  9028.000 0.00599083
  9029.000 0.00944500
  9030.000 -0.01129883
  9031.000 -0.00967563
  9032.000 0.00479203
  9033.000 -0.00593164
  9034.000 0.00087698
  9035.000 -0.00514010
  9036.000 -0.00059615
  9037.000 0.00524019
  9038.000 0.00683358
  9039.000 -0.00065847
  9040.000 -0.01107841
  9041.000 -0.00202316
  9042.000 -0.00443346
  9043.000 -0.00149658
  9044.000 0.00437547
  9045.000 -0.01081256
  9046.000 -0.00369410
  9047.000 0.00981600
  9048.000 -0.00850658
  9049.000 0.00858944
  9050.000 0.00174946
  9051.000 -0.00222516
  9052.000 0.01337397
  9053.000 0.00215391
  9054.000 0.00197729
  9055.000 0.00296491
  9056.000 0.00869007
  9057.000 -0.00262485
  9058.000 0.01524314
  9059.000 -0.00274404
  9060.000 -0.01083020
  9061.000 0.00390502
  9062.000 0.01247011
  9063.000 -0.00812369
  9064.000 0.00268060
  9065.000 -0.01205559
  9066.000 0.01894414
  9067.000 0.00640300
  9068.000 -0.00528791
  9069.000 0.00648114
  9070.000 0.00792293
  9071.000 0.00578814
  9072.000 0.00630518
  9073.000 -0.01960685
  9074.000 0.00839789
  9075.000 -0.00474334
  9076.000 0.01094222
  9077.000 0.00908626
  9078.000 0.00324979
  9079.000 -0.00786538
  9080.000 0.01031874
  9081.000 0.00191799
  9082.000 -0.00772091
  9083.000 -0.00270826
  9084.000 0.00004677
  9085.000 0.00216062
  9086.000 0.00270963
  9087.000 0.00100828
  9088.000 -0.00981583
  9089.000 0.02219133
  9090.000 0.01149237
  9091.000 0.02040751
  9092.000 -0.00236807
  9093.000 -0.00917869
  9094.000 -0.01083174
  9095.000 -0.00795773
  9096.000 -0.00294842
  9097.000 -0.01809691
  9098.000 0.00238168
  9099.000 -0.00457086
  9100.000 0.01787036
  9101.000 0.00656968
  9102.000 0.00218958
  9103.000 0.00203411
  9104.000 0.00170762
  9105.000 0.00382559
  9106.000 -0.01074169
  9107.000 -0.02027959
  9108.000 -0.00447154
  9109.000 -0.00294815
  9110.000 0.00174622
  9111.000 -0.00397323
  9112.000 -0.00713292
  9113.000 -0.00523956
  9114.000 0.00225439
  9115.000 -0.00455662
  9116.000 -0.01283570
  9117.000 -0.01414651
  9118.000 0.00805373
  9119.000 -0.00635506
  9120.000 0.00598654
  9121.000 0.00152621
  9122.000 0.01401400
  9123.000 -0.00075692
  9124.000 0.00028659
  9125.000 0.00402429
  9126.000 -0.01593335
  9127.000 0.00204090
  9128.000 0.00245890
  9129.000 -0.00195759
  9130.000 -0.00076727
  9131.000 -0.00886354
  9132.000 0.00582310
  9133.000 -0.00410696
  9134.000 -0.02222663
  9135.000 -0.00107048
  9136.000 0.00988912
  9137.000 0.01419677
  9138.000 0.01032326
  9139.000 0.00860536
  9140.000 0.02107201
  9141.000 -0.00726879
  9142.000 0.00631176
  9143.000 -0.00672473
  9144.000 -0.00062398
  9145.000 0.00296108
  9146.000 -0.00221593
  9147.000 -0.01349665
  9148.000 -0.02491923
  9149.000 -0.01362980
  9150.000 -0.00164426
  9151.000 0.00575825
  9152.000 -0.01525919
  9153.000 -0.00306808
  9154.000 -0.00772272
  9155.000 -0.00490364
  9156.000 -0.00584336
  9157.000 -0.02471174
  9158.000 -0.00053779
  9159.000 -0.00319114
  9160.000 0.01583266
  9161.000 -0.01205221
  9162.000 0.01723370
  9163.000 -0.00056966
  9164.000 0.01072223
  9165.000 -0.01566233
  9166.000 -0.00564637
  9167.000 0.00040169
  9168.000 -0.01410641
  9169.000 -0.00647231
  9170.000 -0.00560725
  9171.000 0.01916576
  9172.000 -0.01462555
  9173.000 -0.01106740
  9174.000 -0.00916853
  9175.000 0.00517325
  9176.000 0.00378692
  9177.000 0.00605459
  9178.000 -0.00005367
  9179.000 0.00614604
  9180.000 0.00844856
  9181.000 -0.00242813
  9182.000 0.02005057
  9183.000 -0.00708573
  9184.000 0.02816043
  9185.000 -0.01886723
  9186.000 -0.00424297
  9187.000 0.00753135
  9188.000 -0.00301606
  9189.000 0.01640061
  9190.000 -0.00433153
  9191.000 -0.00776328
  9192.000 0.00333563
  9193.000 0.00732345
  9194.000 -0.00441832
  9195.000 0.00292039
  9196.000 -0.01551224
  9197.000 -0.01093882
  9198.000 -0.00525213
  9199.000 0.01365351
  9200.000 0.01185451
  9201.000 0.00813304
  9202.000 -0.01017112
  9203.000 -0.00317866
  9204.000 -0.00305451
  9205.000 0.00713405
  9206.000 -0.00486718
  9207.000 0.00325899
  9208.000 0.01735904
  9209.000 -0.00168552
  9210.000 -0.00423312
  9211.000 -0.00302214
  9212.000 0.00017396
  9213.000 -0.00664476
  9214.000 0.01469377
  9215.000 0.00835941
  9216.000 0.00849371
  9217.000 0.00037188
  9218.000 -0.01384019
  9219.000 0.02404062
  9220.000 -0.00358457
  9221.000 -0.00282973
  9222.000 0.01434948
  9223.000 0.01032198
  9224.000 -0.01381123
  9225.000 -0.00604662
  9226.000 0.00769512
  9227.000 0.01209933
  9228.000 0.00896837
  9229.000 0.00825383
  9230.000 -0.00239151
  9231.000 0.00130495
  9232.000 -0.00103507
  9233.000 0.00848189
  9234.000 -0.00923635
  9235.000 -0.00668519
  9236.000 0.00174142
  9237.000 0.00801180
  9238.000 -0.00798747
  9239.000 -0.01046160
  9240.000 -0.01369115
  9241.000 0.01021297
  9242.000 -0.00448250
  9243.000 0.01513126
  9244.000 -0.01073538
  9245.000 0.00322775
  9246.000 0.00427600
  9247.000 0.01743609
  9248.000 0.00844688
  9249.000 -0.01705009
  9250.000 -0.01395288
  9251.000 -0.00522090
  9252.000 0.01356005
  9253.000 -0.00233838
  9254.000 -0.00666119
  9255.000 0.00335911
  9256.000 0.00851025
  9257.000 -0.00271395
  9258.000 -0.00724996
  9259.000 0.00988083
  9260.000 0.01133067
  9261.000 0.01968585
  9262.000 0.00832328
  9263.000 0.01505178
  9264.000 0.00412161
  9265.000 0.00021335
  9266.000 -0.01576836
  9267.000 -0.00582754
  9268.000 0.01799510
  9269.000 0.00035212
  9270.000 -0.00985297
  9271.000 0.00963145
  9272.000 0.00277749
  9273.000 -0.00123411
  9274.000 -0.01456180
  9275.000 0.00343516
  9276.000 0.00191686
  9277.000 0.00122208
  9278.000 0.00280866
  9279.000 0.01886945
  9280.000 0.00738652
  9281.000 -0.00955667
  9282.000 -0.00416524
  9283.000 0.00915117
  9284.000 -0.00102404
  9285.000 0.00518242
  9286.000 0.00546157
  9287.000 0.01564467
  9288.000 -0.00759416
  9289.000 -0.00236315
  9290.000 0.00287480
  9291.000 -0.01209937
  9292.000 0.00967522
  9293.000 -0.00519144
  9294.000 -0.00145370
  9295.000 -0.00431766
  9296.000 -0.00116393
  9297.000 -0.00424046
  9298.000 -0.01832777
  9299.000 -0.00778506
  9300.000 0.00886516
  9301.000 0.00009751
  9302.000 -0.01020314
  9303.000 0.01439551
  9304.000 -0.00492343
  9305.000 0.00153608
  9306.000 0.00392886
  9307.000 -0.00212771
  9308.000 0.00000622
  9309.000 0.00584286
  9310.000 -0.00161836
  9311.000 0.00439897
  9312.000 0.00860980
  9313.000 -0.00156132
  9314.000 0.00461755
  9315.000 -0.00390066
  9316.000 0.00198779
  9317.000 -0.00687674
  9318.000 0.00072161
  9319.000 -0.00820719
  9320.000 0.01237774
  9321.000 0.00201538
  9322.000 -0.01560874
  9323.000 0.00584260
  9324.000 0.00785991
  9325.000 0.01161613
  9326.000 -0.01363213
  9327.000 0.00236110
  9328.000 -0.00274114
  9329.000 0.00862955
  9330.000 0.00626484
  9331.000 -0.00853152
  9332.000 -0.01485033
  9333.000 0.00533970
  9334.000 0.00847901
  9335.000 0.00206903
  9336.000 0.00942488
  9337.000 -0.00028677
  9338.000 -0.00024943
  9339.000 -0.00652582
  9340.000 0.00841277
  9341.000 0.00365965
  9342.000 0.00184351
  9343.000 0.00030127
  9344.000 -0.00393774
  9345.000 -0.01334524
  9346.000 0.00511568
  9347.000 -0.00197186
  9348.000 -0.01176208
  9349.000 -0.00115063
  9350.000 0.00683768
  9351.000 0.00286891
  9352.000 0.00191358
  9353.000 -0.01938060
  9354.000 0.00417396
  9355.000 0.00592988
  9356.000 -0.00256036
  9357.000 0.01313218
  9358.000 0.00195785
  9359.000 0.00856159
  9360.000 -0.01715684
  9361.000 -0.01994112
  9362.000 0.00260974
  9363.000 0.00524978
  9364.000 0.01025346
  9365.000 0.01004004
  9366.000 0.00802223
  9367.000 -0.00332834
  9368.000 -0.00755824
  9369.000 -0.01690332
  9370.000 0.00167773
  9371.000 0.00151633
  9372.000 -0.00311383
  9373.000 0.00420422
  9374.000 0.01788130
  9375.000 -0.00424536
  9376.000 -0.00574577
  9377.000 -0.00611465
  9378.000 0.00382542
  9379.000 -0.01892088
  9380.000 -0.00392957
  9381.000 0.00227786
  9382.000 -0.00982245
  9383.000 -0.01396198
  9384.000 0.00852338
  9385.000 -0.00570057
  9386.000 -0.00068315
  9387.000 0.01169029
  9388.000 0.00479315
  9389.000 0.01126318
  9390.000 0.00022931
  9391.000 -0.00576651
  9392.000 0.00079289
  9393.000 0.00569767
  9394.000 0.00235238
  9395.000 0.00919935
  9396.000 -0.00471042
  9397.000 -0.00868620
  9398.000 -0.00190678
  9399.000 -0.01026512
  9400.000 0.00202947
  9401.000 -0.00923415
  9402.000 0.00259147
  9403.000 0.00628586
  9404.000 -0.00696238
  9405.000 -0.00747637
  9406.000 -0.00847295
  9407.000 -0.00882765
  9408.000 -0.01293582
  9409.000 0.01622678
  9410.000 -0.01183260
  9411.000 -0.00746265
  9412.000 0.00547736
  9413.000 0.00465619
  9414.000 -0.01241376
  9415.000 -0.00373707
  9416.000 -0.00806102
  9417.000 -0.00972865
  9418.000 0.00140220
  9419.000 0.01133815
  9420.000 -0.00269659
  9421.000 0.00186870
  9422.000 -0.01052752
  9423.000 -0.00130008
  9424.000 -0.00509701
  9425.000 0.00147444
  9426.000 -0.01515557
  9427.000 0.00519928
  9428.000 -0.00027472
  9429.000 -0.00655340
  9430.000 0.00938564
  9431.000 -0.00266448
  9432.000 -0.00296983
  9433.000 -0.00937388
  9434.000 -0.01312915
  9435.000 -0.00770497
  9436.000 -0.00316995
  9437.000 -0.01044992
  9438.000 -0.01612341
  9439.000 0.01239190
  9440.000 0.00422806
  9441.000 0.00061234
  9442.000 0.01287997
  9443.000 0.00079446
  9444.000 -0.00097377
  9445.000 0.00530800
  9446.000 0.00473129
  9447.000 0.01735052
  9448.000 0.01098088
  9449.000 0.01054130
  9450.000 -0.00262711
  9451.000 0.00359718
  9452.000 0.00294452
  9453.000 -0.00649033
  9454.000 0.00421874
  9455.000 -0.00403362
  9456.000 -0.02511673
  9457.000 0.00033324
  9458.000 -0.00353783
  9459.000 0.00113070
  9460.000 0.00247021
  9461.000 0.00659606
  9462.000 -0.00426656
  9463.000 0.02140500
  9464.000 0.00678161
  9465.000 -0.00382819
  9466.000 0.01273120
  9467.000 -0.00124137
  9468.000 -0.00886583
  9469.000 0.00107894
  9470.000 0.00397250
  9471.000 -0.00918854
  9472.000 0.00554851
  9473.000 0.00389057
  9474.000 0.01119078
  9475.000 0.00168815
  9476.000 -0.01158312
  9477.000 0.00625866
  9478.000 -0.00382881
  9479.000 -0.00204010
  9480.000 -0.00438708
  9481.000 0.00449424
  9482.000 0.01359290
  9483.000 0.00596463
  9484.000 0.00589644
  9485.000 -0.00555760
  9486.000 -0.00780719
  9487.000 -0.00517599
  9488.000 0.01347997
  9489.000 -0.00018816
  9490.000 0.00858383
  9491.000 -0.00599604
  9492.000 0.00367857
  9493.000 0.00959478
  9494.000 0.00497246
  9495.000 -0.00494572
  9496.000 0.02804494
  9497.000 -0.00327340
  9498.000 0.00814520
  9499.000 -0.00778164
  9500.000 0.01602936
  9501.000 -0.00763829
  9502.000 0.00406204
  9503.000 -0.01338477
  9504.000 0.00728757
  9505.000 0.00505899
  9506.000 0.00241358
  9507.000 0.01426230
  9508.000 0.00920647
  9509.000 0.00517640
  9510.000 -0.01096117
  9511.000 0.00285456
  9512.000 -0.00376974
  9513.000 0.01494340
  9514.000 -0.02229662
  9515.000 -0.00412453
  9516.000 -0.00778055
  9517.000 0.00336519
  9518.000 -0.00473937
  9519.000 0.01732046
  9520.000 -0.00169736
  9521.000 0.01516539
  9522.000 -0.00445480
  9523.000 0.02429285
  9524.000 -0.00791395
  9525.000 -0.00788819
  9526.000 0.01605524
  9527.000 0.00471447
  9528.000 -0.00714032
  9529.000 0.00250886
  9530.000 0.01846142
  9531.000 0.01090921
  9532.000 -0.02074061
  9533.000 0.00272015
  9534.000 0.00070086
  9535.000 -0.00444342
  9536.000 -0.01154625
  9537.000 -0.00685121
  9538.000 -0.00041271
  9539.000 0.00225499
  9540.000 -0.00286666
  9541.000 0.00565101
  9542.000 0.01071551
  9543.000 0.01528053
  9544.000 -0.00707142
  9545.000 -0.00422700
  9546.000 0.00676716
  9547.000 0.00227558
  9548.000 0.00286449
  9549.000 -0.01020374
  9550.000 0.00599150
  9551.000 0.00422254
  9552.000 0.03157590
  9553.000 0.01584027
  9554.000 -0.01619990
  9555.000 -0.00441668
  9556.000 0.01034858
  9557.000 -0.01070035
  9558.000 0.00122100
  9559.000 -0.00702550
  9560.000 0.02177233
  9561.000 -0.00687325
  9562.000 0.00968064
  9563.000 0.00952376
  9564.000 0.00365927
  9565.000 -0.01351398
  9566.000 0.01055652
  9567.000 0.00495239
  9568.000 -0.00086974
  9569.000 0.00331881
  9570.000 0.00412850
  9571.000 0.01656267
  9572.000 0.01427210
  9573.000 0.01011022
  9574.000 0.02195377
  9575.000 0.01715204
  9576.000 0.01448753
  9577.000 0.00531361
  9578.000 0.01826456
  9579.000 -0.00220771
  9580.000 0.01093717
  9581.000 -0.01592752
  9582.000 0.00093075
  9583.000 0.00707227
  9584.000 0.00588277
  9585.000 0.00045118
  9586.000 -0.00006565
  9587.000 0.00784210
  9588.000 -0.00977301
  9589.000 0.00496328
  9590.000 -0.00086479
  9591.000 0.00699870
  9592.000 0.00664860
  9593.000 0.00812740
  9594.000 -0.00540931
  9595.000 -0.00507381
  9596.000 0.00001541
  9597.000 0.00080754
  9598.000 0.02202991
  9599.000 0.01386139
  9600.000 0.00695829
  9601.000 0.00798839
  9602.000 0.01618394
  9603.000 0.00440263
  9604.000 0.00236757
  9605.000 -0.00048264
  9606.000 0.01103608
  9607.000 -0.00066081
  9608.000 0.00857437
  9609.000 0.00164966
  9610.000 0.00653969
  9611.000 0.01004743
  9612.000 0.02320418
  9613.000 -0.00539937
  9614.000 0.00938815
  9615.000 0.00857801
  9616.000 0.00347905
  9617.000 -0.00240476
  9618.000 0.01135343
  9619.000 -0.00950965
  9620.000 -0.01457819
  9621.000 -0.00782434
  9622.000 -0.00127632
  9623.000 -0.00809388
  9624.000 0.00709303
  9625.000 -0.00811468
  9626.000 -0.01461064
  9627.000 0.00540073
  9628.000 -0.01699828
  9629.000 -0.00613866
  9630.000 -0.00032359
  9631.000 0.00604394
  9632.000 -0.00145772
  9633.000 -0.00810141
  9634.000 0.01082292
  9635.000 0.00363692
  9636.000 -0.00069699
  9637.000 0.00028752
  9638.000 0.00592372
  9639.000 -0.01432105
  9640.000 0.01064846
  9641.000 0.01111756
  9642.000 0.00888733
  9643.000 0.00810612
  9644.000 0.00483647
  9645.000 0.00537460
  9646.000 0.00835175
  9647.000 -0.00072816
  9648.000 0.00103570
  9649.000 -0.00969535
  9650.000 -0.00499029
  9651.000 -0.00701769
  9652.000 -0.01634514
  9653.000 -0.02663805
  9654.000 0.00202917
  9655.000 0.00196161
  9656.000 -0.00436360
  9657.000 -0.00450665
  9658.000 -0.00458677
  9659.000 -0.01463527
  9660.000 -0.00103817
  9661.000 -0.00464841
  9662.000 0.00832575
  9663.000 -0.00256672
  9664.000 -0.00518560
  9665.000 0.01788352
  9666.000 -0.00788776
  9667.000 0.01757324
  9668.000 0.00742326
  9669.000 -0.00521337
  9670.000 -0.00087992
  9671.000 0.00380879
  9672.000 -0.00948975
  9673.000 -0.00806328
  9674.000 0.00307857
  9675.000 0.00272843
  9676.000 0.00067362
  9677.000 0.00772852
  9678.000 -0.00906941
  9679.000 0.01786229
  9680.000 0.00772962
  9681.000 -0.00280061
  9682.000 -0.00583147
  9683.000 -0.00320127
  9684.000 -0.00144458
  9685.000 0.00057707
  9686.000 -0.00609474
  9687.000 0.01613663
  9688.000 -0.00890148
  9689.000 -0.00425535
  9690.000 -0.00085584
  9691.000 0.00557076
  9692.000 -0.00144888
  9693.000 0.00350515
  9694.000 0.00464250
  9695.000 -0.00938009
  9696.000 0.00629593
  9697.000 0.00658840
  9698.000 -0.00187423
  9699.000 0.01031173
  9700.000 -0.00742378
  9701.000 -0.00800870
  9702.000 -0.00265076
  9703.000 0.00907260
  9704.000 0.01095628
  9705.000 -0.00503523
  9706.000 0.00581014
  9707.000 -0.01559838
  9708.000 -0.01187641
  9709.000 -0.00273631
  9710.000 0.00218996
  9711.000 0.00829370
  9712.000 0.01194121
  9713.000 -0.01219590
  9714.000 0.01576018
  9715.000 0.00425015
  9716.000 -0.01293387
  9717.000 -0.00130268
  9718.000 0.01965657
  9719.000 0.00558744
  9720.000 0.00221969
  9721.000 -0.01735729
  9722.000 -0.00419118
  9723.000 -0.00775630
  9724.000 -0.02623614
  9725.000 0.01567818
  9726.000 0.00482027
  9727.000 0.00654640
  9728.000 0.00436419
  9729.000 -0.00285504
  9730.000 0.00727899
  9731.000 0.01255132
  9732.000 -0.00048867
  9733.000 -0.00422752
  9734.000 -0.01210494
  9735.000 -0.00309433
  9736.000 -0.00494115
  9737.000 0.00915172
  9738.000 0.00248416
  9739.000 0.00459472
  9740.000 0.00839355
  9741.000 -0.00836731
  9742.000 0.00589795
  9743.000 0.00115803
  9744.000 0.00832759
  9745.000 -0.01011630
  9746.000 0.01504127
  9747.000 -0.01152719
  9748.000 0.00855581
  9749.000 0.00696923
  9750.000 -0.00933093
  9751.000 -0.01519540
  9752.000 0.01696387
  9753.000 -0.00239074
  9754.000 -0.00889986
  9755.000 -0.01044132
  9756.000 -0.00214544
  9757.000 -0.01377135
  9758.000 0.00163284
  9759.000 -0.00623874
  9760.000 0.00596014
  9761.000 0.00466911
  9762.000 0.00087227
  9763.000 0.01229286
  9764.000 0.00988916
  9765.000 0.00085184
  9766.000 0.00160791
  9767.000 0.00149679
  9768.000 -0.00560459
  9769.000 0.00561174
  9770.000 0.00163754
  9771.000 0.00243377
  9772.000 0.01829451
  9773.000 0.01368648
  9774.000 -0.00417416
  9775.000 0.00253439
  9776.000 -0.00845425
  9777.000 -0.01218964
  9778.000 -0.00019248
  9779.000 0.00112777
  9780.000 0.01241929
  9781.000 -0.00229440
  9782.000 -0.01236883
  9783.000 0.00577606
  9784.000 0.01570602
  9785.000 0.01096178
  9786.000 0.00845526
  9787.000 0.00836567
  9788.000 0.00610339
  9789.000 -0.00491162
  9790.000 0.01905393
  9791.000 -0.00470396
  9792.000 -0.00437029
  9793.000 0.01024954
  9794.000 0.01925958
  9795.000 -0.00027903
  9796.000 -0.00228374
  9797.000 0.01152859
  9798.000 0.00380611
  9799.000 0.01809418
  9800.000 -0.00464868
  9801.000 -0.01562603
  9802.000 0.00281131
  9803.000 -0.01130413
  9804.000 0.00596098
  9805.000 0.01439089
  9806.000 -0.01295094
  9807.000 -0.01200458
  9808.000 -0.00475941
  9809.000 -0.00064534
  9810.000 -0.01471970
  9811.000 0.00145099
  9812.000 -0.01075123
  9813.000 -0.00778003
  9814.000 0.00231983
  9815.000 -0.00349165
  9816.000 -0.00472380
  9817.000 0.00668135
  9818.000 0.00339854
  9819.000 -0.00245446
  9820.000 -0.00518178
  9821.000 0.00664741
  9822.000 -0.01520464
  9823.000 0.00632303
  9824.000 -0.00335786
  9825.000 0.00324966
  9826.000 -0.00340586
  9827.000 -0.00056890
  9828.000 0.01646630
  9829.000 0.00564536
  9830.000 0.00974953
  9831.000 -0.00383266
  9832.000 -0.01658062
  9833.000 -0.00791610
  9834.000 0.00602112
  9835.000 0.00983521
  9836.000 0.00588330
  9837.000 0.01009105
  9838.000 -0.00277566
  9839.000 -0.00116814
  9840.000 -0.00873613
  9841.000 -0.01188472
  9842.000 0.01260373
  9843.000 0.00419064
  9844.000 -0.00747466
  9845.000 -0.00140552
  9846.000 -0.00865514
  9847.000 -0.00534162
  9848.000 -0.00104168
  9849.000 -0.00609453
  9850.000 -0.00091300
  9851.000 0.00688374
  9852.000 0.00187628
  9853.000 0.00829922
  9854.000 -0.01348671
  9855.000 0.01366102
  9856.000 0.01183169
  9857.000 0.00830952
  9858.000 -0.00594123
  9859.000 -0.00834501
  9860.000 0.00409306
  9861.000 0.01480242
  9862.000 -0.00352957
  9863.000 0.01449636
  9864.000 -0.01018220
  9865.000 -0.00936993
  9866.000 -0.00191463
  9867.000 0.00313791
  9868.000 0.00825734
  9869.000 0.00366084
  9870.000 0.01118634
  9871.000 -0.00519355
  9872.000 -0.00833900
  9873.000 0.00761700
  9874.000 0.00650405
  9875.000 0.00509149
  9876.000 0.01192610
  9877.000 -0.01008892
  9878.000 -0.00205464
  9879.000 0.00783009
  9880.000 0.00371060
  9881.000 0.01264101
  9882.000 -0.01911928
  9883.000 -0.01084228
  9884.000 -0.00379505
  9885.000 0.01109165
  9886.000 0.00236446
  9887.000 -0.00314193
  9888.000 -0.00039213
  9889.000 0.00545714
  9890.000 -0.01769539
  9891.000 0.00123045
  9892.000 0.01008336
  9893.000 0.00397948
  9894.000 0.00503711
  9895.000 -0.00840622
  9896.000 -0.00313376
  9897.000 -0.00138388
  9898.000 -0.01072630
  9899.000 0.01165446
  9900.000 -0.00000742
  9901.000 0.00566733
  9902.000 0.00476760
  9903.000 0.00798486
  9904.000 -0.02140799
  9905.000 -0.00102382
  9906.000 -0.00615258
  9907.000 -0.01133973
  9908.000 0.01028947
  9909.000 0.01614671
  9910.000 -0.00915727
  9911.000 0.00021588
  9912.000 0.00128457
  9913.000 -0.01670248
  9914.000 -0.00879940
  9915.000 -0.00537154
  9916.000 0.01405232
  9917.000 0.01659844
  9918.000 0.00505471
  9919.000 0.00123058
  9920.000 -0.00031504
  9921.000 0.00761621
  9922.000 0.00428102
  9923.000 -0.01078561
  9924.000 -0.01408518
  9925.000 0.00686856
  9926.000 -0.00230208
  9927.000 -0.00184847
  9928.000 -0.00137940
  9929.000 -0.00718875
  9930.000 -0.00414039
  9931.000 0.00336782
  9932.000 -0.00482579
  9933.000 -0.01550682
  9934.000 0.00330288
  9935.000 -0.01129688
  9936.000 0.00485957
  9937.000 0.00907264
  9938.000 -0.00360469
  9939.000 -0.00553638
  9940.000 -0.00439038
  9941.000 -0.00067151
  9942.000 -0.01257348
  9943.000 -0.01091969
  9944.000 -0.00493962
  9945.000 0.00017722
  9946.000 -0.00051741
  9947.000 0.01142089
  9948.000 -0.01981279
  9949.000 -0.02019262
  9950.000 0.00771353
  9951.000 -0.01301387
  9952.000 -0.01505563
  9953.000 0.00016359
  9954.000 -0.00400914
  9955.000 -0.02474423
  9956.000 -0.00175975
  9957.000 -0.00405449
  9958.000 -0.00293342
  9959.000 0.00034325
  9960.000 0.00502026
  9961.000 -0.00793157
  9962.000 -0.00962498
  9963.000 0.00054868
  9964.000 0.00070867
  9965.000 0.01481606
  9966.000 -0.01111709
  9967.000 -0.00687854
  9968.000 -0.00104647
  9969.000 -0.00704724
  9970.000 0.01386472
  9971.000 -0.01025359
  9972.000 0.01124131
  9973.000 -0.00305350
  9974.000 -0.00755672
  9975.000 0.00725083
  9976.000 0.00720324
  9977.000 -0.00243359
  9978.000 -0.00605973
  9979.000 0.00342349
  9980.000 -0.01465728
  9981.000 0.00752514
  9982.000 0.01942038
  9983.000 -0.00424696
  9984.000 -0.01887900
  9985.000 0.01125554
  9986.000 -0.00128680
  9987.000 -0.01266153
  9988.000 0.00683415
  9989.000 -0.00057739
  9990.000 0.00489941
  9991.000 0.00067986
  9992.000 -0.00309263
  9993.000 0.02195057
  9994.000 0.00386641
  9995.000 -0.00827932
  9996.000 -0.00487597
  9997.000 0.00092096
  9998.000 0.00069912
  9999.000 0.00608304
 10000.000 0.01316638
 10001.000 0.00789300
 10002.000 -0.01637103
 10003.000 0.00475275
 10004.000 0.01733439
 10005.000 0.01037460
 10006.000 -0.00222996
 10007.000 0.01700451
 10008.000 0.00008870
 10009.000 0.00622838
 10010.000 -0.01271999
 10011.000 0.00899154
 10012.000 0.00423561
 10013.000 0.00593181
 10014.000 0.00347812
 10015.000 -0.00759313
 10016.000 0.01395892
 10017.000 0.00383374
 10018.000 0.00479839
 10019.000 0.00094808
 10020.000 0.00397270
 10021.000 -0.00165005
 10022.000 0.00555187
 10023.000 0.00275170
 10024.000 -0.00695343
 10025.000 -0.00861214
 10026.000 -0.00176848
 10027.000 -0.00671957
 10028.000 -0.00086042
 10029.000 -0.01026111
 10030.000 -0.00644367
 10031.000 -0.00737987
 10032.000 0.01906428
 10033.000 0.01184069
 10034.000 -0.00582053
 10035.000 0.00669642
 10036.000 0.00527415
 10037.000 -0.01085681
 10038.000 -0.00848189
 10039.000 0.00342184
 10040.000 0.00980570
 10041.000 -0.00986810
 10042.000 0.00521511
 10043.000 0.00693318
 10044.000 0.00496963
 10045.000 -0.00469248
 10046.000 -0.02385805
 10047.000 -0.00629215
 10048.000 -0.00706318
 10049.000 -0.01180681
 10050.000 -0.01995538
 10051.000 0.00237079
 10052.000 0.01328820
 10053.000 -0.00061765
 10054.000 0.00604964
 10055.000 0.00826580
 10056.000 -0.00123471
 10057.000 -0.00107973
 10058.000 0.01679752
 10059.000 0.00209085
 10060.000 -0.00025433
 10061.000 0.00119219
 10062.000 -0.01134307
 10063.000 -0.00115951
 10064.000 0.00004581
 10065.000 -0.00200263
 10066.000 0.00010215
 10067.000 -0.01321386
 10068.000 -0.00711925
 10069.000 0.01411088
 10070.000 -0.00983298
 10071.000 -0.00558368
 10072.000 0.00594279
 10073.000 -0.00341375
 10074.000 0.00561231
 10075.000 -0.00588514
 10076.000 0.00256998
 10077.000 -0.00572748
 10078.000 -0.01391836
 10079.000 0.01315554
 10080.000 -0.00589304
 10081.000 -0.00699805
 10082.000 -0.00631161
 10083.000 0.00219396
 10084.000 0.00039298
 10085.000 0.01260135
 10086.000 -0.00759876
 10087.000 0.00603727
 10088.000 -0.00143401
 10089.000 0.00512677
 10090.000 -0.01225065
 10091.000 -0.01101702
 10092.000 -0.00853045
 10093.000 0.00064729
 10094.000 0.00382616
 10095.000 0.00296846
 10096.000 0.00159900
 10097.000 -0.00214037
 10098.000 -0.01274754
 10099.000 -0.01717635
 10100.000 0.00359102
 10101.000 0.01490146
 10102.000 0.00269570
 10103.000 0.00262369
 10104.000 0.00819220
 10105.000 -0.00447136
 10106.000 0.00821372
 10107.000 -0.01203572
 10108.000 0.00192647
 10109.000 -0.00048350
 10110.000 0.00636984
 10111.000 -0.00340809
 10112.000 0.02501464
 10113.000 0.01090411
 10114.000 0.01669242
 10115.000 -0.00178748
 10116.000 -0.00153892
 10117.000 -0.00807113
 10118.000 0.00012565
 10119.000 0.01055832
 10120.000 0.00496818
 10121.000 0.00412337
 10122.000 -0.00457025
 10123.000 0.00929176
 10124.000 0.00358347
 10125.000 0.01088016
 10126.000 0.00807462
 10127.000 0.00445053
 10128.000 -0.00067360
 10129.000 0.00025420
 10130.000 -0.01010522
 10131.000 -0.01130292
 10132.000 -0.00215595
 10133.000 0.00024986
 10134.000 -0.01090989
 10135.000 0.00662948
 10136.000 0.00918923
 10137.000 0.01706699
 10138.000 -0.00423048
 10139.000 0.00317592
 10140.000 0.00595767
 10141.000 0.00720844
 10142.000 -0.00746472
 10143.000 -0.00879532
 10144.000 -0.00068270
 10145.000 -0.00503862
 10146.000 0.00372015
 10147.000 0.00023796
 10148.000 -0.00241337
 10149.000 0.01183649
 10150.000 -0.00038676
 10151.000 -0.00895582
 10152.000 -0.01315252
 10153.000 -0.01594295
 10154.000 -0.00053743
 10155.000 -0.01210063
 10156.000 -0.00602060
 10157.000 -0.00802951
 10158.000 -0.01826924
 10159.000 0.00549727
 10160.000 -0.00450176
 10161.000 -0.01971074
 10162.000 -0.00341916
 10163.000 -0.00176160
 10164.000 -0.01156133
 10165.000 0.00896350
 10166.000 0.01403325
 10167.000 -0.00788965
 10168.000 0.01820806
 10169.000 0.00440031
 10170.000 0.00605070
 10171.000 -0.01242855
 10172.000 -0.00273736
 10173.000 -0.00540157
 10174.000 0.01214719
 10175.000 -0.00389298
 10176.000 -0.01563424
 10177.000 -0.02179692
 10178.000 -0.01678179
 10179.000 -0.01172119
 10180.000 0.00209189
 10181.000 0.01000413
 10182.000 0.00714326
 10183.000 0.01607784
 10184.000 0.01022516
 10185.000 -0.00909656
 10186.000 0.00077991
 10187.000 0.00065605
 10188.000 -0.01263401
 10189.000 0.00654777
 10190.000 0.00160172
 10191.000 -0.01373582
 10192.000 -0.00879461
 10193.000 -0.00961024
 10194.000 0.00124477
 10195.000 -0.01102252
 10196.000 -0.00179035
 10197.000 0.01677399
 10198.000 -0.00643882
 10199.000 -0.01601135
 10200.000 -0.00005157
 10201.000 0.00964141
 10202.000 -0.00188952
 10203.000 0.01685999
 10204.000 0.01459640
 10205.000 -0.00718996
 10206.000 -0.01162490
 10207.000 0.00600882
 10208.000 0.00973314
 10209.000 0.00620001
 10210.000 0.00302087
 10211.000 0.00916778
 10212.000 0.00183037
 10213.000 -0.00996401
 10214.000 0.00099743
 10215.000 -0.00457252
 10216.000 0.00416425
 10217.000 -0.00033952
 10218.000 -0.00460119
 10219.000 0.00509519
 10220.000 -0.01562256
 10221.000 -0.00101183
 10222.000 -0.00474569
 10223.000 -0.00501970
 10224.000 -0.00206968
 10225.000 -0.00845972
 10226.000 0.00521916
 10227.000 -0.01045033
 10228.000 -0.00430613
 10229.000 -0.01499608
 10230.000 -0.01821123
 10231.000 -0.00204573
 10232.000 0.00419312
 10233.000 -0.00738699
 10234.000 0.00769889
 10235.000 0.00927386
 10236.000 0.00628122
 10237.000 -0.01654741
 10238.000 -0.01269683
 10239.000 -0.02308037
 10240.000 -0.00370081
 10241.000 -0.01082024
 10242.000 -0.00432741
 10243.000 -0.00117664
 10244.000 0.00406878
 10245.000 -0.00860200
 10246.000 -0.00139862
 10247.000 0.00381532
 10248.000 0.00661564
 10249.000 -0.01605598
 10250.000 -0.00981511
 10251.000 -0.00483472
 10252.000 0.01387860
 10253.000 -0.00296850
 10254.000 0.00255852
 10255.000 -0.00812519
 10256.000 -0.01290250
 10257.000 -0.02064277
 10258.000 -0.01002369
 10259.000 0.00709176
 10260.000 -0.01021587
 10261.000 -0.01754225
 10262.000 -0.00390732
 10263.000 0.01351093
 10264.000 -0.00016623
 10265.000 -0.00324146
 10266.000 -0.00325130
 10267.000 -0.00902265
 10268.000 -0.01035460
 10269.000 -0.01253737
 10270.000 -0.00529968
 10271.000 -0.01161461
 10272.000 0.00303094
 10273.000 -0.00020729
 10274.000 -0.00643198
 10275.000 0.01704468
 10276.000 -0.00760884
 10277.000 0.01138644
 10278.000 0.00668685
 10279.000 -0.00348662
 10280.000 -0.01599057
 10281.000 -0.00079596
 10282.000 -0.00682025
 10283.000 0.00890573
 10284.000 -0.00064472
 10285.000 0.00749975
 10286.000 0.00595321
 10287.000 0.00138400
 10288.000 -0.00874508
 10289.000 -0.00940320
 10290.000 -0.03044905
 10291.000 -0.00547349
 10292.000 0.00099490
 10293.000 -0.01354993
 10294.000 -0.00657935
 10295.000 -0.00493277
 10296.000 0.00656818
 10297.000 0.01079336
 10298.000 -0.01413446
 10299.000 -0.01548111
 10300.000 0.01895446
 10301.000 -0.00358819
 10302.000 -0.00271589
 10303.000 -0.00459695
 10304.000 0.01810777
 10305.000 -0.01719431
 10306.000 -0.01574806
 10307.000 -0.00998851
 10308.000 0.01058704
 10309.000 -0.00746051
 10310.000 -0.00702002
 10311.000 -0.00439043
 10312.000 0.01451043
 10313.000 0.00439211
 10314.000 0.01272522
 10315.000 -0.01100899
 10316.000 -0.00359094
 10317.000 0.00476611
 10318.000 -0.01722364
 10319.000 0.00365210
 10320.000 -0.00381052
 10321.000 -0.00150468
 10322.000 0.00803516
 10323.000 -0.00053379
 10324.000 0.00652438
 10325.000 -0.00697379
 10326.000 0.01223468
 10327.000 0.00967841
 10328.000 -0.00624109
 10329.000 0.01316893
 10330.000 -0.00224591
 10331.000 -0.01972551
 10332.000 0.00647920
 10333.000 0.01738901
 10334.000 0.00818985
 10335.000 0.00397909
 10336.000 0.00462936
 10337.000 -0.00098977
 10338.000 -0.00454853
 10339.000 0.00635171
 10340.000 0.00050205
 10341.000 -0.00289172
 10342.000 0.00087277
 10343.000 0.01027405
 10344.000 0.01593496
 10345.000 -0.00648557
 10346.000 0.00168930
 10347.000 -0.00538650
 10348.000 -0.00491357
 10349.000 -0.00407473
 10350.000 0.02528638
 10351.000 0.01562244
 10352.000 0.00130721
 10353.000 -0.00182710
 10354.000 -0.00568518
 10355.000 -0.00874072
 10356.000 -0.00806036
 10357.000 0.00706457
 10358.000 -0.00973898
 10359.000 -0.00400980
 10360.000 -0.00432235
 10361.000 0.01056685
 10362.000 0.01079011
 10363.000 0.00890820
 10364.000 -0.00374746
 10365.000 0.00411965
 10366.000 0.00310490
 10367.000 0.00020835
 10368.000 -0.00287943
 10369.000 0.00225010
 10370.000 -0.00595029
 10371.000 -0.00084522
 10372.000 0.00551690
 10373.000 -0.01276744
 10374.000 0.00273872
 10375.000 0.00258359
 10376.000 -0.02157301
 10377.000 -0.00585590
 10378.000 -0.00502571
 10379.000 -0.01112057
 10380.000 -0.01048916
 10381.000 0.00934954
 10382.000 -0.01647891
 10383.000 0.00098053
 10384.000 0.00404244
 10385.000 -0.00430330
 10386.000 0.00549814
 10387.000 -0.00631548
 10388.000 -0.01748245
 10389.000 0.00579062
 10390.000 -0.00129940
 10391.000 0.01477821
 10392.000 -0.00535014
 10393.000 -0.00412774
 10394.000 0.00842901
 10395.000 0.00862089
 10396.000 -0.00896942
 10397.000 0.01983947
 10398.000 -0.01206983
 10399.000 0.00150210
 10400.000 -0.00771860
 10401.000 -0.00671582
 10402.000 -0.00250343
 10403.000 0.00722459
 10404.000 0.01254692
 10405.000 0.00576218
 10406.000 0.00405117
 10407.000 -0.00023698
 10408.000 -0.00507302
 10409.000 0.01052451
 10410.000 0.00726217
 10411.000 -0.00541337
 10412.000 0.01413487
 10413.000 -0.00301514
 10414.000 -0.01450080
 10415.000 0.00754231
 10416.000 -0.00315919
 10417.000 -0.00758103
 10418.000 -0.00356341
 10419.000 -0.00083948
 10420.000 0.01719488
 10421.000 0.00018929
 10422.000 -0.01394975
 10423.000 -0.01073822
 10424.000 -0.00621324
 10425.000 0.00623751
 10426.000 -0.01587493
 10427.000 -0.00800395
 10428.000 -0.00234634
 10429.000 0.00796220
 10430.000 -0.01209084
 10431.000 0.00895098
 10432.000 -0.00425937
 10433.000 -0.00812009
 10434.000 -0.01705193
 10435.000 -0.00278441
 10436.000 -0.00767428
 10437.000 0.00529371
 10438.000 0.00586657
 10439.000 -0.00944991
 10440.000 0.00647130
 10441.000 -0.00236045
 10442.000 0.01356036
 10443.000 0.00877566
 10444.000 0.01859650
 10445.000 -0.00284605
 10446.000 -0.00082625
 10447.000 -0.00742908
 10448.000 0.00501707
 10449.000 -0.02014011
 10450.000 -0.00704998
 10451.000 -0.00656011
 10452.000 -0.00177100
 10453.000 -0.01697993
 10454.000 -0.00374553
 10455.000 0.00054934
 10456.000 -0.00098549
 10457.000 0.00367028
 10458.000 0.00568889
 10459.000 0.01163526
 10460.000 0.01151210
 10461.000 0.00131711
 10462.000 -0.00067352
 10463.000 -0.01826140
 10464.000 0.00089551
 10465.000 0.00284708
 10466.000 -0.00567460
 10467.000 -0.00089924
 10468.000 0.01479861
 10469.000 -0.01342506
 10470.000 0.01460569
 10471.000 -0.00861851
 10472.000 0.00775513
 10473.000 0.00398175
 10474.000 -0.01279261
 10475.000 -0.00853219
 10476.000 -0.00463384
 10477.000 0.00444621
 10478.000 0.00513232
 10479.000 -0.00882374
 10480.000 -0.01744721
 10481.000 0.01352601
 10482.000 0.00207462
 10483.000 0.02217419
 10484.000 -0.01900784
 10485.000 -0.00377662
 10486.000 -0.00016483
 10487.000 -0.00173224
 10488.000 0.01398831
 10489.000 -0.00156130
 10490.000 -0.00672710
 10491.000 -0.02319172
 10492.000 -0.00514814
 10493.000 -0.01011329
 10494.000 0.00589465
 10495.000 -0.00730785
 10496.000 0.00093318
 10497.000 0.00150139
 10498.000 0.00266780
 10499.000 0.00545971
 10500.000 0.00278792
 10501.000 -0.00030526
 10502.000 0.00101395
 10503.000 0.00885120
 10504.000 0.00350344
 10505.000 -0.01072474
 10506.000 -0.00869052
 10507.000 -0.00132720
 10508.000 0.00719367
 10509.000 -0.01717017
 10510.000 0.00495656
 10511.000 -0.00025726
 10512.000 0.00794252
 10513.000 0.00124411
 10514.000 0.01668848
 10515.000 0.00292940
 10516.000 -0.00802338
 10517.000 0.01704149
 10518.000 -0.00352107
 10519.000 -0.00639070
 10520.000 -0.00520813
 10521.000 -0.00643697
 10522.000 -0.01167128
 10523.000 0.00399745
 10524.000 0.00554596
 10525.000 -0.00445889
 10526.000 -0.00163427
 10527.000 0.00904222
 10528.000 -0.00382928
 10529.000 -0.01844687
 10530.000 0.00208410
 10531.000 0.01092150
 10532.000 -0.01076904
 10533.000 -0.00921381
 10534.000 0.00261098
 10535.000 -0.02086234
 10536.000 -0.00520732
 10537.000 -0.01070984
 10538.000 0.00840072
 10539.000 -0.00532285
 10540.000 0.00529532
 10541.000 0.01532830
 10542.000 -0.00127341
 10543.000 0.00503868
 10544.000 -0.01396807
 10545.000 0.00838884
 10546.000 -0.01442146
 10547.000 -0.00696982
 10548.000 -0.01049297
 10549.000 -0.00243285
 10550.000 -0.01427592
 10551.000 -0.00674124
 10552.000 0.00477321
 10553.000 0.00860857
 10554.000 0.00597233
 10555.000 0.01226280
 10556.000 0.01935682
 10557.000 0.00411785
 10558.000 0.01026361
 10559.000 -0.00091080
 10560.000 0.01012808
 10561.000 0.02188874
 10562.000 -0.00108311
 10563.000 -0.00855209
 10564.000 0.00080018
 10565.000 0.02885097
 10566.000 -0.02756291
 10567.000 -0.02016082
 10568.000 0.02011358
 10569.000 0.01478937
 10570.000 0.00580080
 10571.000 -0.00841134
 10572.000 -0.00165931
 10573.000 0.01213826
 10574.000 0.00775877
 10575.000 0.00003680
 10576.000 0.00230000
 10577.000 0.00306167
 10578.000 -0.00530314
 10579.000 0.00650298
 10580.000 0.00898350
 10581.000 -0.00046320
 10582.000 -0.00769844
 10583.000 0.00781337
 10584.000 0.00587543
 10585.000 0.00590285
 10586.000 0.01084832
 10587.000 -0.00134302
 10588.000 -0.00693739
 10589.000 -0.00816690
 10590.000 0.00600958
 10591.000 -0.01247128
 10592.000 0.00257172
 10593.000 0.00767804
 10594.000 0.00014312
 10595.000 0.00938565
 10596.000 0.00761188
 10597.000 0.01645015
 10598.000 -0.01223505
 10599.000 0.00605136
 10600.000 0.00463720
 10601.000 0.00209595
 10602.000 0.00854523
 10603.000 0.00258950
 10604.000 0.00349768
 10605.000 0.01795606
 10606.000 0.00984637
 10607.000 0.00248002
 10608.000 0.00665318
 10609.000 -0.00151677
 10610.000 -0.00044888
 10611.000 0.00236251
 10612.000 0.01170948
 10613.000 0.00574654
 10614.000 0.01566119
 10615.000 -0.00002121
 10616.000 0.00696470
 10617.000 -0.00473716
 10618.000 -0.01408754
 10619.000 -0.00086640
 10620.000 0.00942940
 10621.000 -0.00669459
 10622.000 -0.00145749
 10623.000 0.00590488
 10624.000 -0.00102097
 10625.000 0.00151441
 10626.000 0.00715057
 10627.000 0.01712032
 10628.000 0.00470928
 10629.000 0.01071138
 10630.000 -0.00347065
 10631.000 -0.01152094
 10632.000 0.00060737
 10633.000 -0.00536428
 10634.000 0.00336787
 10635.000 -0.00186800
 10636.000 -0.00728608
 10637.000 0.00320069
 10638.000 0.00847123
 10639.000 0.00733254
 10640.000 0.00461951
 10641.000 0.00020873
 10642.000 -0.00050709
 10643.000 0.00636887
 10644.000 0.00482740
 10645.000 -0.01692117
 10646.000 -0.00683285
 10647.000 -0.00020536
 10648.000 -0.00304544
 10649.000 0.01176212
 10650.000 -0.00808415
 10651.000 -0.00182322
 10652.000 0.00916916
 10653.000 0.01522125
 10654.000 0.01845879
 10655.000 0.00277575
 10656.000 -0.00893986
 10657.000 0.01191232
 10658.000 0.00831881
 10659.000 0.00910059
 10660.000 0.00031670
 10661.000 0.01553472
 10662.000 0.00085418
 10663.000 -0.00071805
 10664.000 -0.00692130
 10665.000 -0.00373814
 10666.000 0.02197976
 10667.000 -0.00365555
 10668.000 -0.00408772
 10669.000 -0.01114314
 10670.000 -0.00846073
 10671.000 -0.01304782
 10672.000 0.00062394
 10673.000 0.00478818
 10674.000 -0.01286057
 10675.000 0.01061183
 10676.000 0.00579969
 10677.000 -0.00768946
 10678.000 0.00390208
 10679.000 -0.00405266
 10680.000 0.00951465
 10681.000 -0.00210288
 10682.000 0.01429025
 10683.000 0.00078103
 10684.000 0.01283663
 10685.000 0.00641104
 10686.000 -0.00677184
 10687.000 0.01900677
 10688.000 0.00962293
 10689.000 0.00129260
 10690.000 0.01339172
 10691.000 0.00046472
 10692.000 0.01048489
 10693.000 -0.00949309
 10694.000 -0.00990449
 10695.000 0.01407876
 10696.000 -0.01245852
 10697.000 -0.01485712
 10698.000 0.00156455
 10699.000 -0.00135723
 10700.000 -0.01010563
 10701.000 -0.00880704
 10702.000 -0.00812748
 10703.000 0.00699653
 10704.000 0.00732814
 10705.000 0.01647453
 10706.000 -0.00274342
 10707.000 -0.00704670
 10708.000 -0.00830574
 10709.000 0.00535407
 10710.000 0.01891924
 10711.000 -0.00155510
 10712.000 0.00175105
 10713.000 -0.00957929
 10714.000 -0.01904895
 10715.000 0.01288140
 10716.000 -0.00505556
 10717.000 0.00319196
 10718.000 -0.01646574
 10719.000 0.00310252
 10720.000 -0.01326550
 10721.000 -0.00280703
 10722.000 -0.00004152
 10723.000 -0.01418384
 10724.000 0.00332485
 10725.000 0.00081837
 10726.000 0.00481511
 10727.000 0.00076977
 10728.000 -0.01481113
 10729.000 -0.00343331
 10730.000 0.00723788
 10731.000 -0.00695273
 10732.000 0.00232927
 10733.000 -0.01876126
 10734.000 -0.00837488
 10735.000 -0.00977142
 10736.000 -0.00196968
 10737.000 0.00684350
 10738.000 0.01521764
 10739.000 0.00032674
 10740.000 -0.01127873
 10741.000 0.00431064
 10742.000 0.00747428
 10743.000 0.01665918
 10744.000 0.00152505
 10745.000 0.00309015
 10746.000 -0.00665129
 10747.000 0.00153459
 10748.000 -0.00647773
 10749.000 -0.00336911
 10750.000 0.00458487
 10751.000 0.02065435
 10752.000 -0.02300960
 10753.000 -0.01009646
 10754.000 -0.00871212
 10755.000 -0.01277223
 10756.000 -0.02036188
 10757.000 0.00173880
 10758.000 -0.00284744
 10759.000 -0.02458170
 10760.000 -0.00554335
 10761.000 0.00426576
 10762.000 0.00197673
 10763.000 -0.00792119
 10764.000 -0.00519133
 10765.000 -0.00611998
 10766.000 0.01087093
 10767.000 -0.01887342
 10768.000 -0.01360492
 10769.000 -0.01785168
 10770.000 -0.01391283
 10771.000 -0.01434373
 10772.000 -0.00682108
 10773.000 -0.00346136
 10774.000 0.00085631
 10775.000 0.00578606
 10776.000 0.00158711
 10777.000 -0.00573225
 10778.000 -0.00139913
 10779.000 -0.00984825
 10780.000 -0.01198398
 10781.000 -0.00935172
 10782.000 0.00589191
 10783.000 -0.00780023
 10784.000 0.00095132
 10785.000 0.01077620
 10786.000 0.00783082
 10787.000 0.00500929
 10788.000 0.00302456
 10789.000 -0.00480643
 10790.000 -0.00156694
 10791.000 -0.01779526
 10792.000 -0.02829059
 10793.000 0.00338313
 10794.000 -0.01570449
 10795.000 -0.00413430
 10796.000 -0.01632645
 10797.000 -0.01677052
 10798.000 -0.02023300
 10799.000 0.00667524
 10800.000 -0.00435223
 10801.000 0.02293461
 10802.000 -0.01410151
 10803.000 -0.01800158
 10804.000 -0.00140887
 10805.000 0.00520570
 10806.000 0.00689941
 10807.000 -0.02002553
 10808.000 -0.00942347
 10809.000 0.00070945
 10810.000 0.01538036
 10811.000 -0.01150014
 10812.000 0.00026927
 10813.000 -0.00140921
 10814.000 -0.01460480
 10815.000 0.00439740
 10816.000 -0.00036647
 10817.000 -0.00777714
 10818.000 0.01369931
 10819.000 0.00185753
 10820.000 -0.00509986
 10821.000 -0.00764955
 10822.000 -0.00007569
 10823.000 -0.00199689
 10824.000 0.00914473
 10825.000 0.00715289
 10826.000 0.00164148
 10827.000 0.01097364
 10828.000 -0.00139693
 10829.000 0.01395319
 10830.000 0.00771269
 10831.000 -0.00991062
 10832.000 -0.00692161
 10833.000 -0.00980031
 10834.000 -0.00293252
 10835.000 0.01725020
 10836.000 0.00120539
 10837.000 -0.01508704
 10838.000 -0.00759752
 10839.000 -0.00842699
 10840.000 0.00744121
 10841.000 0.02463661
 10842.000 -0.00705436
 10843.000 -0.00162674
 10844.000 0.01597211
 10845.000 -0.00659810
 10846.000 0.00509836
 10847.000 -0.01146141
 10848.000 0.01614272
 10849.000 0.00715308
 10850.000 0.00739094
 10851.000 -0.00115640
 10852.000 -0.01388073
 10853.000 -0.00137425
 10854.000 -0.00625402
 10855.000 -0.01120318
 10856.000 0.00959888
 10857.000 -0.00705623
 10858.000 0.00353986
 10859.000 0.00611441
 10860.000 -0.00597774
 10861.000 -0.00515020
 10862.000 0.01231560
 10863.000 -0.00597251
 10864.000 -0.00133099
 10865.000 -0.01138313
 10866.000 0.01043820
 10867.000 0.00559445
 10868.000 -0.00414116
 10869.000 0.00137490
 10870.000 0.01486278
 10871.000 -0.00051391
 10872.000 -0.00910973
 10873.000 0.00795084
 10874.000 0.01022513
 10875.000 0.00044890
 10876.000 0.00220251
 10877.000 -0.00247450
 10878.000 0.01216517
 10879.000 -0.00969167
 10880.000 0.02279143
 10881.000 0.01352947
 10882.000 0.00392492
 10883.000 0.01347991
 10884.000 0.01090892
 10885.000 0.00033113
 10886.000 -0.00285722
 10887.000 -0.00350102
 10888.000 0.00813422
 10889.000 -0.00244925
 10890.000 -0.02128663
 10891.000 0.00838653
 10892.000 0.00456819
 10893.000 -0.01260323
 10894.000 0.01130388
 10895.000 0.00120371
 10896.000 -0.00073533
 10897.000 -0.00514282
 10898.000 0.00071868
 10899.000 -0.00228272
 10900.000 -0.00321046
 10901.000 -0.00455528
 10902.000 0.00576434
 10903.000 0.00044079
 10904.000 0.00736311
 10905.000 -0.00294359
 10906.000 -0.00007061
 10907.000 0.01837430
 10908.000 -0.01351391
 10909.000 0.01029670
 10910.000 0.01117225
 10911.000 0.01926161
 10912.000 0.00966647
 10913.000 0.02301959
 10914.000 -0.00631129
 10915.000 0.00239745
 10916.000 -0.00769623
 10917.000 -0.00423310
 10918.000 -0.01315295
 10919.000 0.00899448
 10920.000 0.00125375
 10921.000 0.00196804
 10922.000 0.01750581
 10923.000 -0.00376063
 10924.000 -0.01259837
 10925.000 -0.00395225
 10926.000 0.01085489
 10927.000 0.01052947
 10928.000 0.02782166
 10929.000 0.01225033
 10930.000 0.00661988
 10931.000 0.00189248
 10932.000 0.01045258
 10933.000 0.00530663
 10934.000 0.00505426
 10935.000 0.00877415
 10936.000 -0.00037010
 10937.000 0.00259988
 10938.000 0.02884878
 10939.000 0.01863963
 10940.000 -0.00047632
 10941.000 0.01330019
 10942.000 -0.00374066
 10943.000 0.01774162
 10944.000 0.00028663
 10945.000 -0.00917391
 10946.000 -0.01187940
 10947.000 0.00678142
 10948.000 0.00604271
 10949.000 0.00018104
 10950.000 -0.00309212
 10951.000 0.01072802
 10952.000 0.00643395
 10953.000 0.01981086
 10954.000 -0.00399336
 10955.000 0.01528317
 10956.000 0.01928933
 10957.000 -0.01750955
 10958.000 -0.00163876
 10959.000 -0.00141243
 10960.000 -0.01979957
 10961.000 -0.00929128
 10962.000 0.00577832
 10963.000 0.02388281
 10964.000 -0.00956133
 10965.000 -0.00974576
 10966.000 0.00113744
 10967.000 0.01510400
 10968.000 0.01400826
 10969.000 0.00391579
 10970.000 0.00036564
 10971.000 -0.00156060
 10972.000 0.01644185
 10973.000 -0.00385026
 10974.000 -0.00728135
 10975.000 -0.00160011
 10976.000 0.00846789
 10977.000 -0.00722594
 10978.000 -0.00498842
 10979.000 -0.00285848
 10980.000 0.00696116
 10981.000 0.00568691
 10982.000 0.00379788
 10983.000 -0.01315038
 10984.000 0.02018857
 10985.000 0.00118530
 10986.000 0.00109246
 10987.000 -0.00499119
 10988.000 -0.00906467
 10989.000 -0.00349649
 10990.000 -0.01606499
 10991.000 0.02809139
 10992.000 -0.01204980
 10993.000 -0.00754308
 10994.000 0.00069425
 10995.000 0.01033851
 10996.000 -0.00178877
 10997.000 -0.00439403
 10998.000 0.00508034
 10999.000 -0.00563409
 11000.000 -0.00145015
 11001.000 -0.00808591
 11002.000 0.00109616
 11003.000 -0.00473142
 11004.000 -0.00378505
 11005.000 -0.01417019
 11006.000 -0.01340027
 11007.000 -0.01725822
 11008.000 -0.00495914
 11009.000 -0.00189167
 11010.000 -0.00854102
 11011.000 -0.01528801
 11012.000 -0.00541220
 11013.000 -0.00851899
 11014.000 0.00723150
 11015.000 0.00374632
 11016.000 0.01372919
 11017.000 -0.00013433
 11018.000 -0.00531363
 11019.000 -0.01367777
 11020.000 0.00072652
 11021.000 -0.02143000
 11022.000 -0.00101123
 11023.000 -0.00792571
 11024.000 -0.00198798
 11025.000 -0.00746487
 11026.000 -0.00927223
 11027.000 -0.01765604
 11028.000 -0.00224012
 11029.000 -0.01103372
 11030.000 0.00161479
 11031.000 -0.01273296
 11032.000 -0.01568696
 11033.000 -0.00253171
 11034.000 -0.01618095
 11035.000 0.01131489
 11036.000 -0.00894621
 11037.000 -0.00203711
 11038.000 -0.01432505
 11039.000 -0.00122292
 11040.000 -0.01373366
 11041.000 0.00892264
 11042.000 -0.01673199
 11043.000 0.00361058
 11044.000 0.00305520
 11045.000 0.01117469
 11046.000 0.01241526
 11047.000 -0.00974116
 11048.000 -0.00397592
 11049.000 0.01535639
 11050.000 0.01461344
 11051.000 0.00631301
 11052.000 -0.00403088
 11053.000 -0.00945920
 11054.000 -0.02451131
 11055.000 -0.01109226
 11056.000 -0.00732131
 11057.000 -0.00079191
 11058.000 0.00657623
 11059.000 -0.00495040
 11060.000 -0.00653860
 11061.000 -0.02067442
 11062.000 -0.00727459
 11063.000 -0.01529374
 11064.000 -0.00644682
 11065.000 0.00104906
 11066.000 0.00188682
 11067.000 -0.00679825
 11068.000 0.00118640
 11069.000 0.00669976
 11070.000 -0.00385669
 11071.000 -0.00617021
 11072.000 -0.00022328
 11073.000 -0.01727175
 11074.000 0.01774216
 11075.000 0.01623652
 11076.000 0.00309737
 11077.000 -0.00569928
 11078.000 -0.00287594
 11079.000 -0.00533730
 11080.000 0.00229636
 11081.000 -0.00580248
 11082.000 0.00398984
 11083.000 -0.00255746
 11084.000 -0.00429510
 11085.000 -0.00988481
 11086.000 -0.00931603
 11087.000 -0.00474464
 11088.000 0.00147513
 11089.000 -0.00909100
 11090.000 0.00660143
 11091.000 -0.01742131
 11092.000 0.00176817
 11093.000 0.00137648
 11094.000 0.01043147
 11095.000 0.00510040
 11096.000 -0.00284809
 11097.000 0.00603177
 11098.000 0.00903172
 11099.000 -0.00963091
 11100.000 0.00221594
 11101.000 0.00320232
 11102.000 -0.01513770
 11103.000 -0.00239262
 11104.000 0.00086929
 11105.000 0.00167411
 11106.000 0.01311473
 11107.000 -0.00076706
 11108.000 -0.00405434
 11109.000 0.00051665
 11110.000 -0.00496355
 11111.000 0.00437557
 11112.000 -0.01158407
 11113.000 -0.00186191
 11114.000 0.00662341
 11115.000 0.00227320
 11116.000 0.00736145
 11117.000 -0.00200261
 11118.000 -0.00372814
 11119.000 -0.00653264
 11120.000 -0.00714811
 11121.000 0.00079612
 11122.000 0.01624963
 11123.000 0.00574170
 11124.000 -0.00378649
 11125.000 0.00979032
 11126.000 0.01575737
 11127.000 0.00088564
 11128.000 -0.01587769
 11129.000 0.00838108
 11130.000 0.01359015
 11131.000 0.00791329
 11132.000 0.00052611
 11133.000 -0.00795893
 11134.000 0.01295278
 11135.000 0.00013050
 11136.000 -0.00291402
 11137.000 -0.01400772
 11138.000 -0.00494878
 11139.000 0.00066364
 11140.000 -0.01154573
 11141.000 0.00814842
 11142.000 -0.00111681
 11143.000 -0.01760658
 11144.000 0.02026301
 11145.000 0.00825792
 11146.000 -0.00904169
 11147.000 -0.00406177
 11148.000 0.00077973
 11149.000 0.00215174
 11150.000 -0.01607531
 11151.000 0.00665369
 11152.000 0.01117661
 11153.000 0.01153743
 11154.000 0.01788836
 11155.000 0.00668513
 11156.000 -0.00470381
 11157.000 -0.00695741
 11158.000 0.00462139
 11159.000 0.00258681
 11160.000 0.00010675
 11161.000 -0.00963716
 11162.000 0.00342785
 11163.000 -0.00428412
 11164.000 0.01520336
 11165.000 0.00221970
 11166.000 -0.00891720
 11167.000 0.00753446
 11168.000 -0.00969320
 11169.000 0.01839723
 11170.000 -0.00881764
 11171.000 0.00437531
 11172.000 -0.01115551
 11173.000 -0.00426014
 11174.000 0.00335093
 11175.000 0.00708980
 11176.000 0.01053096
 11177.000 -0.00410276
 11178.000 -0.01550734
 11179.000 0.00078709
 11180.000 -0.00318439
 11181.000 0.01230427
 11182.000 0.00297069
 11183.000 -0.00760492
 11184.000 0.00341825
 11185.000 -0.00840252
 11186.000 -0.00544236
 11187.000 0.00504225
 11188.000 0.00565886
 11189.000 0.00936479
 11190.000 0.00348086
 11191.000 -0.00260242
 11192.000 -0.00429760
 11193.000 0.00934999
 11194.000 -0.00043915
 11195.000 -0.00730568
 11196.000 -0.01251607
 11197.000 0.00686943
 11198.000 0.01401083
 11199.000 0.00848224
 11200.000 -0.01178681
 11201.000 0.01447568
 11202.000 -0.00797871
 11203.000 0.01073410
 11204.000 -0.01107645
 11205.000 -0.01101654
 11206.000 0.01063805
 11207.000 0.00622058
 11208.000 0.00344446
 11209.000 0.00132781
 11210.000 0.00682624
 11211.000 0.01155809
 11212.000 0.01216661
 11213.000 -0.00437222
 11214.000 0.00180578
 11215.000 0.00130444
 11216.000 -0.00094879
 11217.000 -0.00239851
 11218.000 0.00506740
 11219.000 0.00961944
 11220.000 0.00014151
 11221.000 0.00768171
 11222.000 -0.00524677
 11223.000 0.01034208
 11224.000 -0.01578599
 11225.000 0.00076183
 11226.000 0.03167939
 11227.000 0.01114812
 11228.000 -0.00500429
 11229.000 -0.00871947
 11230.000 0.01154468
 11231.000 0.00668952
 11232.000 0.01208108
 11233.000 0.00695011
 11234.000 -0.00261588
 11235.000 -0.00198885
 11236.000 -0.00001217
 11237.000 0.01455719
 11238.000 0.01980226
 11239.000 0.00047677
 11240.000 0.01410560
 11241.000 0.02211060
 11242.000 -0.00321752
 11243.000 -0.01692171
 11244.000 0.01992890
 11245.000 -0.00292670
 11246.000 0.00905237
 11247.000 0.00165911
 11248.000 0.00312826
 11249.000 0.00344103
 11250.000 0.00232113
 11251.000 -0.00910381
 11252.000 0.00306740
 11253.000 -0.00569506
 11254.000 0.00690601
 11255.000 -0.01077409
 11256.000 -0.01064981
 11257.000 -0.00714337
 11258.000 -0.01628555
 11259.000 -0.01661881
 11260.000 -0.01880546
 11261.000 0.00385637
 11262.000 0.00256792
 11263.000 0.00206929
 11264.000 -0.00704875
 11265.000 -0.00259920
 11266.000 0.00169124
 11267.000 -0.00473833
 11268.000 -0.00228709
 11269.000 -0.00355613
 11270.000 -0.00914105
 11271.000 -0.00912555
 11272.000 0.00438062
 11273.000 -0.00565061
 11274.000 -0.01454674
 11275.000 -0.00186255
 11276.000 0.00350481
 11277.000 -0.01450694
 11278.000 0.02000167
 11279.000 -0.00094502
 11280.000 0.00208787
 11281.000 0.01372906
 11282.000 -0.00727092
 11283.000 -0.00649899
 11284.000 -0.00749106
 11285.000 -0.01215164
 11286.000 0.00892494
 11287.000 -0.01834158
 11288.000 -0.01879825
 11289.000 0.00102732
 11290.000 -0.01715802
 11291.000 0.01023180
 11292.000 -0.01264194
 11293.000 -0.01288936
 11294.000 -0.00141563
 11295.000 -0.01102312
 11296.000 -0.00670112
 11297.000 -0.00282806
 11298.000 -0.00149931
 11299.000 -0.00061942
 11300.000 -0.01028043
 11301.000 -0.01165984
 11302.000 -0.01691725
 11303.000 -0.00179578
 11304.000 -0.00461534
 11305.000 -0.00995904
 11306.000 -0.01523588
 11307.000 -0.00073225
 11308.000 0.00025266
 11309.000 -0.01999860
 11310.000 -0.00703803
 11311.000 -0.00619379
 11312.000 -0.01042574
 11313.000 -0.01388694
 11314.000 0.00976802
 11315.000 0.00327695
 11316.000 -0.01730852
 11317.000 -0.00800001
 11318.000 -0.00939451
 11319.000 0.01099804
 11320.000 0.01073026
 11321.000 -0.01307347
 11322.000 0.01040901
 11323.000 0.00187920
 11324.000 -0.00201206
 11325.000 -0.00885592
 11326.000 -0.00531539
 11327.000 -0.00995963
 11328.000 -0.01316997
 11329.000 0.01055434
 11330.000 -0.00643962
 11331.000 -0.00691092
 11332.000 -0.00467781
 11333.000 0.00745858
 11334.000 -0.01645858
 11335.000 -0.01389621
 11336.000 -0.02617344
 11337.000 0.00124035
 11338.000 0.00230722
 11339.000 0.00924860
 11340.000 -0.00403942
 11355.000 -0.00679663
 11356.000 -0.00926225
 11357.000 -0.00942057
 11358.000 -0.00656163
 11359.000 0.00832754
 11360.000 -0.00775275
 11361.000 0.00029758
 11362.000 0.00943072
 11363.000 -0.00589764
 11364.000 0.00355182
 11365.000 -0.00708935
 11366.000 -0.01084241
 11367.000 -0.00222776
 11368.000 -0.00184700
 11369.000 0.00158956
 11370.000 -0.01147146
 11371.000 -0.00031102
 11372.000 0.00249783
 11373.000 0.00293863
 11374.000 -0.00777143
 11375.000 -0.00655312
 11376.000 -0.01441466
 11377.000 0.01021243
 11378.000 0.01459424
 11379.000 0.01392071
 11380.000 0.00096795
 11381.000 -0.01016897
 11382.000 -0.00050475
 11383.000 -0.00764798
 11384.000 -0.00444020
 11385.000 0.01460475
 11386.000 -0.00066618
 11387.000 -0.00479362
 11388.000 0.00932527
 11389.000 -0.00053217
 11390.000 -0.02372453
 11391.000 0.00652143
 11392.000 0.01209895
 11393.000 0.00463573
 11394.000 -0.01257303
 11395.000 0.01040072
 11396.000 0.02049578
 11397.000 0.00017023
 11398.000 -0.00781971
 11399.000 0.00109933
 11400.000 -0.00039143
 11401.000 -0.01249544
 11402.000 0.00396567
 11403.000 -0.00759155
 11404.000 0.01291266
 11405.000 0.01372499
 11406.000 0.01700416
 11407.000 -0.02270592
 11409.000 -0.00374702
 11410.000 0.01223671
 11411.000 0.01511138
 11412.000 0.00496053
 11413.000 -0.00376056
 11414.000 0.02761008
 11415.000 0.02167715
 11416.000 0.00299928
 11417.000 0.01468531
 11418.000 0.01475623
 11419.000 -0.00236111
 11420.000 0.00068070
 11421.000 0.00632215
 11422.000 0.00430248
 11423.000 -0.00266609
 11424.000 0.01077794
 11425.000 0.01126658
 11426.000 -0.00793460
 11427.000 0.01562589
 11428.000 0.00272005
 11429.000 0.00115220
 11430.000 0.01942751
 11431.000 -0.00243651
 11432.000 0.00262586
 11433.000 0.00098668
 11434.000 0.02702886
 11435.000 0.00655449
 11436.000 0.00732083
 11437.000 -0.00590488
 11438.000 0.01254715
 11439.000 0.00903526
 11440.000 0.00767208
 11441.000 -0.00963769
 11442.000 -0.00946244
 11443.000 0.00089213
 11444.000 -0.00439186
 11445.000 0.00285375
 11446.000 0.00712584
 11447.000 0.00607029
 11448.000 0.00926935
 11449.000 0.00032063
 11450.000 0.01497717
 11451.000 -0.00134165
 11452.000 0.01224771
 11453.000 0.00339081
 11454.000 0.00257909
 11455.000 0.01713856
 11456.000 -0.00395445
 11457.000 0.00541309
 11458.000 0.00817777
 11459.000 -0.00226156
 11460.000 0.01438856
 11461.000 -0.00541719
 11462.000 -0.01058611
 11463.000 -0.00409875
 11464.000 0.01140160
 11465.000 -0.01352792
 11466.000 -0.01198148
 11467.000 0.00519163
 11468.000 -0.00388083
 11469.000 0.01330622
 11470.000 0.00170734
 11471.000 0.00276998
 11472.000 0.01702571
 11473.000 -0.01107898
 11474.000 0.01193937
 11475.000 0.00080857
 11476.000 0.00879277
 11477.000 0.00569307
 11478.000 -0.00522664
 11479.000 0.00400326
 11480.000 -0.00058025
 11481.000 0.00499544
 11482.000 -0.01476322
 11483.000 0.00138246
 11484.000 -0.00869700
 11485.000 -0.01218064
 11486.000 0.00733683
 11487.000 0.00633744
 11488.000 0.02078068
 11489.000 0.00839006
 11490.000 0.01326485
 11491.000 -0.01319590
 11492.000 -0.00217163
 11493.000 0.00677543
 11494.000 -0.00566172
 11495.000 -0.01502672
 11496.000 -0.01829446
 11497.000 -0.01086685
 11498.000 -0.00876569
 11499.000 0.00925918
 11500.000 -0.00951590
 11501.000 -0.00279188
 11502.000 -0.00097640
 11503.000 0.00027219
 11504.000 -0.01136432
 11505.000 0.00621217
 11506.000 0.00293131
 11507.000 -0.00749871
 11508.000 0.01822952
 11509.000 0.00312501
 11510.000 0.00184690
 11511.000 -0.00756985
 11512.000 0.00264869
 11513.000 -0.00027600
 11514.000 0.03341577
 11515.000 0.00412341
 11516.000 0.00015012
 11517.000 -0.00066980
 11518.000 -0.00078091
 11519.000 0.00717352
 11520.000 -0.00652385
 11521.000 0.01974360
 11522.000 0.00367516
 11523.000 0.01001111
 11524.000 0.01326083
 11525.000 0.00346647
 11526.000 -0.00418798
 11527.000 -0.00073791
 11528.000 0.00492214
 11529.000 0.00651949
 11530.000 0.00727466
 11531.000 0.00165793
 11532.000 -0.00300046
 11533.000 0.01177493
 11534.000 0.02106331
 11535.000 0.00127307
 11536.000 0.00594875
 11537.000 -0.01177249
 11538.000 0.00143465
 11539.000 -0.01933300
 11540.000 0.01132676
 11541.000 -0.00677937
 11542.000 -0.01946625
 11543.000 -0.00389485
 11544.000 0.01489625
 11545.000 -0.02396813
 11546.000 -0.00389635
 11547.000 -0.01240553
 11548.000 -0.01124068
 11549.000 0.00496458
 11550.000 -0.00022716
 11551.000 0.01163957
 11552.000 0.00675069
 11553.000 0.00981296
 11554.000 -0.00838188
 11555.000 0.01342947
 11556.000 0.01349390
 11557.000 -0.01905953
 11558.000 -0.00200879
 11559.000 -0.00359666
 11560.000 -0.00776900
 11561.000 -0.00888317
 11562.000 -0.00093081
 11563.000 0.00504466
 11564.000 -0.02011572
 11565.000 -0.01530329
 11566.000 0.01235436
 11567.000 -0.01448199
 11568.000 -0.00728053
 11569.000 -0.00077285
 11570.000 -0.00120181
 11571.000 -0.00214571
 11572.000 -0.00121336
 11573.000 -0.01944181
 11574.000 -0.01027595
 11575.000 -0.00368586
 11576.000 -0.00387604
 11577.000 0.01204055
 11578.000 -0.00853457
 11579.000 0.00250194
 11580.000 0.00565292
 11581.000 0.00669228
 11582.000 -0.01119070
 11583.000 -0.00226799
 11584.000 -0.02422339
 11585.000 -0.00236102
 11586.000 -0.01224637
 11587.000 -0.00588198
 11588.000 0.01060202
 11589.000 -0.00295533
 11590.000 0.00110205
 11591.000 -0.01584971
 11592.000 -0.00011942
 11593.000 -0.00142304
 11594.000 -0.00788828
 11595.000 0.00291450
 11596.000 -0.00230846
 11597.000 -0.01438344
 11598.000 -0.00669029
 11599.000 -0.01300861
 11600.000 -0.00288380
 11601.000 -0.01090677
 11602.000 0.02042236
 11603.000 0.00805538
 11604.000 0.00156661
 11605.000 -0.01874123
 11606.000 0.00314226
 11607.000 -0.02264511
 11608.000 0.00781986
 11609.000 -0.00258242
 11610.000 -0.01118447
 11611.000 -0.01667345
 11612.000 -0.00490360
 11613.000 -0.01195108
 11614.000 -0.01155645
 11615.000 0.00791536
 11616.000 0.00649586
 11617.000 -0.00306248
 11618.000 0.00202035
 11619.000 0.00044578
 11620.000 -0.00704583
 11621.000 -0.00252836
 11622.000 0.00300667
 11623.000 -0.00362018
 11624.000 0.00395907
 11625.000 0.00642626
 11626.000 0.01140401
 11627.000 -0.03104215
 11628.000 0.00195758
 11629.000 0.00203583
 11630.000 -0.00640428
 11631.000 0.01993292
 11632.000 0.00036189
 11633.000 -0.00517343
 11634.000 -0.01422537
 11635.000 -0.00493633
 11636.000 0.00321808
 11637.000 0.00497504
 11638.000 0.02367605
 11639.000 0.00865299
 11640.000 0.00672627
 11641.000 0.00002422
 11642.000 0.00857790
 11643.000 0.00021675
 11644.000 0.01078658
 11645.000 0.00485121
 11646.000 0.00299913
 11647.000 -0.00146198
 11648.000 0.00147264
 11649.000 -0.01963132
 11650.000 -0.00794863
 11651.000 -0.00093896
 11652.000 0.00805968
 11653.000 0.01021632
 11654.000 0.01084621
 11655.000 -0.00208085
 11656.000 0.01149504
 11657.000 0.00853194
 11658.000 0.00524828
 11659.000 0.00824835
 11660.000 0.00961448
 11661.000 -0.02204528
 11662.000 0.01997826
 11663.000 -0.00497378
 11664.000 -0.01499436
 11665.000 0.01250093
 11666.000 0.01351673
 11667.000 0.00667623
 11668.000 0.01148858
 11669.000 0.01365268
 11670.000 -0.00303928
 11671.000 0.02042170
 11676.000 0.02993423
 11678.000 0.00862536
 11681.000 0.00483001
 11682.000 -0.00716428
 11683.000 0.01064116
 11684.000 0.01624483
 11685.000 0.01884162
 11686.000 0.00931616
 11687.000 0.00717422
 11688.000 -0.00336272
 11689.000 0.01735035


==> anc/SDSSJ1618+3854/sdssj1618+3854_20140423.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1618+3854                    #Object Name                
#Date           =2014-04-23                        #Mid Exp. yyyy-mm-dd        
#UTC            =04:46:10.00                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM 1024B                       #Instrument used            
#Exptime        =20.                               #Exposure Time (s)          
#MJD            =56770.198726852                   #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1618+3854c-0001.fits         #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 18 31.69                       #From stars.dat (J2000)     
#Dec            =+38 54 15.1                       #From stars.dat (J2000)     
#Epoch          =2014.307395903                    #Epoch in Decimal Years     
#PrecessedRA    =16 19 01.75                       #RA when observed           
#PrecessedDec   =+38 52 12.6                       #Dec when observed          
#Bjed           =2456770.702376076                 #with leapsecs(Stumpff80)   
#BjedCorr       =0.000015584                       #Linear correction days/day 
#Barydiff       =248.109                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2012-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =1016                              #Number pts in data         
     0.000 0.04157828
    20.000 0.05149826
    40.000 0.00140859
    60.000 -0.05415585
    80.000 0.02396301
   100.000 0.04817755
   120.000 -0.10257982
   140.000 0.04139010
   160.000 -0.01827816
   180.000 -0.03956708
   200.000 0.00508063
   220.000 0.04218675
   240.000 -0.02032685
   260.000 0.04743742
   280.000 -0.07031831
   300.000 -0.06727801
   320.000 -0.00684195
   340.000 0.01663380
   360.000 0.02575203
   380.000 0.04543434
   400.000 0.07488753
   420.000 -0.02360962
   440.000 0.01574133
   460.000 0.10586102
   480.000 -0.14998042
   500.000 -0.03914253
   520.000 -0.05964902
   540.000 -0.08074410
   560.000 0.09798540
   580.000 0.02941342
   600.000 0.00062546
   620.000 -0.02504351
   640.000 0.00687491
   660.000 0.03910628
   680.000 -0.03480472
   700.000 -0.02211008
   720.000 -0.03276891
   740.000 -0.06136102
   760.000 -0.01600974
   780.000 0.07318273
   800.000 -0.02422735
   820.000 -0.02984132
   840.000 0.04649797
   860.000 -0.00710012
   880.000 -0.08719400
   900.000 0.03983086
   920.000 -0.08758183
   940.000 -0.03767163
   960.000 -0.08179102
   980.000 0.01734566
  1000.000 0.01484729
  1020.000 0.01771408
  1040.000 -0.01508431
  1060.000 -0.05182543
  1080.000 -0.01521046
  1100.000 -0.03915020
  1120.000 -0.04270395
  1140.000 -0.07263432
  1160.000 0.03976397
  1180.000 -0.07037263
  1200.000 0.03910568
  1220.000 -0.00145254
  1240.000 -0.08681867
  1260.000 -0.03616894
  1280.000 -0.05150995
  1300.000 -0.04460451
  1320.000 0.00038122
  1340.000 -0.05773426
  1360.000 -0.09568741
  1380.000 -0.07159481
  1400.000 0.00116415
  1420.000 -0.10779494
  1440.000 0.02348158
  1460.000 0.00575606
  1480.000 -0.00528664
  1500.000 -0.04835518
  1520.000 0.07750449
  1540.000 0.00107124
  1560.000 -0.06583209
  1580.000 -0.06544300
  1600.000 -0.05937164
  1620.000 -0.03721090
  1640.000 0.02051125
  1660.000 -0.08507080
  1680.000 -0.07408787
  1700.000 -0.01088346
  1720.000 -0.10364093
  1740.000 -0.09373272
  1760.000 0.00190092
  1780.000 0.04059678
  1800.000 0.00516951
  1820.000 0.02570758
  1840.000 0.02259201
  1860.000 -0.04937944
  1880.000 0.02803511
  1900.000 -0.03803738
  1920.000 -0.00155162
  1940.000 0.03518742
  1960.000 0.00844965
  1980.000 -0.05036512
  2000.000 -0.01102534
  2020.000 -0.03638809
  2040.000 -0.02438881
  2060.000 -0.04030198
  2080.000 -0.00793942
  2100.000 0.01236160
  2120.000 0.00507470
  2140.000 0.07438824
  2160.000 -0.04993121
  2180.000 0.04409305
  2200.000 0.02680504
  2220.000 0.01141324
  2240.000 0.06339312
  2260.000 0.05431663
  2280.000 0.07403122
  2300.000 0.09736464
  2320.000 0.01762754
  2340.000 0.03283298
  2360.000 0.11774900
  2380.000 0.07496327
  2400.000 0.11729284
  2420.000 0.09479702
  2440.000 0.15468244
  2460.000 0.05810489
  2480.000 0.09392380
  2500.000 0.11902023
  2520.000 0.12894704
  2540.000 0.09324931
  2560.000 0.15222874
  2580.000 0.10865731
  2600.000 0.06315995
  2620.000 0.11850114
  2640.000 0.07391472
  2660.000 0.12618007
  2680.000 0.12730312
  2700.000 0.02853819
  2720.000 0.05185386
  2740.000 0.15379975
  2760.000 0.01599412
  2780.000 0.12264551
  2800.000 -0.04071685
  2820.000 0.06035416
  2840.000 0.07506094
  2860.000 0.13577363
  2880.000 0.06715341
  2900.000 0.05652808
  2920.000 0.03122288
  2940.000 -0.00605535
  2960.000 0.11782156
  2980.000 0.07114983
  3020.000 0.01205502
  3040.000 0.08204022
  3060.000 0.03538567
  3080.000 0.02122394
  3100.000 0.05204587
  3120.000 0.02069657
  3140.000 0.05600601
  3160.000 0.06393890
  3180.000 0.04007123
  3200.000 -0.04432675
  3220.000 0.01507712
  3240.000 0.07367031
  3260.000 -0.00919365
  3280.000 -0.00547122
  3300.000 0.04395309
  3320.000 0.01075443
  3340.000 -0.00231158
  3360.000 -0.01331264
  3380.000 0.06946252
  3400.000 0.08255286
  3420.000 -0.04579010
  3440.000 0.05343080
  3460.000 -0.02094154
  3480.000 -0.02048826
  3500.000 0.05353441
  3520.000 0.02259589
  3540.000 0.09351943
  3560.000 -0.07065072
  3580.000 0.08201830
  3600.000 -0.02961515
  3620.000 -0.03495714
  3640.000 0.03530379
  3660.000 -0.03711666
  3680.000 -0.03638125
  3700.000 -0.05219402
  3720.000 0.03023533
  3740.000 -0.01416236
  3760.000 0.00858293
  3780.000 0.00709079
  3800.000 -0.06339427
  3820.000 -0.06144703
  3840.000 -0.04089208
  3860.000 -0.07664901
  3880.000 -0.07278387
  3900.000 -0.01470480
  3920.000 -0.05003368
  3940.000 0.06719212
  3960.000 -0.01199143
  3980.000 -0.02368500
  4000.000 -0.01413091
  4020.000 -0.00530124
  4040.000 -0.03686702
  4060.000 -0.02719118
  4080.000 0.00774837
  4100.000 0.05532277
  4120.000 -0.03806468
  4140.000 -0.07067700
  4160.000 -0.01939561
  4180.000 0.00254371
  4200.000 -0.09113717
  4220.000 -0.00298103
  4240.000 -0.02415404
  4260.000 -0.01235861
  4280.000 -0.02912745
  4300.000 -0.09875329
  4320.000 -0.08051526
  4340.000 -0.02401549
  4360.000 0.04323610
  4380.000 -0.03586766
  4400.000 -0.03629249
  4420.000 -0.02943704
  4440.000 0.05093715
  4460.000 -0.00919843
  4480.000 -0.05369835
  4500.000 -0.03767743
  4520.000 -0.09021878
  4540.000 -0.04098500
  4560.000 -0.07439106
  4580.000 -0.11217060
  4600.000 -0.00987325
  4620.000 0.02897277
  4640.000 0.02763280
  4660.000 0.01195997
  4680.000 -0.00074630
  4700.000 -0.04497706
  4720.000 -0.02309318
  4740.000 -0.02113772
  4760.000 -0.10637333
  4780.000 -0.08726902
  4800.000 0.04010458
  4820.000 -0.08712148
  4840.000 -0.03585991
  4860.000 -0.06874618
  4880.000 -0.06262337
  4900.000 -0.09648070
  4920.000 -0.17543134
  4940.000 -0.03736231
  4960.000 -0.00544784
  4980.000 -0.04244852
  5000.000 -0.05379691
  5020.000 -0.01411861
  5040.000 0.04823737
  5060.000 -0.04713480
  5080.000 0.03161796
  5100.000 -0.15616172
  5120.000 -0.04245346
  5140.000 0.01369747
  5160.000 0.03175889
  5180.000 -0.05359382
  5200.000 -0.06037971
  5220.000 -0.04899340
  5240.000 0.00588371
  5260.000 -0.03837893
  5280.000 -0.03274839
  5300.000 0.02922542
  5320.000 0.04278341
  5340.000 0.04562439
  5360.000 -0.04100777
  5380.000 -0.01587150
  5400.000 0.01127255
  5420.000 -0.02553320
  5440.000 0.02664609
  5460.000 0.03598182
  5480.000 -0.02874764
  5500.000 -0.01807375
  5520.000 -0.05527049
  5540.000 0.01730311
  5560.000 -0.02943484
  5580.000 -0.11166172
  5600.000 -0.03703162
  5620.000 -0.10158355
  5640.000 0.01109581
  5660.000 -0.07996821
  5680.000 0.03409310
  5700.000 0.01726081
  5720.000 -0.01355215
  5740.000 0.00768216
  5760.000 -0.04594519
  5780.000 -0.05171422
  5800.000 0.05366946
  5820.000 -0.03421047
  5840.000 -0.01764988
  5860.000 0.05323784
  5880.000 -0.04485432
  5900.000 -0.05446182
  5920.000 0.04328654
  5940.000 0.04206917
  5960.000 -0.00727765
  5980.000 0.13732391
  6000.000 -0.05631255
  6020.000 0.01490694
  6040.000 0.01414557
  6060.000 -0.04027999
  6080.000 -0.02741429
  6100.000 -0.03541591
  6120.000 -0.05671481
  6140.000 -0.00797157
  6160.000 -0.04404000
  6180.000 0.04491704
  6200.000 0.07999563
  6220.000 0.02400199
  6240.000 0.05568836
  6260.000 0.04446533
  6280.000 0.04224139
  6300.000 -0.08079358
  6320.000 -0.02386543
  6340.000 0.12191342
  6360.000 0.05098981
  6380.000 0.00771048
  6400.000 0.02259217
  6420.000 0.01056240
  6440.000 0.04048809
  6460.000 0.03135329
  6480.000 -0.03816532
  6500.000 0.00060045
  6520.000 0.04391206
  6540.000 0.03477691
  6560.000 0.06051614
  6580.000 0.07877160
  6600.000 0.01085955
  6620.000 -0.01037581
  6640.000 0.09034881
  6660.000 0.12035062
  6680.000 0.03261281
  6700.000 0.05472221
  6720.000 0.07153583
  6740.000 0.04985745
  6760.000 0.14965020
  6780.000 0.06436743
  6800.000 0.02894175
  6820.000 0.04749609
  6840.000 0.13502979
  6860.000 0.02760624
  6880.000 0.08056516
  6900.000 0.06569533
  6920.000 0.04646350
  6940.000 0.08646829
  6960.000 0.00846339
  6980.000 -0.02365062
  7000.000 0.05281133
  7020.000 0.06124960
  7040.000 0.05960763
  7060.000 0.12286176
  7080.000 0.03095089
  7100.000 0.06695166
  7120.000 0.01045092
  7140.000 -0.02167070
  7160.000 0.02942058
  7180.000 0.03951378
  7200.000 0.05415708
  7220.000 0.02716021
  7240.000 0.09480501
  7260.000 0.05331957
  7280.000 0.03732297
  7300.000 0.02085024
  7320.000 0.04758726
  7340.000 0.11402296
  7360.000 0.13372412
  7380.000 0.00924532
  7400.000 0.06870759
  7420.000 0.05267714
  7440.000 0.08364231
  7460.000 0.03653296
  7480.000 0.08931300
  7500.000 0.08655621
  7520.000 0.08427378
  7540.000 0.06464679
  7560.000 0.08794100
  7580.000 0.02818434
  7600.000 -0.00476439
  7620.000 0.03401548
  7640.000 0.07196394
  7660.000 0.07431232
  7680.000 0.04468659
  7700.000 0.02106177
  7720.000 0.09141866
  7740.000 0.05360440
  7760.000 0.08030067
  7780.000 0.04496481
  7800.000 -0.02150855
  7820.000 -0.00467833
  7840.000 -0.00782365
  7860.000 0.07865962
  7880.000 0.03010587
  7900.000 0.00421533
  7920.000 -0.03217975
  7940.000 0.05663115
  7960.000 -0.03293841
  7980.000 -0.06559473
  8000.000 0.00062623
  8020.000 -0.01298167
  8040.000 -0.06404459
  8060.000 0.03951046
  8080.000 0.00849857
  8100.000 -0.00184815
  8120.000 -0.01101836
  8140.000 -0.07469740
  8160.000 -0.03148443
  8180.000 0.00550531
  8200.000 -0.03556373
  8220.000 -0.02486886
  8240.000 -0.02939338
  8260.000 -0.06409291
  8280.000 -0.02492092
  8300.000 -0.00251316
  8320.000 -0.06060274
  8340.000 0.06245990
  8360.000 -0.04170443
  8380.000 -0.01968801
  8400.000 0.02703509
  8420.000 0.00710476
  8440.000 -0.03044381
  8460.000 -0.05479840
  8480.000 -0.07719391
  8500.000 -0.05604573
  8520.000 -0.03616025
  8540.000 -0.04134664
  8560.000 -0.04059742
  8580.000 -0.10922387
  8600.000 -0.17514684
  8620.000 -0.01384280
  8640.000 0.01659280
  8660.000 -0.05381144
  8680.000 0.00196840
  8700.000 -0.08204483
  8720.000 -0.09911808
  8740.000 -0.04690439
  8760.000 -0.09888652
  8780.000 0.00091394
  8800.000 -0.06314566
  8820.000 -0.09276526
  8840.000 -0.02688235
  8860.000 -0.05409359
  8880.000 -0.00706200
  8900.000 -0.06096587
  8920.000 -0.00127652
  8940.000 -0.05783571
  8960.000 -0.02656043
  8980.000 -0.10973197
  9000.000 -0.09093635
  9020.000 -0.07508865
  9040.000 0.03636583
  9060.000 -0.04134089
  9080.000 -0.02694012
  9100.000 -0.13011282
  9120.000 -0.05524466
  9140.000 -0.14520930
  9160.000 -0.05541873
  9180.000 -0.06108783
  9200.000 -0.08746471
  9220.000 -0.04073510
  9240.000 -0.14032627
  9260.000 -0.08042644
  9280.000 -0.12686109
  9300.000 -0.15237743
  9320.000 -0.08724736
  9340.000 -0.10054004
  9360.000 -0.04509900
  9380.000 -0.05414739
  9400.000 -0.09050652
  9420.000 -0.11514820
  9440.000 -0.09226579
  9460.000 -0.12476898
  9480.000 -0.09344474
  9500.000 -0.02335315
  9520.000 -0.04349424
  9540.000 -0.01283247
  9560.000 -0.05500596
  9580.000 -0.00598008
  9600.000 -0.09922891
  9620.000 -0.02603520
  9640.000 -0.08137221
  9660.000 -0.10371461
  9680.000 -0.00887920
  9700.000 -0.11688768
  9720.000 -0.15018977
  9740.000 -0.05462492
  9760.000 -0.08624222
  9780.000 -0.14905954
  9800.000 0.03903260
  9820.000 -0.14264408
  9840.000 -0.06443087
  9860.000 -0.07322447
  9880.000 -0.18270138
  9900.000 -0.03613488
  9920.000 -0.04852716
  9940.000 -0.06131995
  9960.000 -0.10896400
  9980.000 -0.02215610
 10000.000 -0.07049045
 10020.000 -0.02715619
 10040.000 -0.09191364
 10060.000 -0.09202110
 10080.000 -0.07575208
 10100.000 -0.08575275
 10120.000 -0.07438003
 10140.000 -0.08760150
 10160.000 -0.10269817
 10180.000 -0.13620853
 10200.000 -0.02134571
 10220.000 0.00496115
 10240.000 -0.07528893
 10260.000 -0.03763434
 10280.000 -0.02740081
 10300.000 -0.17683010
 10320.000 -0.09568101
 10340.000 -0.01619956
 10360.000 -0.03541766
 10380.000 -0.14045499
 10400.000 0.01411133
 10420.000 -0.06394915
 10440.000 -0.12858336
 10460.000 -0.05733984
 10480.000 -0.05884588
 10500.000 -0.12163231
 10520.000 -0.06311833
 10540.000 -0.07817744
 10560.000 -0.01977962
 10580.000 -0.07544178
 10600.000 -0.07885753
 10620.000 -0.07372806
 10640.000 -0.05912436
 10660.000 -0.06334275
 10680.000 0.01860399
 10700.000 -0.09492523
 10720.000 -0.08747637
 10740.000 -0.08728451
 10760.000 -0.00660023
 10780.000 -0.06696568
 10800.000 -0.03235849
 10820.000 -0.08204530
 10840.000 -0.08680574
 10860.000 -0.11081715
 10880.000 -0.00521948
 10900.000 -0.02728624
 10920.000 -0.06918231
 10940.000 -0.00412200
 10960.000 -0.02331953
 10980.000 0.02826222
 11000.000 -0.02608604
 11020.000 -0.12965542
 11040.000 -0.03472920
 11060.000 0.07527126
 11080.000 -0.00322534
 11100.000 0.03883621
 11120.000 -0.01667629
 11140.000 0.01709764
 11160.000 -0.01362597
 11180.000 0.10410708
 11200.000 -0.00206359
 11220.000 0.02267841
 11240.000 0.07989720
 11260.000 0.08032762
 11280.000 0.07410598
 11300.000 0.04927026
 11320.000 0.14791589
 11340.000 0.03454811
 11360.000 0.03953496
 11380.000 0.22399366
 11400.000 0.20443258
 11420.000 0.17461149
 11440.000 0.21701672
 11460.000 0.17866890
 11480.000 0.23875943
 11500.000 0.24919984
 11520.000 0.14004650
 11540.000 0.26524203
 11560.000 0.20769275
 11580.000 0.22269491
 11600.000 0.17753309
 11620.000 0.27168583
 11640.000 0.25782250
 11660.000 0.24001458
 11680.000 0.25427833
 11700.000 0.23482941
 11720.000 0.18805893
 11740.000 0.13572357
 11760.000 0.27387669
 11780.000 0.12505468
 11800.000 0.23874913
 11820.000 0.18483240
 11840.000 0.18404311
 11860.000 0.21602422
 11880.000 0.10227735
 11900.000 0.17506045
 11920.000 0.16663417
 11940.000 0.11664413
 11960.000 0.07104548
 11980.000 0.10611546
 12000.000 0.10676289
 12020.000 0.11316955
 12040.000 0.11090600
 12060.000 0.07873707
 12080.000 -0.00422012
 12100.000 0.03447840
 12120.000 0.12700298
 12140.000 0.07032561
 12160.000 -0.01601010
 12180.000 0.05382198
 12200.000 0.09244055
 12220.000 0.08563806
 12240.000 0.01274839
 12260.000 -0.00396228
 12280.000 0.00921293
 12300.000 -0.03792222
 12320.000 0.00491910
 12340.000 0.04635814
 12360.000 0.03919641
 12380.000 -0.07260107
 12400.000 0.09885752
 12420.000 0.01291838
 12440.000 -0.10140913
 12460.000 -0.08138313
 12480.000 -0.00503768
 12500.000 0.02226407
 12520.000 -0.05236688
 12540.000 0.10567165
 12560.000 0.03941667
 12580.000 0.01620943
 12600.000 0.08821329
 12620.000 -0.10571200
 12640.000 0.04728596
 12660.000 -0.06467285
 12680.000 -0.06939851
 12700.000 -0.03331588
 12720.000 0.04656696
 12740.000 0.01527126
 12760.000 0.00740633
 12780.000 -0.01448016
 12800.000 -0.01962200
 12820.000 -0.11719424
 12840.000 0.03999465
 12860.000 0.11922245
 12880.000 -0.04216407
 12900.000 -0.18116893
 12920.000 -0.04877164
 12940.000 0.02460216
 12960.000 -0.09895695
 12980.000 0.01087988
 13000.000 -0.06960984
 13020.000 -0.06340294
 13040.000 -0.03863454
 13060.000 0.02086387
 13080.000 -0.03867656
 13100.000 -0.03576295
 13120.000 -0.06009904
 13140.000 0.03091952
 13160.000 -0.08866877
 13180.000 -0.20968804
 13200.000 -0.14935750
 13220.000 -0.12331357
 13240.000 0.02737806
 13260.000 0.14864812
 13280.000 0.02918206
 13300.000 -0.05706330
 13320.000 -0.16201882
 13340.000 0.05274340
 13360.000 0.00814311
 13380.000 -0.00243221
 13400.000 -0.10967074
 13420.000 -0.04154956
 13440.000 -0.05934822
 13460.000 -0.18766986
 13480.000 0.03343962
 13500.000 -0.09691854
 13520.000 -0.06886814
 13540.000 -0.05671619
 13560.000 -0.17868983
 13580.000 -0.16226043
 13600.000 -0.06440792
 13620.000 -0.07663500
 13640.000 -0.03160599
 13660.000 0.03242954
 13680.000 0.03869761
 13700.000 -0.02675387
 13720.000 0.00215749
 13740.000 -0.17611493
 13760.000 -0.07067146
 13780.000 -0.20116063
 13800.000 -0.04352838
 13820.000 -0.03435027
 13840.000 -0.02782332
 13860.000 -0.17416612
 13880.000 -0.13824081
 13900.000 -0.07346898
 13920.000 -0.00402439
 13940.000 -0.06846847
 13960.000 0.03385194
 13980.000 -0.03337837
 14000.000 -0.01593406
 14020.000 -0.04726322
 14040.000 -0.09636432
 14060.000 -0.21260787
 14080.000 0.01428021
 14100.000 -0.12271613
 14120.000 -0.07996060
 14140.000 -0.09344939
 14160.000 -0.06318961
 14180.000 -0.11891787
 14200.000 -0.03430730
 14220.000 -0.05278537
 14240.000 0.12143446
 14260.000 0.06962390
 14280.000 0.06085650
 14300.000 -0.11029670
 14320.000 -0.08610575
 14340.000 -0.08828050
 14360.000 -0.02036809
 14380.000 -0.12145563
 14400.000 0.13170935
 14420.000 -0.01792187
 14440.000 -0.00604849
 14460.000 0.02166572
 14480.000 -0.04114200
 14500.000 -0.02535558
 14520.000 -0.06917360
 14540.000 -0.14501568
 14560.000 -0.14195434
 14580.000 -0.25086045
 14600.000 -0.14629794
 14620.000 -0.01373475
 14640.000 -0.10971134
 14660.000 0.03491633
 14680.000 -0.20356472
 14700.000 0.00610291
 14720.000 -0.05120512
 14740.000 -0.24584572
 16060.000 -0.04063686
 16080.000 -0.03730476
 16100.000 0.01698181
 16120.000 -0.05085656
 16140.000 -0.11434196
 16160.000 0.07101503
 16180.000 -0.07957825
 16200.000 -0.01100498
 16220.000 -0.01495068
 16240.000 -0.05716222
 16260.000 -0.07644512
 16280.000 0.01571577
 16300.000 -0.10382895
 16320.000 0.00988726
 16340.000 0.06228797
 16360.000 -0.05472123
 16380.000 -0.04719140
 16400.000 -0.08159163
 16420.000 -0.04947214
 16440.000 -0.08641496
 16460.000 0.07536227
 16480.000 -0.02946766
 16500.000 -0.00747257
 16520.000 0.08787883
 16540.000 0.12575272
 16560.000 0.19442753
 16580.000 0.16718404
 16600.000 0.09827191
 16620.000 0.17881164
 16640.000 0.18320634
 16660.000 0.27844918
 16680.000 0.24519675
 16700.000 0.22767448
 16720.000 0.14660437
 16740.000 0.26747921
 16760.000 0.26821149
 16780.000 0.03532207
 16800.000 0.20068724
 16820.000 0.16329659
 16840.000 0.32384925
 16860.000 0.25909906
 16880.000 0.23097281
 16900.000 0.25645162
 16920.000 0.13077274
 16940.000 0.15478399
 16960.000 0.23533758
 16980.000 0.11108201
 17000.000 0.14795024
 17020.000 0.32921685
 17040.000 0.40770006
 17060.000 0.09656851
 17080.000 0.12353775
 17100.000 0.14960232
 17120.000 -0.00467766
 17140.000 0.17094072
 17160.000 0.16079290
 17180.000 0.07113043
 17200.000 0.11642469
 17220.000 0.15908954
 17240.000 0.00013609
 17260.000 0.34552926
 17280.000 0.15443757
 17300.000 0.16394933
 17320.000 0.03295972
 17340.000 0.12777820
 17360.000 0.16582511
 17380.000 0.24023485
 17400.000 0.15933835
 17420.000 0.17743941
 17440.000 0.08288741
 17460.000 0.11252101
 17480.000 0.05233749
 17500.000 0.12194286
 17520.000 0.01100432
 17540.000 -0.06652439
 17560.000 0.21048218
 17580.000 0.08386149
 17600.000 -0.03263663
 17620.000 0.16756085
 17640.000 -0.06398438
 17660.000 0.15736570
 17680.000 -0.02590072
 17700.000 -0.01907057
 17720.000 0.04636070
 17740.000 -0.04775905
 17760.000 -0.02017194
 17780.000 0.12133775
 17800.000 -0.08490774
 17820.000 0.01922501
 17840.000 -0.03448131
 17860.000 0.03020723
 17880.000 0.03928199
 17900.000 -0.09198292
 17920.000 -0.00565879
 17940.000 -0.15340733
 19780.000 -0.07617212
 19800.000 -0.06942624
 19820.000 -0.17556635
 19840.000 -0.21502488
 19860.000 -0.14482456
 19880.000 0.06133320
 19900.000 -0.00460404
 19920.000 0.02556349
 19940.000 -0.12112265
 19960.000 -0.15987099
 19980.000 -0.12015788
 20000.000 -0.20428420
 20020.000 -0.06544208
 20040.000 -0.12861365
 20060.000 -0.12246108
 20080.000 -0.08574848
 20100.000 -0.00447416
 20120.000 -0.15851423
 20140.000 -0.17535654
 20160.000 -0.10581909
 20180.000 -0.21212278
 20200.000 -0.01395109
 20220.000 -0.08958795
 20240.000 -0.10656904
 20260.000 -0.04193176
 20280.000 -0.09807602
 20300.000 -0.15016587
 20320.000 0.00456785
 20340.000 -0.15460685
 20360.000 -0.07326142
 20380.000 -0.08862616
 20400.000 -0.08590430
 20420.000 0.00527811
 20440.000 -0.16699112
 20460.000 -0.04762710
 20480.000 -0.05775470
 20500.000 -0.16416818
 20520.000 -0.10156040
 20540.000 -0.01880151
 20560.000 -0.00748623
 20580.000 -0.11430887
 20600.000 -0.12901872
 20620.000 -0.08965683
 20640.000 -0.16076998
 20660.000 -0.10673554
 20680.000 -0.13870739
 20700.000 0.06774650
 20720.000 -0.02914725
 20740.000 -0.23102658
 20760.000 0.08449810
 20780.000 -0.12314274
 20800.000 0.05043589
 20820.000 0.01909028
 20840.000 -0.14252586
 20860.000 -0.13339114
 20880.000 -0.11702716
 20900.000 -0.03209598
 20920.000 -0.08744095
 20940.000 -0.18350273
 20960.000 -0.11732797
 20980.000 -0.01783316
 21000.000 -0.21458807
 21020.000 -0.07475077
 21040.000 -0.06538379
 21060.000 0.05663327
 21080.000 -0.15940084
 21100.000 -0.13099482
 21120.000 -0.03337797
 21140.000 -0.08007532
 21160.000 -0.13226598
 21180.000 -0.07194346
 21200.000 -0.08064700
 21220.000 -0.07082798
 21240.000 -0.22617448
 21260.000 -0.04762511
 21280.000 -0.00526291
 21300.000 -0.08156063
 21320.000 -0.13772978
 21340.000 -0.04035948
 21360.000 -0.02545833
 21380.000 -0.01730350
 21400.000 -0.02478213
 21420.000 0.03621122
 21440.000 -0.05516888
 21460.000 -0.07703028
 21480.000 -0.05291276
 21500.000 -0.00370063
 21520.000 -0.02638456
 21540.000 -0.10291056
 21560.000 -0.03984591
 21580.000 -0.01600852
 21600.000 -0.10383255
 21620.000 -0.05140661
 21640.000 -0.03587812
 21660.000 -0.05152279
 21680.000 -0.03647142
 21700.000 -0.02556372
 21720.000 -0.01148476
 21740.000 0.01959243
 21760.000 -0.02411507
 21780.000 -0.00504547
 21800.000 -0.07874606
 21820.000 -0.11744965
 21840.000 -0.02573677
 21860.000 0.01861802
 21880.000 0.10589957
 21900.000 -0.01544355
 21920.000 0.02968107
 21940.000 0.06580626
 21960.000 0.00730879
 21980.000 0.01012156
 22000.000 0.07685201
 22020.000 0.10890021
 22040.000 0.10093255
 22060.000 0.15961725
 22080.000 0.01797807
 22100.000 0.03198377
 22120.000 0.17532161
 22140.000 0.13603576
 22160.000 0.18604818
 22180.000 0.08802283
 22200.000 0.17165629
 22220.000 0.06711142
 22240.000 0.06316487
 22260.000 0.09302460
 22280.000 0.22919099
 22300.000 0.08514933
 22320.000 0.01410411
 22340.000 0.19127477
 22360.000 0.03329456
 22380.000 0.12373718
 22400.000 0.07584546
 22420.000 0.19553601
 22440.000 0.09752870
 22460.000 0.04238693
 22480.000 0.14912804
 22500.000 0.04815276
 22520.000 0.02313505
 22540.000 0.08325159
 22560.000 0.09551742
 22580.000 0.07377709
 22600.000 0.08843141
 22620.000 0.07983493
 22640.000 0.08987313
 22660.000 0.05592350
 22680.000 0.00127828
 22700.000 0.12742146
 22720.000 0.09851720
 22740.000 0.02833394
 22760.000 -0.01904710
 22780.000 0.04403868
 22800.000 0.09116811
 22820.000 -0.00590830
 22840.000 0.14043074
 22860.000 -0.00251901
 22880.000 0.03774839
 22900.000 0.06525588
 22920.000 -0.07302441
 22940.000 0.03935230
 22960.000 -0.06262331
 22980.000 -0.04918675
 23000.000 -0.06551110
 23020.000 0.01835628
 23040.000 -0.04176296
 23060.000 -0.03091227
 23080.000 -0.03692010
 23100.000 -0.08303182
 23120.000 0.06863123
 23140.000 -0.06173397
 23160.000 -0.01447958
 23180.000 0.04003169
 23200.000 0.03934498
 23220.000 -0.03386117
 23240.000 0.01784476
 23260.000 -0.00095416
 23280.000 0.01216936
 23300.000 -0.04142473
 23320.000 0.05569952
 23340.000 -0.10830057
 23360.000 -0.04094733
 23380.000 -0.01737032
 23400.000 -0.03056974
 23420.000 -0.04538552
 23440.000 0.03299962


==> anc/SDSSJ1618+3854/sdssj1618+3854_20140424.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1618+3854                    #Object Name                
#Date           =2014-04-24                        #Mid Exp. yyyy-mm-dd        
#UTC            =04:47:27.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM 1024B                       #Instrument used            
#Exptime        =25.                               #Exposure Time (s)          
#MJD            =56771.1996238427                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1618+3854c-0001.fits         #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 18 31.69                       #From stars.dat (J2000)     
#Dec            =+38 54 15.1                       #From stars.dat (J2000)     
#Epoch          =2014.310138054                    #Epoch in Decimal Years     
#PrecessedRA    =16 19 01.75                       #RA when observed           
#PrecessedDec   =+38 52 12.6                       #Dec when observed          
#Bjed           =2456771.703276881                 #with leapsecs(Stumpff80)   
#BjedCorr       =0.000014744                       #Linear correction days/day 
#Barydiff       =249.438                           #Bjed - jd (sec)            
#Leapsecs       =66.1840                           #Total number accounted     
#LastLeapsec    =2009-01-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =919                               #Number pts in data         
     0.000 -0.03326595
    25.000 0.05969327
    50.000 -0.05672008
    75.000 0.00949011
   100.000 0.07228540
   125.000 0.06532086
   150.000 0.00028708
   175.000 -0.01177368
   200.000 -0.01140424
   225.000 0.04135574
   250.000 0.03912045
   275.000 0.03806468
   300.000 -0.04271934
   325.000 0.02732648
   350.000 0.04598411
   375.000 0.07943984
   400.000 -0.03218123
   425.000 0.04480199
   450.000 0.04294397
   475.000 -0.00891075
   500.000 0.01329726
   525.000 0.01645349
   550.000 0.03619744
   575.000 -0.07002962
   600.000 -0.03851217
   625.000 0.01239882
   650.000 -0.03368185
   675.000 -0.02787935
   700.000 -0.03263920
   725.000 -0.05557579
   750.000 -0.09565440
   775.000 -0.11941513
   800.000 -0.03996378
   825.000 0.00914606
   850.000 0.02639706
   875.000 -0.03178064
   900.000 -0.00446695
   925.000 -0.02755551
   950.000 -0.09619287
   975.000 -0.01212564
  1000.000 -0.02797051
  1025.000 0.03839586
  1050.000 -0.00659313
  1075.000 -0.03199500
  1100.000 -0.05065774
  1125.000 0.01466828
  1150.000 0.00448290
  1175.000 0.02652775
  1200.000 -0.03031976
  1225.000 0.00404330
  1250.000 -0.05161625
  1275.000 0.01016500
  1300.000 0.01807162
  1325.000 -0.03715823
  1350.000 -0.03957897
  1375.000 -0.00681029
  1400.000 -0.05979040
  1425.000 -0.06094004
  1450.000 -0.05444521
  1475.000 -0.02868740
  1500.000 -0.02554893
  1525.000 -0.02268698
  1550.000 -0.08764581
  1575.000 -0.04099733
  1600.000 -0.07088499
  1625.000 -0.01861067
  1650.000 -0.10210179
  1675.000 -0.05739751
  1700.000 -0.09723080
  1725.000 -0.06156062
  1750.000 -0.18119983
  1775.000 0.00906262
  1800.000 -0.04931374
  1825.000 -0.05708304
  1875.000 -0.04423254
  1900.000 -0.05857211
  1925.000 -0.04210571
  1950.000 -0.10291306
  1975.000 -0.18406339
  2000.000 0.02284273
  2025.000 -0.03555732
  2050.000 -0.08323966
  2075.000 0.01505011
  2100.000 -0.08238417
  2125.000 -0.12104287
  2150.000 -0.03774307
  2175.000 -0.10356368
  2200.000 -0.12903346
  2225.000 -0.02265266
  2250.000 -0.09144905
  2275.000 -0.02935101
  2300.000 -0.10409828
  2325.000 -0.08779425
  2350.000 -0.11839781
  2375.000 -0.04678398
  2400.000 0.08896932
  2425.000 -0.05580718
  2450.000 -0.10086871
  2475.000 -0.15304695
  2500.000 -0.09719647
  2525.000 -0.00375609
  2550.000 -0.06035966
  2575.000 0.02915159
  2600.000 -0.03002663
  2625.000 -0.11621326
  2650.000 -0.01702273
  2675.000 0.00776708
  2700.000 -0.02245231
  2725.000 -0.06697099
  2750.000 -0.09143130
  2775.000 -0.01745303
  2800.000 -0.03929573
  2825.000 -0.05407138
  2850.000 -0.01181382
  2875.000 -0.01006700
  2900.000 -0.08393421
  2925.000 -0.04400647
  2950.000 -0.12439264
  2975.000 -0.06532488
  3000.000 -0.08470202
  3025.000 -0.01408560
  3050.000 -0.01044953
  3075.000 -0.05339688
  3100.000 -0.05606508
  3125.000 0.01334738
  3150.000 -0.09697964
  3175.000 -0.07847796
  3200.000 -0.02350693
  3225.000 -0.05213281
  3250.000 -0.03745721
  3275.000 -0.05385502
  3300.000 -0.03790038
  3325.000 -0.11075846
  3350.000 -0.06215299
  3375.000 -0.03528482
  3400.000 -0.03727272
  3425.000 -0.05089414
  3450.000 -0.04259875
  3475.000 0.02155776
  3500.000 -0.04826990
  3525.000 0.06057911
  3550.000 -0.00671936
  3575.000 -0.02392262
  3600.000 -0.06041327
  3625.000 -0.04223636
  3650.000 -0.01879316
  3675.000 -0.06683317
  3700.000 0.02014269
  3725.000 -0.00616378
  3750.000 0.06617542
  3775.000 0.02080712
  3800.000 0.04572519
  3825.000 0.10096271
  3850.000 -0.05332864
  3875.000 0.01920027
  3900.000 0.03415943
  3925.000 0.05728268
  3950.000 0.09219542
  3975.000 0.02267532
  4000.000 0.11568635
  4025.000 0.10735598
  4050.000 0.07542748
  4075.000 0.13911717
  4100.000 0.17264923
  4125.000 0.15955525
  4150.000 0.22008052
  4175.000 0.22019745
  4200.000 0.21428317
  4225.000 0.23996428
  4250.000 0.14837236
  4275.000 0.15592871
  4300.000 0.29947507
  4325.000 0.24081277
  4350.000 0.26258798
  4375.000 0.28098074
  4400.000 0.24374112
  4425.000 0.31857938
  4450.000 0.29173289
  4475.000 0.23896964
  4500.000 0.19327621
  4525.000 0.27419792
  4550.000 0.30929571
  4575.000 0.24843709
  4600.000 0.20112649
  4625.000 0.18799712
  4650.000 0.12439547
  4675.000 0.20559494
  4700.000 0.14273922
  4725.000 0.14474416
  4750.000 0.19947627
  4775.000 0.24483009
  4800.000 0.19168282
  4825.000 0.13249761
  4850.000 0.11808301
  4875.000 0.28042658
  4900.000 0.08894906
  4925.000 0.11691969
  4950.000 0.08424562
  4975.000 0.18308327
  5000.000 0.10853384
  5025.000 0.05102457
  5050.000 0.16387946
  5075.000 0.09316504
  5100.000 0.05231282
  5125.000 0.13758086
  5150.000 -0.02084287
  5175.000 0.05681970
  5200.000 0.09118231
  5225.000 0.06796887
  5250.000 0.04096300
  5275.000 0.00686412
  5300.000 0.03526597
  5325.000 0.14107695
  5350.000 0.09668593
  5375.000 0.11027983
  5400.000 0.01509267
  5425.000 0.00394432
  5450.000 0.08805964
  5475.000 0.01298980
  5500.000 0.01412597
  5525.000 -0.01142579
  5550.000 0.08747914
  5575.000 0.03489930
  5600.000 0.00230179
  5625.000 0.02792091
  5650.000 0.05666299
  5675.000 0.06409490
  5700.000 0.03024421
  5725.000 -0.00521316
  5750.000 0.04304211
  5775.000 -0.00275238
  5800.000 -0.01089287
  5825.000 0.03883065
  5850.000 0.03793738
  5875.000 -0.00185808
  5900.000 0.04413318
  5925.000 0.04653039
  5950.000 -0.07177751
  5975.000 -0.00647364
  6000.000 -0.04157475
  6025.000 -0.04189266
  6050.000 0.01559859
  6075.000 -0.06055966
  6100.000 -0.04402111
  6125.000 -0.03192426
  6150.000 -0.07183709
  6175.000 0.01301837
  6200.000 -0.04668025
  6225.000 0.02314530
  6250.000 -0.04694769
  6275.000 -0.02671398
  6300.000 -0.11966060
  6325.000 -0.00979182
  6350.000 -0.04568471
  6375.000 0.00836406
  6400.000 -0.02595915
  6425.000 -0.04914010
  6450.000 -0.03538119
  6475.000 -0.02593953
  6500.000 -0.07916629
  6525.000 -0.04050993
  6550.000 -0.04560102
  6575.000 -0.09072585
  6600.000 -0.12686150
  6625.000 -0.00623413
  6650.000 -0.08081683
  6675.000 -0.04128230
  6700.000 -0.07645267
  6725.000 0.00938720
  6750.000 -0.00970315
  6775.000 -0.06147899
  6800.000 0.01446685
  6825.000 -0.05768284
  6850.000 -0.03175007
  6875.000 -0.03833250
  6900.000 -0.05885767
  6925.000 -0.03785809
  6950.000 0.00554195
  6975.000 -0.14989359
  7000.000 0.00966169
  7025.000 -0.03120194
  7050.000 -0.04470194
  7075.000 -0.02301930
  7100.000 -0.01032860
  7125.000 -0.10501807
  7150.000 -0.01711503
  7175.000 -0.05179195
  7200.000 -0.02565620
  7225.000 -0.01780167
  7250.000 -0.05602394
  7275.000 -0.05153029
  7300.000 -0.03898599
  7325.000 -0.13735156
  7350.000 -0.00035105
  7375.000 -0.08521445
  7400.000 -0.10695424
  7425.000 -0.03357982
  7450.000 -0.03166619
  7475.000 -0.11108405
  7500.000 -0.01654145
  7525.000 -0.11482526
  7550.000 0.04098148
  7575.000 -0.00017227
  7600.000 0.01952845
  7625.000 0.03092158
  7650.000 -0.07497762
  7675.000 -0.06042063
  7700.000 0.01503292
  7725.000 -0.06353819
  7750.000 -0.08626371
  7775.000 -0.02324587
  7800.000 -0.09800399
  7825.000 -0.02621956
  7850.000 -0.01436425
  7875.000 -0.08418958
  7900.000 -0.03355293
  7925.000 -0.03753297
  7950.000 0.01579605
  7975.000 -0.07404802
  8000.000 -0.00371734
  8025.000 -0.05129699
  8050.000 -0.05668154
  8075.000 -0.05070758
  8100.000 -0.03520027
  8125.000 -0.04249892
  8150.000 -0.02610954
  8175.000 -0.03038196
  8200.000 0.00453363
  8225.000 -0.00302577
  8250.000 -0.04209991
  8275.000 -0.07014868
  8300.000 0.01474206
  8325.000 -0.02458604
  8350.000 -0.11572717
  8375.000 -0.05830387
  8400.000 -0.00301510
  8425.000 -0.00253323
  8450.000 0.01831964
  8475.000 0.04160533
  8500.000 -0.03246630
  8525.000 -0.01449620
  8550.000 -0.05828411
  8575.000 -0.09192250
  8600.000 -0.03252759
  8625.000 -0.07761173
  8650.000 0.03014799
  8675.000 -0.07927150
  8700.000 -0.00750236
  8725.000 -0.04429451
  8750.000 -0.06721589
  8775.000 -0.03488803
  8800.000 -0.09886243
  8825.000 -0.07263908
  8850.000 -0.02446079
  8875.000 0.01783450
  8900.000 -0.06594344
  8925.000 -0.01141448
  8950.000 0.03415041
  8975.000 -0.00997916
  9000.000 0.01722422
  9025.000 -0.03832967
  9050.000 -0.00985291
  9075.000 0.00317413
  9100.000 -0.07002951
  9125.000 -0.03892887
  9150.000 -0.01829802
  9175.000 0.00214300
  9200.000 0.03392102
  9225.000 -0.07387784
  9250.000 0.00819285
  9275.000 -0.03118553
  9300.000 0.00156763
  9325.000 -0.03606192
  9350.000 0.00686198
  9375.000 0.03390266
  9400.000 0.07073015
  9425.000 -0.03795060
  9450.000 0.02042664
  9475.000 0.10320208
  9500.000 0.06078282
  9525.000 0.04724741
  9550.000 0.06162008
  9575.000 0.12330374
  9600.000 0.09365447
  9625.000 0.11915104
  9650.000 0.09504104
  9675.000 0.06817041
  9700.000 0.12014349
  9725.000 0.12860153
  9750.000 0.04687385
  9775.000 0.09503222
  9800.000 0.09964927
  9825.000 0.15010027
  9850.000 0.09751896
  9875.000 0.10492993
  9900.000 0.06599097
  9925.000 0.05392172
  9950.000 0.08724105
  9975.000 0.13524416
 10000.000 0.11624615
 10025.000 0.05418598
 10050.000 0.04415272
 10075.000 0.04520207
 10100.000 0.08008770
 10125.000 0.04776037
 10150.000 0.09743042
 10175.000 0.07749746
 10200.000 0.06928283
 10225.000 0.07012030
 10250.000 0.04907307
 10275.000 0.02946079
 10300.000 0.04100005
 10325.000 0.00497424
 10350.000 -0.01618294
 10375.000 0.02152081
 10400.000 0.02187160
 10425.000 0.04565018
 10450.000 -0.02721205
 10475.000 -0.01985662
 10500.000 0.01329446
 10525.000 0.05034548
 10550.000 -0.07851474
 10575.000 0.00473025
 10600.000 0.00286046
 10625.000 -0.02102516
 10650.000 -0.05867101
 10675.000 0.03553067
 10700.000 0.02649334
 10725.000 -0.01877579
 10750.000 -0.02231966
 10775.000 -0.02435318
 10800.000 -0.01962796
 10825.000 -0.06196707
 10850.000 -0.00422347
 10875.000 -0.04021362
 10900.000 -0.04255110
 10925.000 -0.02533814
 10950.000 0.03143945
 10975.000 -0.00653671
 11000.000 0.00955514
 11025.000 0.01873666
 11050.000 -0.03055360
 11075.000 -0.01369308
 11100.000 -0.03714720
 11125.000 -0.01720534
 11150.000 -0.02844177
 11175.000 -0.06937145
 11200.000 0.01928850
 11225.000 -0.02718213
 11250.000 -0.05199606
 11275.000 -0.01031904
 11300.000 -0.04009793
 11325.000 0.06054671
 11350.000 -0.03514767
 11375.000 -0.00798957
 11400.000 -0.05070275
 11425.000 -0.00754507
 11450.000 -0.05385943
 11475.000 -0.01583075
 11500.000 -0.08882244
 11525.000 0.01742945
 11550.000 -0.00911319
 11575.000 -0.03525214
 11600.000 -0.01634994
 11625.000 -0.04605128
 11650.000 -0.03707333
 11675.000 -0.02493704
 11700.000 -0.03727521
 11725.000 -0.03916172
 11750.000 -0.05179916
 11775.000 -0.02965230
 11800.000 -0.02416455
 11825.000 -0.05892297
 11850.000 -0.03812450
 11875.000 -0.05326735
 11900.000 -0.01040823
 11925.000 -0.05257387
 11950.000 -0.00422172
 11975.000 -0.08560727
 12000.000 -0.01828057
 12025.000 -0.03501308
 12050.000 -0.14778692
 12075.000 0.01779418
 12100.000 -0.02888064
 12125.000 -0.08340630
 12150.000 -0.05881801
 12175.000 -0.05783698
 12200.000 -0.02919941
 12225.000 -0.05122572
 12250.000 -0.00498012
 12275.000 -0.05392286
 12300.000 -0.05501619
 12325.000 0.00217606
 12350.000 0.00242941
 12375.000 -0.01409542
 12400.000 0.00739303
 12425.000 -0.05248756
 12450.000 -0.05129322
 12475.000 -0.05817194
 12500.000 -0.09487877
 12525.000 0.02417898
 12550.000 -0.04367865
 12575.000 -0.00991888
 12600.000 -0.09799725
 12625.000 0.00846381
 12650.000 -0.09883293
 12675.000 -0.04645874
 12700.000 -0.05574781
 12725.000 -0.09716826
 12750.000 0.00630515
 12775.000 -0.05761081
 12800.000 0.01212587
 12825.000 -0.05473528
 12850.000 0.02497167
 12875.000 -0.04057782
 12900.000 -0.03289262
 12925.000 -0.01554012
 12950.000 -0.07086136
 12975.000 -0.08008475
 13000.000 -0.00324842
 13025.000 -0.02840199
 13050.000 -0.06718642
 13075.000 -0.01013245
 13100.000 0.03515710
 13125.000 -0.09542745
 13150.000 -0.03094216
 13175.000 -0.08284508
 13200.000 -0.00650363
 13225.000 -0.02936376
 13250.000 -0.05919683
 13275.000 -0.07202003
 13300.000 -0.05731646
 13325.000 -0.03723567
 13350.000 -0.06932883
 13375.000 -0.06585451
 13400.000 -0.01399015
 13425.000 -0.12536374
 13450.000 -0.04557092
 13475.000 -0.01954643
 13500.000 -0.02143289
 13525.000 -0.03095305
 13550.000 -0.04113880
 13575.000 -0.02833320
 13600.000 0.03716990
 13625.000 -0.01462262
 13650.000 -0.05584303
 13675.000 -0.05983176
 13700.000 0.00770708
 13725.000 0.03698542
 13750.000 -0.00543132
 13775.000 -0.12042006
 13800.000 -0.08253771
 13825.000 0.01262767
 13850.000 -0.00911297
 13875.000 0.03510582
 13900.000 -0.00151387
 13925.000 -0.00000025
 13950.000 -0.02915631
 13975.000 -0.01812452
 14000.000 0.01816605
 14025.000 -0.04664058
 14050.000 0.03142689
 14075.000 -0.01536155
 14100.000 0.01347171
 14125.000 -0.04287646
 14150.000 -0.01587678
 14175.000 0.00621158
 14200.000 0.05539933
 14225.000 -0.00381446
 14250.000 0.05643524
 14275.000 0.02346631
 14300.000 0.10871202
 14325.000 0.17895430
 14350.000 0.16255733
 14375.000 0.07849370
 14400.000 0.05995758
 14425.000 0.09901850
 14450.000 0.09180669
 14475.000 0.13174383
 14500.000 0.12116049
 14525.000 0.09936951
 14550.000 0.18280668
 14575.000 0.10351253
 14600.000 0.10008709
 14625.000 0.12640848
 14650.000 0.11792791
 14675.000 0.16062477
 14700.000 0.11532416
 14725.000 0.05829208
 14750.000 0.12217212
 14775.000 0.10729442
 14800.000 0.08311250
 14825.000 0.13704332
 14850.000 0.13044236
 14875.000 0.08391994
 14900.000 0.08087036
 14925.000 0.07006965
 14950.000 0.06882553
 14975.000 0.08909607
 15000.000 0.03324892
 15025.000 0.03431606
 15050.000 -0.00494670
 15075.000 -0.00006933
 15100.000 -0.02181324
 15125.000 -0.02141479
 15150.000 0.07690352
 15175.000 0.01529691
 15200.000 0.02100998
 15225.000 -0.03067362
 15250.000 0.00745458
 15275.000 0.08853358
 15300.000 0.01286212
 15325.000 0.00071907
 15350.000 0.01587699
 15375.000 0.01910599
 15400.000 0.03491782
 15425.000 -0.00306199
 15450.000 0.04550439
 15475.000 0.01030718
 15500.000 0.03817261
 15525.000 0.06062297
 15550.000 0.03071049
 15575.000 -0.00633400
 15600.000 0.01033647
 15625.000 -0.01388733
 15650.000 -0.05258057
 15675.000 -0.00235243
 15700.000 0.00196342
 15725.000 -0.01919528
 15750.000 0.01587165
 15775.000 -0.00466558
 15800.000 0.00491444
 15825.000 -0.05213689
 15850.000 -0.02055820
 15875.000 0.02299626
 15900.000 -0.05464084
 15925.000 0.00830812
 15950.000 -0.05225189
 15975.000 0.00663823
 16000.000 -0.05708929
 16025.000 -0.00766291
 16050.000 -0.03134084
 16075.000 -0.00977853
 16100.000 0.00527355
 16125.000 -0.01169398
 16150.000 -0.01748023
 16175.000 0.01394429
 16200.000 0.02164627
 16225.000 0.02859517
 16250.000 0.00502997
 16275.000 0.00186790
 16300.000 -0.01410320
 16325.000 -0.01394422
 16350.000 -0.00494264
 16375.000 -0.03276565
 16400.000 -0.02952246
 16425.000 -0.01940670
 16450.000 -0.09479996
 16475.000 0.01267053
 16500.000 -0.00476635
 16525.000 -0.02259149
 16550.000 -0.05972952
 16575.000 0.05022123
 16600.000 0.00551940
 16625.000 -0.08015833
 16650.000 -0.03260819
 16675.000 -0.04484523
 16700.000 0.06447519
 16725.000 0.02403809
 16750.000 0.02083476
 16775.000 0.00051437
 16800.000 0.04329955
 16825.000 -0.08529903
 16850.000 0.01083397
 16875.000 -0.03995271
 16900.000 -0.09649641
 16925.000 -0.05960849
 16950.000 -0.08317134
 16975.000 -0.03306357
 17000.000 -0.03480137
 17025.000 -0.06968114
 17050.000 -0.00076513
 17075.000 -0.07178892
 17100.000 -0.00250569
 17125.000 -0.01859374
 17150.000 -0.00458928
 17175.000 -0.04363202
 17200.000 -0.01296410
 17225.000 0.02099369
 17250.000 -0.04669084
 17275.000 -0.04728728
 17300.000 0.02034914
 17325.000 0.01579629
 17350.000 -0.07122879
 17375.000 -0.10541721
 17400.000 0.00942633
 17425.000 0.01159146
 17450.000 0.07268216
 17475.000 -0.05174438
 17500.000 -0.10037972
 17525.000 -0.09159572
 17550.000 -0.00252208
 17575.000 -0.08726855
 17600.000 -0.02457609
 17625.000 -0.00469648
 17650.000 -0.03051770
 17675.000 -0.00542327
 17700.000 -0.02298313
 17725.000 0.04061302
 17750.000 -0.09181621
 17775.000 0.01358549
 17800.000 -0.04313342
 17825.000 -0.04631204
 17850.000 -0.04056065
 17875.000 0.00866230
 17900.000 -0.02723121
 17925.000 -0.08828060
 17950.000 -0.01524565
 17975.000 -0.10313075
 18000.000 0.04268381
 18025.000 0.00061745
 18050.000 -0.02808218
 18075.000 -0.01682372
 18100.000 0.05328606
 18125.000 -0.02627528
 18150.000 0.02526504
 18175.000 0.00271114
 18200.000 -0.03070282
 18225.000 -0.07134394
 18250.000 -0.00825048
 18275.000 -0.02908844
 18300.000 0.03023644
 18325.000 -0.00613486
 18350.000 -0.05879254
 18375.000 0.03485123
 18400.000 -0.02723932
 18425.000 0.02271234
 18450.000 0.00237044
 18475.000 -0.07685823
 18500.000 -0.02743741
 18525.000 -0.01958479
 18550.000 0.02221054
 18575.000 0.01560136
 18600.000 0.13978486
 18625.000 0.04550790
 18650.000 -0.02630069
 18675.000 -0.00617555
 18700.000 0.00748462
 18725.000 0.04726361
 18750.000 -0.01295944
 18775.000 0.01162284
 18800.000 0.10179693
 18825.000 -0.07040678
 18850.000 0.01698233
 18875.000 0.01350076
 18900.000 0.02364008
 18925.000 0.04453138
 18950.000 -0.00649431
 18975.000 0.01908976
 19000.000 0.00829229
 19025.000 0.05020782
 19050.000 0.02394807
 19075.000 0.00845140
 19100.000 0.01602983
 19125.000 0.13085376
 19150.000 -0.02443443
 19175.000 -0.00188320
 19200.000 -0.01592605
 19225.000 0.04750950
 19250.000 0.01142849
 19275.000 0.00091703
 19300.000 0.02083826
 19325.000 0.07752512
 19350.000 0.03910031
 19375.000 0.01556679
 19400.000 0.01623665
 19425.000 0.02772868
 19450.000 0.00911892
 19475.000 0.01589957
 19500.000 -0.08642147
 19525.000 -0.01883440
 19550.000 -0.03624184
 19575.000 0.00554028
 19600.000 0.03551833
 19625.000 -0.01602468
 19650.000 0.01568313
 19675.000 0.03147203
 19700.000 0.02741694
 19725.000 0.09267333
 19750.000 0.05537566
 19775.000 0.07620044
 19800.000 0.08103867
 19825.000 0.06084147
 19850.000 0.05732942
 19875.000 0.01112384
 19900.000 0.00767734
 19925.000 0.03735104
 19950.000 0.03142475
 19975.000 0.08127660
 20000.000 0.03636349
 20025.000 0.03773829
 20050.000 -0.02141315
 20075.000 -0.00348350
 20100.000 -0.01602894
 20125.000 0.03430722
 20150.000 -0.03362409
 20175.000 0.04940687
 20200.000 -0.00968057
 20225.000 0.03540190
 20250.000 0.04641972
 20275.000 0.04883997
 20300.000 0.05687901
 20325.000 0.01357071
 20350.000 -0.06421272
 20375.000 -0.01663489
 20400.000 -0.06346365
 20425.000 -0.02977314
 20450.000 -0.00225511
 20475.000 0.01357182
 20500.000 -0.06934904
 20525.000 0.03321218
 20550.000 -0.02279583
 20575.000 -0.01258810
 20600.000 0.01035834
 20625.000 0.00464465
 20650.000 -0.04077843
 20675.000 -0.04400022
 20700.000 -0.06460594
 20725.000 -0.02219718
 20750.000 -0.00615635
 20775.000 0.03111281
 20800.000 0.03770960
 20825.000 -0.00686146
 20850.000 -0.00879280
 20875.000 0.04953348
 20900.000 -0.02384592
 20925.000 -0.06893039
 20950.000 -0.08159492
 20975.000 -0.03930724
 21000.000 -0.07030832
 21025.000 -0.06666912
 21050.000 -0.12097776
 21075.000 -0.06278347
 21100.000 -0.03247451
 21125.000 -0.01958840
 21150.000 -0.03708343
 21175.000 0.04871714
 21200.000 -0.08241231
 21225.000 0.09886575
 21250.000 -0.03625231
 21275.000 -0.04450839
 21300.000 -0.04930702
 21325.000 0.04758702
 21350.000 0.01008875
 21375.000 -0.05441322
 21400.000 0.08232411
 21425.000 -0.00632025
 21450.000 -0.03037473
 21475.000 -0.06929210
 21500.000 -0.04580073
 21525.000 0.06601822
 21550.000 0.00350226
 21575.000 -0.02171099
 21600.000 -0.00703243
 21625.000 -0.00978515
 21650.000 0.03700529
 21675.000 -0.04456711
 21700.000 0.08665824
 21725.000 -0.11490767
 21750.000 -0.02339181
 21775.000 -0.05041667
 21800.000 -0.00952214
 21825.000 0.03665596
 21850.000 0.00873920
 21875.000 0.00129784
 21900.000 -0.00670678
 21925.000 -0.02344054
 21950.000 -0.01114445
 21975.000 -0.04460254
 22000.000 -0.06534526
 22025.000 -0.02363887
 22050.000 0.03626092
 22075.000 -0.08581886
 22100.000 -0.05871925
 22125.000 -0.03870419
 22150.000 0.05264717
 22175.000 -0.02551414
 22200.000 -0.05033485
 22225.000 -0.01061009
 22250.000 -0.04172165
 22275.000 -0.04680208
 22300.000 0.08855228
 22325.000 -0.07232044
 22350.000 0.01604937
 22375.000 0.13720827
 22400.000 -0.02215071
 22425.000 0.03523881
 22450.000 -0.04510974
 22475.000 -0.04961646
 22500.000 -0.02319348
 22525.000 -0.05793028
 22550.000 -0.06024889
 22575.000 -0.10075282
 22600.000 -0.10794907
 22625.000 0.02458861
 22650.000 -0.01757766
 22675.000 -0.04092190
 22700.000 0.02741364
 22725.000 -0.04760128
 22750.000 -0.04888093
 22775.000 0.12929343
 22800.000 0.00482916
 22825.000 0.01852944
 22850.000 0.02652499
 22875.000 0.03263161
 22900.000 -0.07695607
 22925.000 0.06850513
 22950.000 -0.01440564
 22975.000 0.05028169


==> anc/SDSSJ1618+3854/sdssj1618+3854_20140522_run1.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1618+3854                    #Object Name                
#Date           =2014-05-22                        #Mid Exp. yyyy-mm-dd        
#UTC            =06:11:06.00                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =30                                #Exposure Time (s)          
#MJD            =56799.2577083334                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1618+3854a-001c.fits         #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 18 31.69                       #From stars.dat (J2000)     
#Dec            =+38 54 15.1                       #From stars.dat (J2000)     
#Epoch          =2014.387009550                    #Epoch in Decimal Years     
#PrecessedRA    =16 19 01.91                       #RA when observed           
#PrecessedDec   =+38 52 11.9                       #Dec when observed          
#Bjed           =2456799.761454239                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000009362                      #Linear correction days/day 
#Barydiff       =256.462                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2012-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =124                               #Number pts in data         
     0.000 0.07193793
    30.000 0.11849932
    60.000 0.09992295
    90.000 0.05745558
   120.000 0.02572205
   150.000 0.03952663
   180.000 0.06440147
   210.000 0.12001928
   240.000 0.03915535
   270.000 0.01860544
   300.000 0.03246389
   330.000 0.05784836
   360.000 -0.10437372
   390.000 -0.02615775
   420.000 0.04781307
   450.000 -0.13110758
   480.000 -0.08508379
   510.000 -0.08763265
   540.000 -0.02599907
   570.000 0.02502816
   600.000 -0.07071579
   630.000 0.07364860
   660.000 -0.06648174
   690.000 -0.07958858
   720.000 0.01123885
   750.000 -0.07781944
   780.000 -0.07280058
   810.000 -0.11610312
   840.000 0.01125285
   870.000 -0.06988139
   900.000 -0.00904596
   930.000 0.05084868
   960.000 0.03344363
   990.000 -0.03385819
  1020.000 -0.04021901
  1050.000 0.12862870
  1080.000 -0.03771569
  1110.000 -0.06845520
  1140.000 0.02891689
  1170.000 0.02208361
  1200.000 0.08320032
  1230.000 0.02365737
  1260.000 0.00422291
  1290.000 0.08887736
  1320.000 -0.00770480
  1350.000 -0.01687416
  1380.000 0.05998543
  1410.000 0.11981148
  1440.000 -0.02884722
  1470.000 -0.03000669
  1500.000 -0.09174166
  1530.000 -0.06123881
  1560.000 -0.05077688
  1590.000 0.00016460
  1620.000 -0.05740839
  1650.000 0.03508861
  1680.000 0.01311254
  1710.000 0.05686017
  1740.000 0.06222622
  1770.000 -0.06447150
  1800.000 -0.10697550
  1830.000 0.01031276
  1860.000 -0.10132222
  1890.000 -0.06738152
  1920.000 -0.10988443
  1950.000 -0.05389347
  1980.000 0.04178786
  2010.000 0.00892981
  2040.000 -0.15506290
  2070.000 -0.14464969
  2100.000 -0.04421343
  2130.000 -0.02422840
  2160.000 -0.05168895
  2190.000 -0.01624590
  2220.000 -0.07253307
  2250.000 -0.01221720
  2280.000 -0.03645921
  2310.000 -0.00744642
  2340.000 -0.09738544
  2370.000 -0.03796190
  2400.000 -0.04763061
  2430.000 -0.03037776
  2460.000 -0.00148406
  2490.000 0.01366980
  2520.000 -0.05791389
  2550.000 -0.09954255
  2580.000 0.04306265
  2610.000 0.07213766
  2640.000 0.05226824
  2670.000 -0.06568142
  2700.000 -0.09026925
  2730.000 0.01423920
  2760.000 -0.11714699
  2790.000 0.02232781
  2820.000 0.06625322
  2850.000 -0.09222777
  2880.000 0.01858626
  2910.000 -0.08676271
  2940.000 -0.14790923
  2970.000 -0.02625571
  3000.000 -0.02049150
  3030.000 0.06456421
  3060.000 -0.07266647
  3090.000 0.00448798
  3120.000 0.00550795
  3150.000 -0.00779783
  3180.000 0.05571846
  3210.000 0.02588644
  3240.000 0.02673236
  3270.000 0.03855145
  3300.000 -0.04827974
  3330.000 0.14208528
  3360.000 0.12340490
  3390.000 0.06877344
  3420.000 0.08399438
  3450.000 0.10458426
  3480.000 0.12738305
  3510.000 0.18772152
  3540.000 0.09553671
  3570.000 0.04397046
  3600.000 0.07599127
  3630.000 0.12839922
  3660.000 0.06731966
  3690.000 0.20423995


==> anc/SDSSJ1618+3854/sdssj1618+3854_20140522_run2.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1618+3854                    #Object Name                
#Date           =2014-05-22                        #Mid Exp. yyyy-mm-dd        
#UTC            =11:00:50.00                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =20                                #Exposure Time (s)          
#MJD            =56799.4589120373                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1618+3854b-001c.fits         #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 18 31.69                       #From stars.dat (J2000)     
#Dec            =+38 54 15.1                       #From stars.dat (J2000)     
#Epoch          =2014.387560794                    #Epoch in Decimal Years     
#PrecessedRA    =16 19 01.92                       #RA when observed           
#PrecessedDec   =+38 52 11.9                       #Dec when observed          
#Bjed           =2456799.962656085                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000009532                      #Linear correction days/day 
#Barydiff       =256.302                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2017-01-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =605                               #Number pts in data         
     0.000 -0.05027951
    20.000 -0.05361211
    40.000 0.00951814
    60.000 -0.01423788
    80.000 -0.05806903
   100.000 -0.09826275
   120.000 -0.08534878
   140.000 -0.07504402
   160.000 -0.08714046
   180.000 -0.07269254
   200.000 -0.00347478
   220.000 -0.04231312
   240.000 -0.04161692
   260.000 -0.04245858
   280.000 0.02667673
   300.000 -0.01823613
   320.000 0.05892337
   340.000 0.04060228
   360.000 -0.06742955
   380.000 0.01536651
   400.000 -0.04824009
   420.000 -0.09567145
   440.000 0.04384027
   460.000 -0.02494492
   480.000 0.03276824
   500.000 0.07036717
   520.000 -0.00012319
   540.000 -0.07510246
   560.000 -0.04429773
   580.000 0.00294804
   600.000 0.00701545
   620.000 -0.04472449
   640.000 -0.04552332
   660.000 0.01101461
   680.000 0.02513875
   700.000 0.06733081
   720.000 0.08387200
   740.000 -0.05358101
   760.000 0.02540163
   780.000 0.00390299
   800.000 -0.05507676
   820.000 0.00334831
   840.000 -0.04595117
   860.000 -0.03865485
   880.000 0.00749229
   900.000 0.06067007
   920.000 0.00374360
   940.000 0.01185149
   960.000 0.00037472
   980.000 0.01288676
  1000.000 -0.05141943
  1020.000 0.00325694
  1040.000 -0.05417138
  1060.000 -0.03839202
  1080.000 -0.01864301
  1100.000 0.04605834
  1120.000 -0.06845067
  1140.000 -0.04139308
  1160.000 -0.03634787
  1180.000 -0.09645823
  1200.000 0.06435323
  1220.000 0.01996873
  1240.000 -0.03102565
  1260.000 -0.02975131
  1280.000 0.08307202
  1300.000 -0.01924101
  1320.000 0.01071965
  1340.000 0.01252588
  1360.000 0.05325468
  1380.000 -0.02284189
  1400.000 0.00393529
  1420.000 -0.01409332
  1440.000 -0.00231241
  1460.000 0.10710984
  1480.000 -0.01942243
  1500.000 0.04998564
  1520.000 0.13565125
  1540.000 0.02919376
  1560.000 0.01674511
  1580.000 0.06987043
  1600.000 -0.02174388
  1620.000 -0.00570671
  1640.000 0.02943560
  1660.000 0.03788170
  1680.000 0.01069961
  1700.000 0.04077780
  1720.000 0.08444497
  1740.000 0.03363870
  1760.000 -0.02928990
  1780.000 0.05927955
  1800.000 0.01872574
  1820.000 0.01654244
  1840.000 0.04384469
  1860.000 0.05060090
  1880.000 0.01724274
  1900.000 -0.00356139
  1920.000 0.05600311
  1940.000 0.05882229
  1960.000 0.07501010
  1980.000 0.03319990
  2000.000 -0.00740851
  2020.000 0.00088667
  2040.000 -0.01355032
  2060.000 -0.01586356
  2120.000 0.03117500
  2140.000 0.00588516
  2160.000 0.06507458
  2180.000 0.00209741
  2200.000 -0.02129342
  2220.000 0.00247830
  2300.000 -0.01392679
  2320.000 -0.02561354
  2340.000 0.04577993
  2360.000 0.04646670
  2380.000 0.04239173
  2400.000 0.04162928
  2420.000 -0.02964032
  2440.000 0.07326478
  2460.000 0.07885605
  2480.000 0.01804438
  2500.000 -0.00370544
  2520.000 0.14437417
  2540.000 -0.00305452
  2560.000 -0.01436669
  2580.000 0.10735253
  2600.000 -0.08332757
  2620.000 -0.02554286
  2640.000 0.08321199
  2660.000 0.17368478
  2680.000 0.04074340
  2700.000 0.01867424
  2740.000 0.17938710
  2760.000 -0.06265853
  2780.000 -0.04094627
  2800.000 0.03412697
  2820.000 0.03985057
  2840.000 -0.11114009
  2860.000 -0.04180319
  2880.000 0.00863361
  2900.000 -0.07041011
  2920.000 -0.00124613
  2940.000 0.15648143
  2960.000 -0.05835197
  2980.000 -0.02586879
  3000.000 -0.02974326
  3020.000 -0.03773687
  3040.000 -0.01645244
  3060.000 -0.11066683
  3080.000 -0.05457998
  3100.000 -0.03479291
  3120.000 0.02147734
  3140.000 -0.07719476
  3160.000 0.02585461
  3180.000 -0.04296125
  3200.000 0.08082687
  3220.000 -0.08671627
  3240.000 0.07368452
  3260.000 0.00069738
  3280.000 -0.03363457
  3300.000 -0.04717687
  3320.000 -0.03546580
  3340.000 -0.07583047
  3360.000 0.01586455
  3380.000 -0.03703781
  3400.000 -0.01032407
  3420.000 -0.01317424
  3500.000 0.03255890
  3520.000 0.06831960
  3540.000 -0.11433241
  3560.000 -0.07947012
  3580.000 -0.08427905
  4260.000 0.05344491
  4280.000 -0.08483871
  4300.000 -0.03039268
  4320.000 0.03426924
  4340.000 -0.13062180
  4360.000 -0.06240868
  4380.000 -0.06113476
  4400.000 -0.05745810
  4420.000 -0.10591668
  4440.000 -0.02128362
  4460.000 -0.11907465
  4480.000 -0.08582874
  4500.000 -0.10433946
  4520.000 -0.06994903
  4540.000 -0.14661093
  4560.000 -0.02665748
  4580.000 -0.06293062
  4600.000 -0.12652342
  4620.000 -0.00900261
  4640.000 -0.08284869
  4660.000 -0.02723324
  4680.000 -0.06136255
  4700.000 -0.10277214
  4720.000 -0.10305268
  4740.000 -0.01908461
  4760.000 -0.05261293
  4780.000 -0.06703029
  4800.000 -0.09159587
  4820.000 -0.04312568
  4840.000 -0.11903062
  4860.000 -0.10702244
  4880.000 -0.10761596
  4900.000 -0.04521898
  4920.000 -0.10700622
  4940.000 0.02577049
  4960.000 -0.10113940
  4980.000 -0.08244115
  5000.000 -0.01983134
  5020.000 -0.01013352
  5040.000 -0.01875780
  5060.000 -0.09639533
  5080.000 -0.06361317
  5100.000 -0.05068546
  5120.000 -0.03871525
  5140.000 -0.08571209
  5160.000 -0.07362576
  5180.000 -0.08379949
  5200.000 -0.01239072
  5220.000 -0.01650825
  5240.000 -0.11046522
  5260.000 -0.15277679
  5280.000 -0.16765765
  5300.000 0.00534946
  5320.000 -0.05452445
  5340.000 -0.10110274
  5360.000 0.01875477
  5380.000 -0.05719390
  5400.000 0.03590124
  5420.000 -0.06954425
  5440.000 -0.15067426
  5460.000 -0.05215037
  5480.000 0.02762460
  5500.000 0.01786418
  5520.000 -0.08167184
  5540.000 -0.07030347
  5560.000 -0.04306230
  5580.000 -0.00702074
  5600.000 -0.13296523
  5620.000 -0.10338331
  5640.000 0.02006678
  5660.000 0.00414015
  5680.000 -0.06593660
  5700.000 -0.00536325
  5720.000 0.04957874
  5800.000 -0.09973912
  5820.000 0.05960379
  5840.000 0.05679741
  5860.000 -0.06188932
  5880.000 0.01955311
  5900.000 0.01710269
  5920.000 -0.02764361
  5940.000 0.07633808
  5960.000 0.08940828
  5980.000 0.10738491
  6000.000 0.16533721
  6020.000 0.11886529
  6040.000 0.08627402
  6060.000 0.21223820
  6080.000 -0.01669852
  6100.000 0.07611999
  6120.000 0.22113259
  6140.000 0.16301221
  6160.000 0.15841749
  6180.000 0.08080463
  6200.000 0.12334502
  6220.000 0.26526911
  6240.000 0.11096012
  6260.000 0.13372981
  6280.000 0.12636173
  6300.000 0.22438162
  6320.000 0.25697299
  6340.000 0.18807512
  6360.000 0.19710972
  6380.000 0.24500794
  6400.000 0.19963345
  6420.000 0.26713489
  6440.000 0.19176231
  6460.000 0.15800112
  6480.000 0.22096257
  6500.000 0.25513821
  6520.000 0.20140233
  6540.000 0.26815525
  6560.000 0.17822257
  6580.000 0.21253271
  6600.000 0.25009011
  6620.000 0.19896522
  6640.000 0.22611259
  6660.000 0.10997795
  6680.000 0.23121778
  6700.000 0.18442157
  6720.000 0.11997109
  6740.000 0.15695372
  6760.000 0.13800270
  6780.000 0.26456708
  6800.000 0.22295828
  6820.000 0.10586125
  6840.000 0.06599772
  6860.000 0.12588263
  6880.000 0.07564244
  6900.000 0.12201895
  6920.000 0.10725069
  6940.000 0.12260938
  6960.000 0.06025302
  6980.000 0.11330387
  7000.000 0.21789477
  7020.000 0.13525207
  7040.000 0.02906935
  7060.000 0.05354930
  7080.000 -0.01992737
  7100.000 0.14269193
  7120.000 -0.05139142
  7140.000 0.25315902
  7160.000 0.05265631
  7180.000 -0.02161685
  7200.000 0.00204186
  7220.000 0.08457028
  7240.000 0.00050405
  7260.000 0.07638553
  7280.000 -0.01763625
  7300.000 0.02623454
  7320.000 -0.03811922
  7340.000 -0.02618190
  7360.000 0.00198313
  7380.000 0.00431291
  7400.000 -0.02288203
  7420.000 0.08520612
  7440.000 -0.05437793
  7460.000 -0.08730355
  7480.000 0.02086421
  7500.000 -0.02793606
  7520.000 -0.04620314
  7540.000 -0.03649564
  7560.000 -0.00750563
  7580.000 0.02314450
  7600.000 -0.03142581
  7620.000 0.08923181
  7640.000 -0.04496584
  7660.000 -0.18114374
  7680.000 0.01237376
  7700.000 -0.05030472
  7720.000 -0.07173865
  7740.000 -0.04677232
  7760.000 -0.03814991
  7780.000 -0.16631654
  7800.000 0.18008182
  7820.000 0.00142636
  7840.000 -0.04245651
  7860.000 0.01016379
  7880.000 -0.02633359
  7900.000 0.06570303
  7920.000 -0.26094905
  7940.000 -0.02109906
  7960.000 -0.01056197
  7980.000 -0.08144115
  8000.000 -0.05483170
  8020.000 -0.14702921
  8040.000 0.01150786
  8060.000 0.03955457
  8080.000 -0.07983213
  8100.000 -0.07168391
  8120.000 -0.06713287
  8140.000 -0.05911839
  8160.000 -0.03263613
  8180.000 -0.00821456
  8200.000 -0.13246087
  8220.000 0.03487119
  8240.000 -0.13519406
  8260.000 -0.08778275
  8280.000 -0.19290812
  8300.000 0.00128751
  8320.000 -0.06710400
  8340.000 -0.15680188
  8360.000 -0.03796087
  8380.000 -0.01325929
  8400.000 -0.11290610
  8420.000 -0.09496285
  8440.000 -0.05140053
  8460.000 0.07515456
  8480.000 -0.13234502
  8500.000 -0.21528433
  8520.000 -0.10593835
  8540.000 -0.12499940
  8560.000 0.13365216
  8580.000 -0.14444358
  8600.000 -0.03715745
  8620.000 -0.12121680
  8640.000 -0.06237278
  8660.000 0.06412662
  8680.000 -0.09418350
  8700.000 -0.08513514
  8720.000 -0.06914654
  8740.000 0.12785122
  8760.000 -0.08073449
  8780.000 0.03516965
  8800.000 0.05150417
  8820.000 -0.07991085
  8840.000 -0.10924177
  8860.000 0.02841896
  8880.000 -0.03248304
  8900.000 0.07562041
  8920.000 0.00208373
  8940.000 0.00004599
  8960.000 -0.10783008
  8980.000 -0.08490338
  9000.000 -0.04991959
  9020.000 0.04503869
  9040.000 -0.03422969
  9060.000 -0.10864029
  9080.000 -0.06089055
  9100.000 -0.00270201
  9120.000 0.07456514
  9140.000 0.01725173
  9160.000 -0.14673294
  9180.000 0.03999264
  9200.000 -0.06226257
  9220.000 -0.15114068
  9240.000 -0.05356889
  9260.000 -0.14850072
  9280.000 -0.04522169
  9300.000 -0.05578664
  9320.000 0.02798838
  9340.000 -0.12020820
  9360.000 -0.05993312
  9380.000 -0.06303413
  9400.000 -0.08903231
  9420.000 -0.07434194
  9440.000 -0.00371933
  9460.000 -0.15803636
  9480.000 -0.05665728
  9500.000 -0.08386726
  9520.000 0.02988585
  9540.000 -0.05592636
  9560.000 -0.14354828
  9580.000 -0.13527821
  9600.000 -0.11284839
  9620.000 -0.13301467
  9640.000 -0.16300542
  9660.000 -0.04447535
  9680.000 -0.12881422
  9700.000 -0.15068753
  9720.000 -0.03607502
  9740.000 -0.00285689
  9760.000 0.04371374
  9780.000 -0.03039661
  9800.000 -0.05551227
  9820.000 0.02189806
  9840.000 -0.01559995
  9860.000 0.01656372
  9880.000 -0.10127019
  9900.000 0.00115121
  9920.000 0.05266054
  9940.000 -0.11104064
  9960.000 -0.02737938
  9980.000 -0.05383609
 10000.000 -0.03932605
 10020.000 -0.04738762
 10040.000 -0.06971512
 10060.000 -0.12998153
 10080.000 -0.07292893
 10100.000 -0.18323771
 10120.000 0.10769694
 10140.000 -0.04500665
 10160.000 -0.15277888
 10180.000 -0.06299301
 10200.000 -0.24372682
 10220.000 -0.06759428
 10240.000 0.00699614
 10260.000 -0.01701509
 10280.000 0.02460941
 10300.000 -0.00402686
 10320.000 -0.09459216
 10340.000 -0.15168102
 10360.000 -0.09386454
 10380.000 -0.17269196
 10400.000 -0.05810352
 10420.000 0.09398203
 10440.000 -0.01915888
 10460.000 0.00253883
 10480.000 -0.10865324
 10500.000 0.07008684
 10520.000 -0.11083011
 10540.000 -0.05074502
 10560.000 -0.03308182
 10580.000 -0.10486092
 10600.000 -0.07693117
 10620.000 0.03595920
 10640.000 -0.06208613
 10660.000 0.06171464
 10680.000 -0.01309424
 10700.000 -0.03206927
 10720.000 0.05353210
 10740.000 -0.07157370
 10760.000 0.04697761
 10780.000 0.04807324
 10800.000 -0.01838169
 10820.000 0.02025514
 10840.000 0.09869766
 10860.000 -0.03791842
 10880.000 -0.08744025
 10900.000 0.04786095
 10920.000 0.02899295
 10940.000 0.08270255
 10960.000 0.07026129
 10980.000 -0.02483311
 11000.000 0.04293830
 11020.000 -0.01517049
 11040.000 -0.04148887
 11060.000 0.03278874
 11080.000 -0.00714655
 11100.000 0.13341731
 11120.000 -0.11903580
 11140.000 0.07591342
 11160.000 0.02628511
 11180.000 0.07710804
 11200.000 0.03127953
 11220.000 -0.06894925
 11240.000 -0.00375061
 11260.000 0.00645502
 11280.000 0.05342305
 11300.000 0.07259204
 11320.000 0.02583031
 11340.000 0.12841175
 11360.000 0.00647766
 11380.000 0.24966140
 11400.000 0.09650268
 11420.000 0.07197833
 11440.000 0.04077579
 11460.000 0.16403272
 11480.000 0.04634871
 11500.000 -0.01317500
 11520.000 0.19216523
 11540.000 0.12137715
 11560.000 0.20481863
 11580.000 0.00425961
 11600.000 0.22532167
 11620.000 0.09158474
 11640.000 -0.11410863
 11660.000 0.07702986
 11680.000 0.05835553
 11700.000 -0.00289716
 11720.000 0.03474670
 11740.000 0.06603332
 11760.000 0.06610806
 11780.000 0.17397355
 11800.000 0.06568073
 11820.000 -0.04681836
 11840.000 0.10760833
 11860.000 -0.00690165
 11880.000 0.04155267
 11900.000 0.14131218
 11920.000 0.02754204
 11940.000 0.08446612
 11960.000 0.06153132
 11980.000 0.07198823
 12000.000 -0.02200047
 12020.000 0.13712331
 12040.000 0.00459488
 12060.000 0.21232233
 12080.000 0.07521169
 12100.000 0.07510409
 12120.000 0.11638853
 12140.000 -0.06323477
 12160.000 0.05732340
 12180.000 0.11875738
 12200.000 0.08344267
 12220.000 -0.00796354
 12240.000 -0.02171675
 12260.000 -0.02174337
 12280.000 0.07203192
 12300.000 0.06086209
 12320.000 -0.09722884
 12340.000 -0.00693750
 12360.000 0.04299198
 12380.000 0.10844090
 12400.000 -0.07189068
 12420.000 -0.07615916
 12440.000 -0.03821170
 12460.000 0.05373574
 12480.000 0.08454660
 12500.000 -0.04362574
 12520.000 0.10701985
 12540.000 0.00404098
 12560.000 -0.02582467
 12580.000 0.03518246
 12600.000 0.01962967
 12620.000 -0.11030942
 12660.000 0.03431388
 12680.000 -0.03347205
 12700.000 0.00125330
 12720.000 -0.05490861
 12740.000 -0.04902258
 12760.000 -0.06988710
 12780.000 -0.06927092
 12800.000 -0.23889645
 12820.000 0.05196079
 12840.000 -0.05150433
 12860.000 0.02096169
 12880.000 -0.06020757
 12900.000 -0.14956942
 12920.000 -0.04692562
 12940.000 -0.15474585
 12960.000 0.05990612
 13020.000 -0.07873228
 13040.000 -0.12365066


==> anc/SDSSJ1618+3854/sdssj1618+3854_20140524.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1618+3854                    #Object Name                
#Date           =2014-05-24                        #Mid Exp. yyyy-mm-dd        
#UTC            =02:49:49.01                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =30                                #Exposure Time (s)          
#MJD            =56801.1179283564                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1618+3854-frame-001c.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 18 31.69                       #From stars.dat (J2000)     
#Dec            =+38 54 15.1                       #From stars.dat (J2000)     
#Epoch          =2014.392106044                    #Epoch in Decimal Years     
#PrecessedRA    =16 19 01.93                       #RA when observed           
#PrecessedDec   =+38 52 11.9                       #Dec when observed          
#Bjed           =2456801.621655777                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000010935                      #Linear correction days/day 
#Barydiff       =254.865                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2012-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =312                               #Number pts in data         
     0.000 0.30647967
    30.000 0.23617195
    60.000 0.28386093
    90.000 0.28239491
   120.000 0.26567654
   150.000 0.28191477
   180.000 0.29591340
   210.000 0.36520622
   240.000 0.15283455
   270.000 0.22359965
   300.000 0.16171355
   330.000 0.24119314
   360.000 0.11228697
   390.000 0.14833292
   420.000 0.11000301
   450.000 0.17169664
   480.000 0.19626274
   510.000 0.08866607
   540.000 0.18464222
   570.000 0.08323835
   600.000 0.23328268
   630.000 0.12838112
   660.000 0.31969783
   690.000 0.12014048
   720.000 0.14090849
   750.000 0.14171706
   780.000 0.04337930
   810.000 0.06435763
   840.000 0.12468220
   870.000 0.00108143
   900.000 0.05933187
   930.000 -0.00215095
   960.000 0.01939989
   990.000 0.11960811
  1020.000 0.07412485
  1050.000 0.02129816
  1080.000 0.00284758
  1110.000 0.00485699
  1140.000 0.06045545
  1170.000 0.04480231
  1200.000 -0.00966037
  1230.000 -0.00710683
  1260.000 -0.00956165
  1290.000 -0.01217390
  1320.000 -0.00904887
  1350.000 -0.01887139
  1380.000 -0.04682629
  1410.000 -0.03499011
  1440.000 -0.08196256
  1470.000 -0.06813996
  1500.000 -0.01065422
  1530.000 0.00063264
  1560.000 -0.02739852
  1590.000 -0.02292439
  1620.000 -0.04123702
  1650.000 -0.07463825
  1680.000 0.04623571
  1710.000 -0.01304545
  1740.000 -0.01995246
  1770.000 -0.06302275
  1800.000 -0.04195751
  1830.000 0.00572224
  1860.000 -0.03752843
  1890.000 -0.02548720
  1920.000 -0.02128598
  1950.000 -0.00141563
  1980.000 0.00936515
  2010.000 -0.02484611
  2040.000 -0.09837574
  2070.000 -0.05158931
  2100.000 -0.07849957
  2130.000 -0.05475144
  2160.000 -0.07117773
  2190.000 -0.07483394
  2220.000 -0.03475195
  2250.000 -0.09665993
  2280.000 -0.00741870
  2310.000 -0.06636813
  2340.000 -0.12555390
  2370.000 -0.04193016
  2400.000 -0.04953944
  2430.000 -0.02908383
  2460.000 -0.04134132
  2490.000 -0.07369273
  2520.000 -0.10753209
  2550.000 -0.12455978
  2580.000 -0.04695052
  2610.000 -0.02556652
  2640.000 -0.03696802
  2670.000 -0.07959774
  2700.000 0.01861856
  2730.000 -0.11468962
  2760.000 -0.11414789
  2790.000 -0.04534397
  2820.000 -0.06035548
  2850.000 -0.07543987
  2880.000 -0.10366209
  2910.000 -0.09653242
  2940.000 -0.08555276
  2970.000 -0.09161681
  3000.000 -0.06934476
  3030.000 -0.08703821
  3060.000 -0.06399871
  3090.000 -0.07694482
  3120.000 -0.07868563
  3150.000 -0.11949160
  3180.000 -0.07428582
  3210.000 -0.10484925
  3240.000 -0.13552502
  3270.000 -0.07838917
  3300.000 -0.04684206
  3330.000 -0.09318433
  3360.000 -0.06169900
  3390.000 -0.04930012
  3420.000 -0.06917435
  3450.000 -0.08861245
  3480.000 -0.06003605
  3510.000 -0.08014075
  3540.000 -0.03164711
  3570.000 -0.13331978
  3600.000 -0.09095039
  3630.000 -0.12542467
  3660.000 -0.09190843
  3690.000 -0.07168863
  3720.000 0.00637361
  3750.000 -0.05685748
  3780.000 -0.09837000
  3810.000 -0.05856302
  3840.000 -0.08913754
  3870.000 -0.04646508
  3900.000 -0.09665661
  3930.000 -0.08811242
  3960.000 -0.03557973
  3990.000 -0.06017418
  4020.000 -0.05209834
  4050.000 -0.04952458
  4080.000 0.00038415
  4110.000 -0.08316080
  4140.000 -0.04408887
  4170.000 -0.02348162
  4200.000 -0.03116240
  4230.000 0.01135621
  4260.000 -0.03138449
  4290.000 0.00019909
  4320.000 0.01078839
  4350.000 -0.03626613
  4380.000 -0.01008618
  4410.000 0.06189089
  4440.000 0.06260110
  4470.000 0.06396402
  4500.000 0.05884442
  4530.000 0.11075803
  4560.000 0.09657309
  4590.000 0.08975847
  4620.000 0.03064873
  4650.000 0.09043389
  4680.000 0.11917614
  4710.000 0.09359519
  4740.000 0.04947596
  4770.000 0.12166682
  4800.000 0.06201195
  4830.000 0.11806571
  4860.000 0.13173640
  4890.000 0.10623259
  4920.000 0.13667442
  4950.000 0.06245549
  4980.000 0.13711641
  5010.000 0.16766001
  5040.000 0.13719890
  5070.000 0.12211521
  5100.000 0.15123386
  5130.000 0.17799425
  5160.000 0.16187425
  5190.000 0.17294381
  5220.000 0.19173600
  5250.000 0.12033664
  5280.000 0.15140693
  5310.000 0.09126591
  5340.000 0.11707478
  5370.000 0.09478409
  5400.000 0.11896081
  5430.000 0.09500118
  5460.000 0.07139472
  5490.000 0.12096002
  5520.000 0.13515437
  5550.000 0.08723678
  5580.000 0.01136068
  5610.000 0.05916377
  5640.000 0.04400138
  5670.000 0.10442136
  5700.000 0.05171138
  5730.000 0.08176758
  5760.000 0.04397802
  5790.000 0.08352064
  5820.000 0.00921343
  5850.000 0.08203226
  5880.000 0.07503864
  5910.000 0.06921591
  5940.000 0.00715515
  5970.000 0.02363052
  6000.000 0.03637700
  6030.000 0.07956222
  6060.000 0.01251646
  6090.000 0.04905085
  6120.000 0.01824862
  6150.000 0.09656541
  6180.000 -0.01935383
  6210.000 0.01510345
  6240.000 -0.01542608
  6270.000 -0.05670035
  6300.000 0.00927358
  6330.000 -0.01489719
  6360.000 0.00504879
  6390.000 -0.06378608
  6420.000 -0.05262673
  6450.000 0.03576943
  6480.000 -0.01680659
  6510.000 -0.01575509
  6540.000 -0.01842152
  6570.000 0.00146434
  6600.000 -0.04197467
  6630.000 -0.01979114
  6660.000 -0.03213150
  6690.000 -0.02209298
  6720.000 -0.01075592
  6750.000 -0.07517678
  6780.000 -0.02032346
  6810.000 -0.07198720
  6840.000 -0.02855150
  6870.000 -0.08273160
  6900.000 -0.04845527
  6930.000 -0.04534748
  6960.000 -0.00597947
  6990.000 -0.04344200
  7020.000 -0.03770127
  7050.000 -0.04739802
  7080.000 -0.02518089
  7110.000 -0.04964106
  7140.000 -0.06009346
  7170.000 -0.02040877
  7200.000 -0.05361994
  7230.000 -0.05217649
  7260.000 -0.01971559
  7290.000 -0.06505739
  7320.000 -0.04265183
  7350.000 -0.03024408
  7380.000 -0.12074504
  7410.000 -0.05707773
  7440.000 -0.05989753
  7470.000 -0.04786948
  7500.000 -0.01988388
  7530.000 -0.06907316
  7560.000 -0.06251663
  7590.000 -0.06962064
  7620.000 0.01503586
  7650.000 -0.10481741
  7680.000 -0.06449921
  7710.000 -0.09781742
  7740.000 -0.03351697
  7770.000 -0.07369923
  7800.000 -0.08104326
  7830.000 -0.09683392
  7860.000 -0.07993449
  7890.000 -0.07653521
  7920.000 -0.05669384
  7950.000 -0.03803843
  7980.000 -0.07694368
  8010.000 -0.07983198
  8040.000 -0.06223761
  8070.000 -0.07475175
  8100.000 -0.13037614
  8130.000 -0.06826295
  8160.000 -0.06869759
  8190.000 -0.11031500
  8220.000 -0.11624710
  8250.000 -0.09747633
  8280.000 -0.06741802
  8310.000 -0.06528011
  8340.000 -0.08189799
  8370.000 -0.08719618
  8400.000 -0.07532044
  8430.000 -0.01280866
  8460.000 -0.07289592
  8490.000 -0.09553182
  8520.000 -0.05131481
  8550.000 -0.05966469
  8580.000 -0.07133848
  8610.000 -0.04580119
  8640.000 -0.10924996
  8670.000 -0.05724534
  8700.000 -0.07290061
  8730.000 -0.05321673
  8760.000 -0.09824549
  8790.000 -0.08706165
  8820.000 -0.07339862
  8850.000 -0.06695185
  8880.000 -0.02565989
  8910.000 -0.03889380
  8940.000 -0.01522339
  8970.000 -0.00258190
  9000.000 -0.06530915
  9030.000 -0.07776122
  9060.000 -0.03627396
  9090.000 -0.05038204
  9120.000 -0.01332813
  9150.000 -0.02352092
  9180.000 -0.06036872
  9210.000 -0.02379489
  9240.000 -0.08060375
  9270.000 -0.00758376
  9300.000 -0.04670438
  9330.000 -0.03835037


==> anc/SDSSJ1618+3854/sdssj1618+3854_20140525.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1618+3854                    #Object Name                
#Date           =2014-05-25                        #Mid Exp. yyyy-mm-dd        
#UTC            =05:00:56.98                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =30                                #Exposure Time (s)          
#MJD            =56802.208992824                   #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1618+3854-frame-001c.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 18 31.69                       #From stars.dat (J2000)     
#Dec            =+38 54 15.1                       #From stars.dat (J2000)     
#Epoch          =2014.395095261                    #Epoch in Decimal Years     
#PrecessedRA    =16 19 01.93                       #RA when observed           
#PrecessedDec   =+38 52 11.8                       #Dec when observed          
#Bjed           =2456802.712708043                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000011854                      #Linear correction days/day 
#Barydiff       =253.811                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2012-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =707                               #Number pts in data         
    30.000 0.13996070
    60.000 0.21399369
    90.000 0.09557284
   120.000 0.12670080
   150.000 0.19509900
   180.000 0.12597648
   210.000 0.16940616
   240.000 0.13828821
   270.000 0.09664688
   300.000 0.16895810
   330.000 0.14731735
   360.000 0.27147326
   390.000 0.09626707
   420.000 0.22672132
   450.000 0.23992008
   480.000 0.13092461
   510.000 0.10846149
   540.000 0.14795756
   570.000 0.25953057
   600.000 0.14281462
   630.000 0.15789362
   660.000 0.19228573
   690.000 0.11472022
   720.000 0.16699695
   750.000 0.11602962
   780.000 0.24893208
   810.000 0.13920807
   840.000 0.14186703
   870.000 0.12272113
   900.000 0.10548111
   930.000 0.16746840
   960.000 0.05119555
   990.000 0.04756932
  1020.000 0.02389506
  1050.000 0.06725141
  1080.000 0.05503332
  1110.000 -0.00425398
  1140.000 0.09626509
  1170.000 0.02180813
  1200.000 0.02033635
  1230.000 0.09414740
  1260.000 0.06904718
  1290.000 0.03865608
  1320.000 0.02484432
  1350.000 -0.00008788
  1380.000 0.06158326
  1410.000 0.08727255
  1440.000 0.00462192
  1470.000 -0.07218961
  1500.000 0.07282754
  1530.000 -0.02488364
  1560.000 0.02152839
  1590.000 -0.05273253
  1620.000 0.13088753
  1650.000 0.03029318
  1680.000 -0.11290595
  1710.000 -0.04235395
  1740.000 -0.06921402
  1770.000 0.00344719
  1800.000 0.00447479
  1830.000 0.00997919
  1860.000 -0.02029061
  1890.000 -0.02397784
  1920.000 -0.05038391
  1950.000 -0.02143959
  1980.000 0.02986796
  2010.000 -0.04182543
  2040.000 0.03407074
  2070.000 -0.10949711
  2100.000 0.00235487
  2130.000 -0.02186946
  2160.000 0.02041649
  2190.000 -0.00479293
  2220.000 -0.02755976
  2250.000 -0.01721852
  2280.000 0.00523839
  2310.000 -0.00200446
  2340.000 -0.03308096
  2370.000 0.00846086
  2400.000 -0.01760411
  2430.000 0.00254437
  2460.000 0.04632539
  2490.000 0.00336966
  2520.000 -0.06882435
  2550.000 0.00183003
  2580.000 0.00088068
  2610.000 0.02561634
  2640.000 -0.05754695
  2670.000 0.05885307
  2700.000 -0.10118757
  2730.000 -0.12104741
  2760.000 0.01283289
  2790.000 -0.06800175
  2820.000 -0.06831319
  2850.000 0.01623005
  2880.000 -0.02768860
  2910.000 -0.04895056
  2940.000 -0.00230833
  2970.000 -0.04222910
  3000.000 -0.07385583
  3030.000 -0.07161867
  3060.000 -0.03871839
  3090.000 0.02338269
  3120.000 -0.09951989
  3150.000 -0.05486528
  3180.000 -0.02920693
  3210.000 -0.08826227
  3240.000 -0.05234017
  3270.000 -0.02157461
  3300.000 0.00151495
  3330.000 -0.03754762
  3360.000 0.02351227
  3390.000 -0.00775459
  3420.000 -0.07939079
  3450.000 -0.06213018
  3480.000 -0.06444547
  3510.000 -0.07144809
  3540.000 -0.00288175
  3570.000 0.06889801
  3600.000 -0.00510332
  3630.000 -0.00613588
  3660.000 0.01897951
  3690.000 -0.05488692
  3720.000 -0.01170749
  3750.000 -0.00681837
  3780.000 0.01708940
  3810.000 -0.03849948
  3840.000 -0.01486481
  3870.000 0.00231824
  3900.000 -0.01494383
  3930.000 -0.01289579
  3960.000 0.00799125
  3990.000 -0.04336068
  4020.000 -0.01971023
  4050.000 0.01000153
  4080.000 -0.03089035
  4110.000 -0.01900655
  4140.000 0.00152406
  4170.000 -0.00440092
  4200.000 0.04877552
  4230.000 0.00706713
  4260.000 0.00513821
  4290.000 -0.04518136
  4320.000 -0.06110228
  4350.000 -0.01474058
  4380.000 0.03998702
  4410.000 -0.03037909
  4440.000 0.02683686
  4470.000 -0.04666825
  4500.000 0.11220094
  4530.000 0.05235450
  4560.000 0.06494011
  4590.000 -0.04034129
  4620.000 -0.01262782
  4650.000 0.01757969
  4680.000 0.06847880
  4710.000 0.00291481
  4740.000 0.01014709
  4770.000 -0.09610723
  4800.000 0.01307336
  4830.000 0.05827642
  4860.000 -0.00361667
  4890.000 -0.06978274
  4920.000 -0.06683167
  4980.000 0.05372158
  5010.000 -0.05445548
  5040.000 0.03545692
  5070.000 -0.06198924
  5100.000 -0.07076333
  5130.000 0.00906621
  5160.000 -0.10057812
  5190.000 0.02150911
  5220.000 0.04640438
  5250.000 -0.00319111
  5280.000 -0.00731942
  5310.000 0.03359699
  5340.000 0.08031543
  5370.000 0.08903749
  5400.000 0.12371321
  5430.000 0.07764494
  5460.000 0.08406270
  5490.000 0.04192971
  5520.000 0.02219849
  5550.000 -0.07648194
  5580.000 -0.04091376
  5610.000 0.03882146
  5640.000 -0.00519062
  5670.000 0.05059731
  5700.000 0.18318268
  5730.000 0.14438880
  5760.000 0.15577002
  5790.000 0.08079992
  5820.000 0.17258847
  5850.000 0.10891737
  5880.000 0.09403641
  5910.000 0.09024984
  5940.000 0.13529088
  5970.000 0.13643335
  6000.000 0.07342815
  6030.000 0.09805173
  6060.000 0.06634850
  6090.000 0.05413872
  6120.000 0.04707826
  6150.000 0.04368549
  6180.000 0.12378029
  6210.000 0.01721786
  6240.000 0.09471270
  6270.000 0.05352095
  6300.000 0.05852673
  6330.000 0.00911295
  6360.000 0.08176703
  6390.000 0.01920164
  6420.000 -0.05047457
  6450.000 0.05311266
  6480.000 0.03386818
  6510.000 -0.05600732
  6540.000 0.01034668
  6570.000 0.01633500
  6600.000 0.04532668
  6630.000 -0.00870784
  6660.000 0.03245219
  6690.000 -0.03101559
  6720.000 -0.08374447
  6750.000 0.02557683
  6780.000 -0.06666818
  6810.000 0.03419244
  6840.000 -0.07043421
  6870.000 -0.06415643
  6900.000 -0.05214157
  6930.000 -0.04109505
  6960.000 0.05816047
  6990.000 0.01071510
  7020.000 -0.06479647
  7050.000 -0.01953049
  7080.000 0.02894987
  7110.000 -0.10444841
  7140.000 0.01360642
  7170.000 -0.02340469
  7200.000 -0.08055031
  7230.000 -0.00074573
  7260.000 -0.02557214
  7290.000 -0.00986568
  7320.000 0.00321166
  7350.000 -0.10512896
  7380.000 0.02643525
  7410.000 0.00655986
  7440.000 -0.04900505
  7470.000 -0.03423462
  7500.000 0.00507068
  7530.000 -0.10827103
  7560.000 -0.03150243
  7590.000 0.00759597
  7620.000 -0.07886289
  7650.000 -0.00003798
  7680.000 -0.04649804
  7710.000 -0.01889991
  7740.000 0.02225614
  7770.000 -0.06616458
  7800.000 -0.08089210
  7830.000 -0.07458264
  7860.000 -0.03405682
  7890.000 -0.09669530
  7920.000 0.00907706
  7950.000 -0.01875404
  7980.000 0.01049787
  8010.000 0.00515261
  8040.000 -0.03852333
  8070.000 0.03574721
  8100.000 -0.04683482
  8130.000 -0.08501556
  8160.000 -0.09681210
  8190.000 -0.04193034
  8220.000 -0.02910194
  8250.000 -0.03596837
  8280.000 -0.02793105
  8310.000 -0.01232825
  8340.000 -0.07079022
  8370.000 -0.04683511
  8400.000 -0.08628689
  8430.000 -0.05627185
  8460.000 0.02890275
  8490.000 -0.06195217
  8520.000 0.03822675
  8550.000 0.00384751
  8580.000 -0.03347478
  8610.000 -0.09675550
  8640.000 -0.01272860
  8670.000 0.01549421
  8700.000 -0.01044981
  8730.000 0.07370895
  8760.000 -0.01270556
  8790.000 -0.06896779
  8820.000 -0.04078253
  8850.000 -0.03621263
  8880.000 -0.06736414
  8910.000 -0.01978125
  8940.000 -0.01532660
  8970.000 -0.10356075
  9000.000 -0.00951251
  9030.000 0.01779700
  9060.000 0.02718552
  9090.000 -0.04529501
  9120.000 -0.05859330
  9150.000 0.00055134
  9180.000 0.00765929
  9210.000 0.00775686
  9240.000 -0.05190717
  9270.000 0.06384035
  9300.000 -0.02577566
  9330.000 -0.03546972
  9360.000 -0.07261360
  9390.000 -0.03875632
  9420.000 -0.07643994
  9450.000 -0.03750444
  9480.000 -0.01836794
  9510.000 0.01633523
  9540.000 -0.03586869
  9570.000 0.00229477
  9600.000 0.04798415
  9630.000 -0.03664144
  9660.000 -0.02552570
  9690.000 -0.07853404
  9720.000 0.05453042
  9750.000 -0.05540511
  9780.000 -0.03329200
  9810.000 -0.09379558
  9840.000 -0.03623092
  9870.000 0.00435186
  9900.000 -0.02566189
  9930.000 0.02838672
  9960.000 -0.02392356
  9990.000 -0.01443594
 10020.000 -0.02778311
 10050.000 -0.06341832
 10080.000 -0.07990530
 10110.000 -0.07211483
 10140.000 -0.04348983
 10170.000 -0.11836269
 10200.000 -0.03203318
 10230.000 -0.08843793
 10260.000 -0.03098940
 10290.000 -0.05338156
 10320.000 -0.03598734
 10350.000 -0.07722152
 10380.000 -0.03312346
 10410.000 -0.04771074
 10440.000 -0.03719961
 10470.000 -0.02821033
 10500.000 -0.02569165
 10530.000 0.00256548
 10560.000 -0.05781182
 10590.000 -0.03296554
 10620.000 -0.01136862
 10650.000 -0.07661006
 10680.000 0.04029108
 10710.000 0.00577062
 10740.000 0.01163780
 10770.000 -0.07413078
 10800.000 0.03169210
 10830.000 0.07830696
 10860.000 0.02083597
 10890.000 0.03119019
 10920.000 0.04636004
 10950.000 -0.00804250
 10980.000 0.02316980
 11010.000 0.03578822
 11040.000 0.02277636
 11070.000 0.09132336
 11100.000 0.07062444
 11130.000 0.04651116
 11160.000 0.04176188
 11190.000 0.09359893
 11220.000 0.00875143
 11250.000 0.15094805
 11280.000 0.00423658
 11310.000 0.05062591
 11340.000 0.05316428
 11370.000 0.05505407
 11400.000 0.02763061
 11430.000 0.05639702
 11460.000 0.03597606
 11490.000 0.03940861
 11520.000 0.11290738
 11550.000 0.04710668
 11580.000 0.02796094
 11610.000 0.01756302
 11640.000 0.03020368
 11670.000 0.14455839
 11700.000 0.04691971
 11730.000 0.06279889
 11760.000 0.01411586
 11790.000 0.04207439
 11820.000 0.01991044
 11850.000 0.05656738
 11880.000 0.06849733
 11910.000 0.03952570
 11940.000 -0.00470423
 11970.000 0.00225830
 12000.000 0.00567528
 12030.000 0.02154801
 12060.000 -0.01144607
 12090.000 -0.00195432
 12120.000 0.01065645
 12150.000 0.07205480
 12180.000 0.02829192
 12210.000 0.00639649
 12240.000 -0.05551988
 12270.000 -0.06852182
 12300.000 0.02213944
 12330.000 -0.10858136
 12360.000 -0.07154335
 12390.000 0.00093369
 12420.000 -0.06210752
 12450.000 0.01167857
 12480.000 0.02557855
 12510.000 0.03448298
 12540.000 -0.06952225
 12570.000 -0.01941590
 12600.000 -0.00659558
 12630.000 0.01275823
 12660.000 -0.03901297
 12690.000 -0.05610406
 12720.000 -0.05391772
 12750.000 0.02246414
 12780.000 -0.07710359
 12810.000 -0.06283334
 12840.000 -0.03578186
 12870.000 -0.06280027
 12900.000 0.02723902
 12930.000 -0.10761293
 12960.000 -0.03227913
 12990.000 -0.01307268
 13020.000 -0.02955433
 13050.000 -0.04662519
 13080.000 0.01686997
 13110.000 -0.05113623
 13140.000 -0.03269078
 13170.000 0.00787690
 13200.000 -0.02415529
 13230.000 -0.03134052
 13260.000 -0.09855743
 13290.000 -0.02253056
 13320.000 -0.01767406
 13350.000 -0.09036260
 13380.000 -0.04261096
 13410.000 0.02600642
 13440.000 -0.11024035
 13470.000 -0.06560685
 13500.000 -0.05265169
 13530.000 -0.02532523
 13560.000 -0.09364088
 13590.000 -0.00032673
 13620.000 -0.06854883
 13650.000 -0.07578381
 13680.000 -0.02859703
 13710.000 -0.06899982
 13740.000 -0.01549324
 13770.000 -0.08577313
 13800.000 -0.04408643
 13830.000 -0.09064791
 13860.000 -0.07827023
 13890.000 -0.05092114
 13920.000 -0.06069624
 13950.000 -0.11256768
 13980.000 -0.07767571
 14010.000 -0.03494914
 14040.000 -0.06640112
 14070.000 -0.01773747
 14100.000 -0.05576377
 14130.000 -0.06066130
 14160.000 -0.02644864
 14190.000 -0.07300951
 14220.000 -0.01218584
 14250.000 -0.06418050
 14280.000 -0.05243669
 14310.000 -0.09862821
 14340.000 -0.05824763
 14370.000 -0.04572348
 14400.000 -0.05336543
 14430.000 -0.04512140
 14460.000 -0.09356054
 14490.000 -0.07446606
 14520.000 0.01852564
 14550.000 -0.04057570
 14580.000 -0.00918560
 14610.000 -0.00695975
 14640.000 -0.01452193
 14670.000 -0.03128478
 14700.000 -0.05561258
 14730.000 0.00060824
 14760.000 0.00934239
 14790.000 -0.04077300
 14820.000 -0.01324598
 14850.000 -0.07209181
 14880.000 -0.02306508
 14910.000 -0.01655246
 14940.000 0.01018310
 14970.000 -0.01877339
 15000.000 0.01192580
 15030.000 0.03461673
 15060.000 -0.05696686
 15090.000 -0.04868442
 15120.000 -0.02880679
 15150.000 -0.03316316
 15180.000 -0.01073866
 15210.000 -0.00984492
 15240.000 0.00607142
 15270.000 -0.00212101
 15300.000 0.06287190
 15330.000 0.05864381
 15360.000 0.06887220
 15390.000 0.07945882
 15420.000 0.14709607
 15450.000 0.10242342
 15480.000 0.08892743
 15510.000 0.23474329
 15540.000 0.25259561
 15570.000 0.26484676
 15600.000 0.25718518
 15630.000 0.20157595
 15660.000 0.20023257
 15690.000 0.19486477
 15720.000 0.13676980
 15750.000 0.16797640
 15780.000 0.24940881
 15810.000 0.17017686
 15840.000 0.16777804
 15870.000 0.17240208
 15900.000 0.15624705
 15930.000 0.18406383
 15990.000 0.11287567
 16020.000 0.11643670
 16050.000 0.11772402
 16080.000 0.11103758
 16110.000 0.12255158
 16140.000 0.09387725
 16170.000 0.14662381
 16200.000 0.02737316
 16230.000 0.10033741
 16260.000 0.01001779
 16290.000 0.04748018
 16320.000 0.05619346
 16350.000 0.04401630
 16380.000 0.03009239
 16410.000 -0.04217313
 16440.000 0.05170420
 16470.000 0.01529287
 16500.000 -0.02655717
 16530.000 0.03158640
 16560.000 0.02304902
 16590.000 -0.04328244
 16620.000 0.08520090
 16650.000 -0.01538281
 16680.000 0.03148047
 16710.000 -0.03976732
 16740.000 -0.00193115
 16770.000 -0.00506010
 16800.000 -0.00817953
 16830.000 0.00362273
 16860.000 -0.01038425
 16890.000 -0.05447515
 16920.000 0.03002424
 16950.000 -0.01701597
 16980.000 -0.07258666
 17010.000 -0.04826031
 17040.000 -0.02815635
 17070.000 0.01307672
 17100.000 0.01173830
 17130.000 0.03098030
 17160.000 -0.06784191
 17190.000 -0.06135401
 17220.000 -0.08628168
 17250.000 -0.07673288
 17280.000 0.00165380
 17310.000 -0.09163286
 17340.000 -0.07995814
 17370.000 -0.10470943
 17400.000 -0.07944761
 17430.000 -0.10852854
 17460.000 -0.08419749
 17490.000 -0.12670696
 17520.000 -0.07127018
 17550.000 -0.03803670
 17580.000 -0.03890215
 17610.000 0.01153018
 17640.000 -0.07624128
 17670.000 -0.09660834
 17700.000 -0.01435341
 17730.000 -0.08929136
 17760.000 -0.12262203
 17790.000 -0.07116902
 17820.000 -0.10133925
 17850.000 -0.07954437
 17880.000 -0.05949161
 17910.000 -0.08101357
 17940.000 -0.10896108
 17970.000 -0.07190852
 18000.000 -0.10402326
 18030.000 -0.07254129
 18060.000 -0.09450078
 18090.000 -0.10260045
 18120.000 -0.08770027
 18150.000 -0.11375419
 18180.000 -0.14794844
 18210.000 -0.08453717
 18240.000 -0.05672800
 18270.000 -0.04932232
 18300.000 -0.10457660
 18330.000 -0.06376646
 18360.000 -0.11839995
 18390.000 -0.07403598
 18420.000 0.00466629
 18450.000 -0.02147339
 18480.000 -0.07320003
 18510.000 -0.06566795
 18540.000 -0.03171360
 18570.000 0.00218938
 18600.000 -0.08011068
 18630.000 -0.03885774
 18660.000 -0.01963466
 18690.000 -0.09115672
 18720.000 -0.07162628
 18750.000 -0.05754155
 18780.000 -0.02449859
 18810.000 -0.08943152
 18840.000 -0.04065394
 18870.000 -0.06623112
 18900.000 -0.09250071
 18930.000 -0.04551964
 18960.000 -0.07895926
 18990.000 -0.03725415
 19020.000 -0.09096990
 19050.000 -0.11579576
 19080.000 -0.03660343
 19110.000 -0.06559873
 19140.000 -0.02704504
 19170.000 -0.07325634
 19200.000 -0.05763826
 19230.000 -0.02859379
 19260.000 -0.07605492
 19290.000 -0.07773334
 19320.000 -0.05912810
 19350.000 -0.05802992
 19380.000 -0.02842159
 19410.000 -0.02673999
 19440.000 -0.08462927
 19470.000 -0.09749163
 19500.000 -0.10144262
 19530.000 -0.02758433
 19560.000 0.03814568
 19590.000 -0.07706711
 19620.000 -0.01965757
 19650.000 -0.03368283
 19680.000 -0.01655097
 19710.000 0.01696588
 19740.000 -0.03544320
 19770.000 -0.05702252
 19800.000 -0.00734910
 19830.000 -0.03461033
 19860.000 0.04174188
 19890.000 0.05162295
 19920.000 0.01489740
 19950.000 -0.05713085
 19980.000 0.07019282
 20010.000 0.02249147
 20040.000 0.01908382
 20070.000 0.04754629
 20100.000 0.00418603
 20130.000 0.04752453
 20160.000 -0.04339866
 20190.000 -0.00777102
 20220.000 0.02390532
 20250.000 0.01644901
 20280.000 0.06935666
 20310.000 0.04939411
 20340.000 0.01958122
 20370.000 0.04251646
 20400.000 0.07257039
 20430.000 0.04740089
 20460.000 0.04678958
 20490.000 0.00883672
 20520.000 0.03864560
 20550.000 0.05618803
 20580.000 0.07002984
 20610.000 0.10909431
 20640.000 -0.02382101
 20670.000 0.03814583
 20700.000 0.08126864
 20730.000 -0.02141559
 20760.000 -0.04958974
 20790.000 -0.00494397
 20820.000 0.09654992
 20850.000 0.05021488
 20880.000 -0.01389537
 20910.000 -0.00254385
 20940.000 -0.00702627
 20970.000 0.01428653
 21000.000 -0.07728480
 21030.000 -0.08090483
 21060.000 -0.00238316
 21090.000 -0.06494621
 21120.000 -0.01624549
 21150.000 -0.02724836
 21180.000 -0.08918105
 21210.000 -0.11897121
 21240.000 0.03560804
 21270.000 -0.06142159


==> anc/SDSSJ1618+3854/sdssj1618+3854_20140527.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1618+3854                    #Object Name                
#Date           =2014-05-27                        #Mid Exp. yyyy-mm-dd        
#UTC            =03:03:23.00                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =30                                #Exposure Time (s)          
#MJD            =56804.1273495369                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1618+3854-frame-001c.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 18 31.69                       #From stars.dat (J2000)     
#Dec            =+38 54 15.1                       #From stars.dat (J2000)     
#Epoch          =2014.400351033                    #Epoch in Decimal Years     
#PrecessedRA    =16 19 01.94                       #RA when observed           
#PrecessedDec   =+38 52 11.8                       #Dec when observed          
#Bjed           =2456804.631040877                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000013458                      #Linear correction days/day 
#Barydiff       =251.748                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2012-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =895                               #Number pts in data         
     0.000 -0.06621469
    30.000 -0.13123274
    60.000 -0.03121184
    90.000 0.00730345
   120.000 -0.07236504
   150.000 -0.03867595
   180.000 -0.09168739
   210.000 -0.11654880
   240.000 -0.12351194
   270.000 -0.01682852
   300.000 -0.02074705
   330.000 -0.02437958
   360.000 -0.02196273
   390.000 -0.07432843
   420.000 -0.05870947
   450.000 -0.06743873
   480.000 -0.11248034
   510.000 -0.09120687
   540.000 -0.08953765
   570.000 -0.08965506
   600.000 -0.10304148
   630.000 -0.04366680
   660.000 -0.00448790
   690.000 -0.07049912
   720.000 -0.05843432
   750.000 -0.10263706
   780.000 -0.04087047
   810.000 -0.05986151
   840.000 0.08057976
   870.000 -0.00859510
   900.000 0.01392972
   930.000 -0.14197100
   960.000 -0.08311786
   990.000 -0.07223983
  1020.000 -0.08272816
  1050.000 -0.10251198
  1080.000 -0.06158884
  1110.000 -0.05000846
  1140.000 -0.08078003
  1170.000 -0.00608153
  1200.000 0.00717852
  1230.000 -0.00114991
  1260.000 0.00606222
  1290.000 0.04933498
  1320.000 -0.02293295
  1350.000 -0.02663287
  1380.000 -0.05054333
  1410.000 0.00914728
  1440.000 -0.04417805
  1470.000 -0.02947140
  1500.000 0.02023542
  1530.000 -0.03092131
  1560.000 0.01882146
  1590.000 -0.00652790
  1620.000 0.07685008
  1650.000 0.03847909
  1680.000 0.03738304
  1710.000 -0.00767386
  1740.000 0.00292418
  1770.000 0.01234067
  1800.000 -0.00031285
  1830.000 -0.00986734
  1860.000 -0.01433643
  1890.000 0.03055794
  1920.000 0.05164581
  1950.000 0.03369779
  1980.000 0.11737795
  2010.000 0.05751682
  2040.000 0.08569435
  2070.000 0.10686854
  2100.000 0.10670284
  2130.000 0.08936605
  2160.000 0.07973433
  2190.000 0.13821385
  2220.000 0.12138446
  2250.000 0.11122920
  2280.000 0.14610848
  2310.000 0.11953842
  2340.000 0.09654901
  2370.000 0.13942511
  2400.000 0.14625271
  2430.000 0.18254798
  2460.000 0.17377787
  2490.000 0.14513870
  2520.000 0.17377522
  2550.000 0.10278635
  2580.000 0.15734983
  2610.000 0.20158086
  2640.000 0.15715973
  2670.000 0.11610269
  2700.000 0.18179512
  2730.000 0.09089638
  2760.000 0.12568768
  2790.000 0.03460193
  2820.000 0.06583301
  2850.000 0.02787940
  2880.000 0.10088723
  2910.000 0.07936613
  2940.000 0.07126749
  2970.000 0.12938746
  3000.000 0.12383431
  3030.000 0.04596861
  3060.000 0.01147267
  3090.000 0.08062929
  3120.000 0.00038380
  3150.000 0.01851953
  3180.000 0.02254674
  3210.000 0.05054471
  3240.000 0.03933102
  3270.000 0.05558035
  3300.000 0.02558611
  3330.000 -0.01713019
  3360.000 0.03786633
  3390.000 -0.01854003
  3420.000 0.08195698
  3450.000 0.00456422
  3480.000 0.03044027
  3510.000 -0.05370464
  3540.000 0.00323366
  3570.000 0.05435644
  3600.000 -0.03633936
  3630.000 0.00596561
  3660.000 0.03755099
  3690.000 -0.04135948
  3720.000 -0.00730710
  3750.000 -0.01569033
  3780.000 0.00254675
  3810.000 -0.04887947
  3840.000 -0.00317607
  3870.000 -0.03572664
  3900.000 -0.03345431
  3930.000 0.00590601
  3960.000 -0.00687618
  3990.000 0.00622026
  4020.000 -0.02323808
  4050.000 -0.08604390
  4080.000 -0.04525184
  4110.000 0.00354929
  4140.000 -0.01793150
  4170.000 -0.01756363
  4200.000 -0.01616268
  4230.000 -0.05285350
  4260.000 -0.06043090
  4290.000 -0.04575581
  4320.000 -0.04227824
  4350.000 -0.07792797
  4380.000 -0.07882353
  4410.000 -0.02767424
  4440.000 -0.02261643
  4470.000 0.03608540
  4500.000 -0.09486251
  4530.000 -0.03664085
  4560.000 -0.06414025
  4590.000 -0.03900364
  4620.000 0.02722888
  4650.000 -0.08071344
  4680.000 -0.02716667
  4710.000 -0.02860446
  4740.000 -0.06871990
  4770.000 -0.06988104
  4800.000 -0.02568440
  4830.000 0.02370393
  4860.000 -0.06695187
  4890.000 0.03282298
  4920.000 -0.04766560
  4950.000 0.05957837
  4980.000 -0.04043799
  5010.000 -0.09310503
  5040.000 -0.06850893
  5070.000 -0.05731201
  5100.000 -0.06005701
  5130.000 -0.06618261
  5160.000 -0.07594835
  5190.000 -0.01240422
  5220.000 -0.04637462
  5250.000 -0.01044355
  5280.000 -0.08744157
  5310.000 -0.00254345
  5340.000 -0.13535276
  5370.000 -0.04898700
  5400.000 -0.05418100
  5430.000 -0.03912112
  5460.000 -0.07232635
  5490.000 -0.07599229
  5520.000 -0.07188255
  5550.000 -0.02048269
  5580.000 -0.00758958
  5610.000 -0.02378925
  5640.000 -0.04453222
  5670.000 -0.02227547
  5700.000 0.00022133
  5730.000 0.00148554
  5760.000 -0.02152314
  5790.000 -0.05424910
  5820.000 -0.04075972
  5850.000 -0.05838209
  5880.000 -0.07087765
  5910.000 0.00545507
  5940.000 -0.09661923
  5970.000 -0.04877048
  6000.000 -0.04340632
  6030.000 0.01229421
  6060.000 0.01663887
  6090.000 0.05848403
  6120.000 -0.02039729
  6150.000 0.00675285
  6180.000 -0.03167879
  6210.000 -0.03207058
  6240.000 -0.04311045
  6270.000 -0.04584674
  6300.000 -0.02449727
  6330.000 0.01545486
  6360.000 -0.04006574
  6390.000 -0.04199059
  6420.000 0.01388840
  6450.000 -0.01618523
  6480.000 0.01026522
  6510.000 -0.02002478
  6540.000 0.07455165
  6570.000 0.04796877
  6600.000 0.00435971
  6630.000 0.03579036
  6660.000 0.00272246
  6690.000 0.07502993
  6720.000 0.05120722
  6750.000 0.04029487
  6780.000 0.06231099
  6810.000 0.05521738
  6840.000 0.06031242
  6930.000 0.03845824
  6960.000 0.12152736
  6990.000 0.08871940
  7020.000 0.10024886
  7050.000 0.15803024
  7080.000 0.05175929
  7110.000 0.13285703
  7140.000 0.14318246
  7170.000 0.06527863
  7200.000 0.15543102
  7230.000 0.16719431
  7260.000 0.23228527
  7290.000 0.20881307
  7320.000 0.23900824
  7350.000 0.17491276
  7380.000 0.20826013
  7410.000 0.24939790
  7440.000 0.24646029
  7470.000 0.16564705
  7500.000 0.18236586
  7530.000 0.26251845
  7560.000 0.18817657
  7590.000 0.20422840
  7620.000 0.16269455
  7650.000 0.14527364
  7680.000 0.15227645
  7710.000 0.08784523
  7740.000 0.12410882
  7770.000 0.11701406
  7800.000 0.05758004
  7830.000 0.09833763
  7860.000 0.02208980
  7890.000 0.09073380
  7920.000 -0.00701532
  7950.000 0.07120950
  7980.000 0.04857599
  8010.000 0.03596728
  8040.000 0.07768123
  8070.000 0.04890263
  8100.000 0.04075963
  8130.000 0.06490523
  8160.000 -0.00319889
  8190.000 0.04436464
  8220.000 0.00687294
  8250.000 0.01266531
  8280.000 -0.00532061
  8310.000 0.00983800
  8340.000 -0.00887357
  8370.000 0.06136766
  8400.000 0.02346106
  8430.000 0.04671445
  8460.000 0.02781691
  8490.000 0.00105632
  8520.000 -0.01137162
  8550.000 0.01302587
  8580.000 -0.05231560
  8610.000 0.06018069
  8640.000 -0.02769410
  8670.000 -0.05081459
  8700.000 0.02483124
  8730.000 -0.01435349
  8760.000 0.05104847
  8790.000 0.00776742
  8820.000 -0.01163956
  8850.000 0.00506841
  8880.000 0.00074999
  8910.000 0.00015478
  8940.000 -0.03670179
  8970.000 -0.02186789
  9000.000 -0.03828791
  9030.000 -0.02886074
  9060.000 0.03327130
  9090.000 0.03155303
  9120.000 -0.03357600
  9150.000 -0.02118852
  9180.000 -0.01840125
  9210.000 -0.07195193
  9240.000 -0.07760454
  9270.000 -0.03229337
  9300.000 -0.00532863
  9330.000 -0.02553174
  9360.000 -0.00860520
  9390.000 -0.02321661
  9420.000 -0.01450890
  9450.000 0.05443747
  9480.000 -0.06203096
  9510.000 -0.02699899
  9540.000 -0.05985661
  9570.000 -0.07402043
  9600.000 -0.05299295
  9630.000 -0.01722578
  9660.000 -0.01838690
  9690.000 -0.04981092
  9720.000 -0.02628770
  9750.000 -0.04210892
  9780.000 -0.01982545
  9810.000 0.02598095
  9840.000 -0.08024545
  9870.000 -0.05125359
  9900.000 -0.06915074
  9930.000 -0.04476691
  9960.000 -0.03986011
  9990.000 -0.08587120
 10020.000 -0.02731114
 10050.000 -0.00664540
 10080.000 -0.05240886
 10110.000 -0.05425186
 10140.000 -0.05334646
 10170.000 -0.05907966
 10200.000 -0.03137018
 10230.000 -0.01350016
 10260.000 -0.01595282
 10290.000 -0.07725187
 10320.000 -0.08785965
 10350.000 -0.04780535
 10380.000 0.02663761
 10410.000 -0.05787065
 10440.000 -0.06011649
 10470.000 -0.06803546
 10500.000 -0.03041922
 10530.000 -0.01639444
 10560.000 -0.01676921
 10590.000 -0.04634255
 10620.000 -0.01573314
 10650.000 -0.05527893
 10680.000 -0.05379134
 10710.000 -0.07315102
 10740.000 -0.02494225
 10770.000 0.01335988
 10800.000 -0.03582836
 10830.000 -0.02610215
 10860.000 -0.01627406
 10890.000 -0.01082629
 10920.000 0.01790722
 10950.000 -0.00228508
 10980.000 -0.06526360
 11010.000 -0.06485992
 11040.000 0.01370895
 11070.000 -0.01838684
 11100.000 -0.06296999
 11130.000 -0.05697901
 11160.000 0.00848237
 11190.000 -0.04553881
 11220.000 0.00560294
 11250.000 -0.05491296
 11280.000 -0.00580083
 11310.000 -0.06490257
 11340.000 -0.07932479
 11370.000 -0.09129631
 11400.000 -0.02136797
 11430.000 -0.04177732
 11460.000 -0.00762737
 11490.000 0.00364770
 11520.000 -0.05885601
 11550.000 -0.02900931
 11580.000 -0.03874639
 11610.000 -0.01355164
 11640.000 -0.06026605
 11670.000 -0.02812508
 11700.000 -0.04624678
 11730.000 -0.01324827
 11760.000 -0.00775353
 11790.000 0.02260346
 11820.000 0.02447745
 11850.000 0.03391586
 11880.000 -0.00114208
 11910.000 -0.05949128
 11940.000 -0.03115498
 11970.000 -0.05520795
 12000.000 -0.02971171
 12030.000 -0.00725424
 12060.000 -0.03912758
 12090.000 -0.02482150
 12120.000 -0.01587783
 12150.000 0.04318435
 12180.000 -0.00023125
 12210.000 -0.05008052
 12240.000 0.00321360
 12270.000 -0.04616935
 12300.000 0.00031804
 12330.000 -0.03323985
 12360.000 0.03473606
 12390.000 -0.00484958
 12420.000 -0.00956042
 12450.000 0.05264044
 12480.000 -0.02731115
 12510.000 0.01336029
 12540.000 0.00187369
 12570.000 0.05160705
 12600.000 -0.01807100
 12630.000 -0.00684351
 12660.000 -0.05230601
 12690.000 0.01953118
 12720.000 0.02002550
 12750.000 0.04714709
 12780.000 -0.00166071
 12810.000 0.00503770
 12840.000 0.00464376
 12870.000 0.03444870
 12900.000 0.00622578
 12930.000 -0.00292061
 12960.000 0.01535950
 12990.000 0.01563618
 13020.000 0.01530095
 13050.000 0.04183742
 13080.000 0.10096979
 13110.000 0.08711469
 13140.000 0.06919266
 13170.000 0.01640521
 13200.000 0.06700012
 13230.000 0.02604803
 13260.000 0.09329791
 13290.000 0.03161250
 13320.000 0.05191403
 13350.000 0.06332369
 13380.000 0.05101286
 13410.000 0.11972124
 13440.000 0.04797334
 13470.000 0.03053762
 13500.000 0.02893506
 13530.000 0.04538220
 13560.000 0.05097572
 13590.000 0.00319875
 13620.000 0.08153895
 13650.000 0.02726312
 13680.000 0.10445539
 13710.000 0.04236794
 13740.000 0.05521540
 13770.000 -0.01166258
 13800.000 0.09264995
 13830.000 0.00150389
 13860.000 0.00873491
 13890.000 0.06867333
 13920.000 -0.02090934
 13950.000 0.11844893
 13980.000 0.01685463
 14010.000 0.07398221
 14040.000 -0.05871636
 14070.000 0.01210335
 14100.000 0.02790917
 14130.000 -0.03879749
 14160.000 0.01902426
 14190.000 0.03456322
 14220.000 -0.03015457
 14250.000 -0.00512040
 14280.000 -0.00678295
 14310.000 -0.02245120
 14340.000 0.01264250
 14370.000 -0.00174647
 14400.000 -0.02329317
 14430.000 0.01651877
 14460.000 0.00774275
 14490.000 -0.01209080
 14520.000 0.01293976
 14550.000 -0.03149232
 14580.000 -0.04278312
 14610.000 -0.03273107
 14640.000 -0.04144257
 14670.000 -0.02335569
 14700.000 -0.00356332
 14730.000 -0.00831549
 14760.000 -0.00948345
 14790.000 0.04302527
 14820.000 0.00862977
 14850.000 0.02300380
 14880.000 0.03547085
 14910.000 0.04613052
 14940.000 0.00493942
 14970.000 0.01781747
 15000.000 -0.03877320
 15030.000 -0.01155717
 15060.000 0.00266354
 15090.000 -0.05064576
 15120.000 -0.03492969
 15150.000 -0.05787981
 15180.000 -0.07376178
 15210.000 -0.02785295
 15240.000 -0.01534885
 15270.000 -0.02784504
 15300.000 -0.05013492
 15330.000 0.00482752
 15360.000 -0.03307171
 15390.000 -0.06533377
 15420.000 -0.03812712
 15450.000 0.01443761
 15480.000 -0.03972026
 15510.000 -0.03873146
 15540.000 -0.04452770
 15570.000 -0.02391299
 15600.000 -0.00713286
 15630.000 0.00137733
 15660.000 -0.01686483
 15690.000 -0.03547020
 15720.000 -0.06444025
 15750.000 -0.05791505
 15780.000 -0.02154184
 15810.000 -0.00443998
 15840.000 -0.03439660
 15870.000 -0.10741467
 15900.000 -0.04704346
 15930.000 -0.03604135
 15960.000 -0.05514231
 15990.000 -0.01420247
 16020.000 -0.00282386
 16050.000 -0.10288925
 16080.000 -0.02841639
 16110.000 0.00685649
 16140.000 -0.03255997
 16170.000 -0.02763358
 16200.000 -0.00151651
 16230.000 0.03020166
 16260.000 -0.03531711
 16290.000 -0.03844106
 16320.000 -0.06005240
 16350.000 0.02852007
 16380.000 0.06394802
 16410.000 -0.05246155
 16440.000 -0.00511023
 16470.000 -0.04520420
 16530.000 -0.01134427
 16560.000 -0.05480565
 16590.000 -0.06287369
 16620.000 -0.10130036
 16650.000 -0.03560230
 16680.000 -0.02626219
 16710.000 -0.04741517
 16740.000 -0.01127924
 16770.000 0.00724575
 16800.000 -0.04765606
 16830.000 -0.01312990
 16860.000 -0.05727770
 16890.000 -0.04742042
 16920.000 0.06447247
 17040.000 -0.06971638
 17070.000 -0.04852581
 17100.000 0.00101910
 17130.000 -0.00651220
 17160.000 0.03548011
 17310.000 -0.00298320
 17340.000 -0.00856549
 17370.000 0.01827108
 17400.000 -0.00346134
 17430.000 -0.05881216
 17460.000 -0.00527954
 17490.000 0.00085370
 17520.000 -0.01734588
 17550.000 -0.02354534
 17580.000 -0.11068174
 17850.000 -0.04291957
 17880.000 -0.00856627
 17910.000 -0.02857075
 17940.000 -0.02354248
 17970.000 -0.07809047
 18000.000 -0.03469926
 18030.000 -0.10034830
 18060.000 -0.04074221
 18090.000 -0.00762741
 18120.000 -0.00145677
 18150.000 -0.03156112
 18180.000 -0.03175040
 18210.000 -0.04101525
 18240.000 0.02532153
 18270.000 -0.01626606
 18300.000 -0.01943346
 18330.000 -0.04941213
 18360.000 -0.04784679
 18390.000 -0.07857220
 18420.000 -0.04080161
 18450.000 -0.04732260
 18480.000 -0.02730239
 18510.000 0.01408791
 18540.000 -0.02577107
 18570.000 -0.01587131
 18600.000 -0.01444889
 18630.000 0.04179133
 18660.000 -0.04517938
 18690.000 -0.01257551
 18720.000 -0.01668391
 18750.000 0.02612970
 18780.000 -0.00748335
 18810.000 -0.02844825
 18840.000 -0.02423149
 18870.000 -0.04279246
 18930.000 -0.03941769
 18960.000 -0.01627642
 18990.000 -0.02129839
 19020.000 0.01424719
 19050.000 -0.00768721
 19080.000 0.03691260
 19110.000 -0.11780704
 19140.000 -0.04293541
 19170.000 -0.04035877
 19200.000 -0.03666099
 19230.000 -0.01594549
 19260.000 -0.01262321
 19290.000 -0.04131578
 19320.000 -0.08632712
 19350.000 -0.07225205
 19380.000 -0.06010297
 19410.000 -0.04806034
 19440.000 0.00684625
 19470.000 -0.05072316
 19500.000 -0.07368790
 19530.000 -0.02144954
 19560.000 -0.00743225
 19590.000 -0.02609333
 19620.000 -0.02853175
 19650.000 -0.07006147
 19680.000 -0.01069294
 19710.000 -0.02958521
 19740.000 0.00157996
 19770.000 -0.00375747
 19800.000 0.00913989
 19830.000 -0.00072641
 19860.000 -0.00122363
 19890.000 -0.09604845
 19920.000 -0.00296720
 19950.000 0.02277594
 19980.000 -0.10694030
 20010.000 -0.04885558
 20040.000 -0.00390057
 20070.000 -0.01268530
 20100.000 -0.01727125
 20130.000 -0.05630952
 20160.000 -0.03127565
 20190.000 0.02167528
 20220.000 -0.00982825
 20250.000 -0.05712865
 20280.000 -0.00021084
 20310.000 -0.06343643
 20340.000 -0.04621343
 20370.000 -0.00427406
 20400.000 0.01044890
 20430.000 -0.02574214
 20460.000 -0.02941970
 20490.000 -0.01981873
 20520.000 -0.05950630
 20550.000 0.00957660
 20580.000 0.00017622
 20610.000 -0.02524154
 20640.000 -0.06512978
 20670.000 -0.00539598
 20700.000 0.01197177
 20730.000 -0.02057424
 20760.000 -0.03605435
 20790.000 0.00943068
 20820.000 0.02844349
 20850.000 0.00478589
 20880.000 -0.03380128
 20910.000 -0.04227285
 20940.000 -0.03773025
 20970.000 0.06067742
 21000.000 -0.02027099
 21030.000 0.03561248
 21060.000 -0.03909959
 21090.000 -0.05697318
 21120.000 0.03079220
 21150.000 -0.01758181
 21180.000 -0.05139345
 21210.000 0.01883616
 21240.000 -0.00646162
 21270.000 -0.02940146
 21300.000 0.00165299
 21330.000 -0.04493249
 21810.000 -0.02410637
 21840.000 0.05616209
 21870.000 0.02468632
 21900.000 0.03840445
 21930.000 0.06764636
 21960.000 0.03695326
 21990.000 -0.02492964
 22050.000 0.03482796
 22080.000 0.07814405
 22110.000 0.07619549
 22140.000 0.00144096
 22170.000 0.07478629
 22200.000 0.00224891
 22230.000 0.02682058
 22260.000 -0.02466804
 22290.000 0.02354260
 22320.000 0.04468126
 22350.000 0.00516435
 22380.000 -0.00806931
 22410.000 0.04884216
 22440.000 0.05529920
 22470.000 -0.01574996
 22500.000 0.00433630
 22530.000 0.00496795
 22560.000 0.02784884
 22590.000 -0.00531217
 22620.000 0.02095652
 22650.000 -0.02000673
 22680.000 -0.02169485
 22710.000 0.00973067
 22740.000 -0.00931208
 22770.000 0.06242225
 22800.000 -0.02481367
 22830.000 -0.05461456
 22860.000 -0.02789615
 22890.000 -0.00299563
 22920.000 -0.04254872
 22950.000 -0.02300355
 22980.000 -0.04568566
 23010.000 -0.01493676
 23040.000 0.05649076
 23070.000 -0.04858394
 23100.000 -0.01732388
 23130.000 0.01624067
 23160.000 0.00406773
 23190.000 -0.04206346
 23220.000 -0.04832595
 23250.000 0.02078815
 23280.000 0.02017132
 23310.000 -0.03564899
 23340.000 0.01022083
 23370.000 0.02876355
 23400.000 -0.01351542
 23430.000 -0.06928458
 23460.000 -0.04750514
 23490.000 -0.08509494
 23520.000 -0.06130759
 23550.000 -0.02334405
 23580.000 -0.02211626
 23610.000 0.00177341
 23640.000 -0.05242679
 23670.000 -0.02598124
 23700.000 -0.05991686
 23730.000 0.00066919
 23760.000 -0.05570527
 23820.000 -0.05272155
 23850.000 -0.00823679
 23880.000 -0.05744927
 23910.000 -0.03844495
 23940.000 -0.01216980
 23970.000 0.05861416
 24000.000 -0.04112796
 24030.000 -0.06922680
 24060.000 -0.04724694
 24090.000 -0.07428277
 24120.000 -0.04809737
 24150.000 -0.02096076
 24180.000 -0.07135486
 24210.000 -0.08914164
 24240.000 -0.02733575
 24270.000 -0.03903173
 24300.000 0.00744672
 24330.000 -0.02316329
 24360.000 -0.02695676
 24390.000 -0.05514927
 24420.000 -0.01816889
 24450.000 -0.06407448
 24480.000 -0.06441739
 24510.000 -0.04172806
 24540.000 -0.04195581
 24570.000 -0.02795213
 24600.000 -0.08470583
 24630.000 -0.06763044
 24660.000 -0.00766754
 24690.000 -0.00553230
 24720.000 -0.02054707
 24750.000 -0.00460369
 24780.000 -0.02474391
 24810.000 -0.06736674
 24840.000 -0.03161102
 24870.000 -0.03708809
 24900.000 -0.01516353
 24930.000 -0.07291900
 24960.000 0.01620006
 24990.000 -0.01465471
 25020.000 -0.10446684
 25050.000 -0.02113569
 25080.000 -0.06089736
 25110.000 -0.07176150
 25140.000 -0.04570912
 25170.000 -0.08965995
 25200.000 -0.07340500
 25230.000 -0.07383842
 25290.000 -0.05683722
 25320.000 0.02106270
 25350.000 -0.02760634
 25380.000 -0.05532478
 25410.000 0.04935945
 25440.000 -0.03177420
 25470.000 -0.05633922
 25500.000 -0.02422992
 25530.000 -0.01810194
 25560.000 0.00058384
 25590.000 -0.01059328
 25620.000 -0.04103417
 25650.000 -0.06027629
 25680.000 -0.00514522
 25710.000 -0.03430532
 25740.000 -0.01348747
 25770.000 -0.05348507
 25800.000 -0.02732025
 25830.000 0.02214614
 25860.000 0.00162484
 25890.000 -0.04023655
 25920.000 -0.03293920
 25950.000 -0.02459557
 25980.000 -0.00712277
 26010.000 0.02305815
 26040.000 -0.04530102
 26070.000 0.01665518
 26100.000 0.01226339
 26130.000 0.00410446
 26160.000 -0.02241472
 26190.000 -0.00762485
 26220.000 0.03819124
 26250.000 -0.01743395
 26280.000 0.00861566
 26310.000 0.02220799
 26340.000 0.05824672
 26370.000 0.05959593
 26400.000 0.04220378
 26430.000 0.08853768
 26460.000 0.09952538
 26490.000 0.05307720
 26520.000 0.06449750
 26550.000 0.16979369
 26580.000 0.09296054
 26610.000 0.04932050
 26640.000 0.08770476
 26670.000 0.13081732
 26700.000 0.07457772
 26730.000 0.09972882
 26760.000 0.06161610
 26790.000 0.16447956
 26820.000 0.13640508
 26850.000 0.05500466
 26880.000 0.16311012
 26910.000 0.10168405
 26940.000 0.10568840
 26970.000 0.07930566
 27000.000 0.09292202
 27030.000 0.07835340
 27060.000 0.08056168
 27090.000 0.07643610
 27120.000 0.08473972
 27150.000 0.05419106
 27180.000 0.07090847
 27210.000 0.10512679
 27240.000 0.07037150
 27270.000 0.09230642
 27300.000 0.04372986
 27330.000 0.05252845
 27360.000 0.07483775
 27390.000 0.05038979
 27420.000 0.04745213
 27450.000 0.12159030
 27480.000 0.05963009
 27510.000 0.03834610
 27540.000 0.05086868
 27570.000 0.05822073
 27600.000 0.05886285
 27630.000 0.01331593
 27660.000 0.05502177
 27690.000 0.09862325
 27720.000 -0.00591858
 27750.000 0.04403487
 27780.000 0.03262397
 27810.000 0.12337397
 27840.000 0.07021508
 27870.000 0.05405188
 27900.000 0.02053508
 27930.000 -0.00151719


==> anc/SDSSJ1618+3854/sdssj1618+3854_20150421.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1618+3854                    #Object Name                
#Date           =2015-04-21                        #Mid Exp. yyyy-mm-dd        
#UTC            =06:57:52.00                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =20                                #Exposure Time (s)          
#MJD            =57133.2901851851                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1618+3854_firstframe.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 18 31.69                       #From stars.dat (J2000)     
#Dec            =+38 54 15.1                       #From stars.dat (J2000)     
#Epoch          =2015.302167021                    #Epoch in Decimal Years     
#PrecessedRA    =16 19 03.84                       #RA when observed           
#PrecessedDec   =+38 52 04.1                       #Dec when observed          
#Bjed           =2457133.793791325                 #with leapsecs(Stumpff80)   
#BjedCorr       =0.000017359                       #Linear correction days/day 
#Barydiff       =244.387                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =817                               #Number pts in data         
     0.000 -0.00095149
    20.000 -0.04230374
    40.000 0.00810056
    60.000 -0.01055384
    80.000 -0.04537664
   100.000 -0.00959848
   120.000 -0.07348000
   140.000 0.01478637
   160.000 -0.00910454
   180.000 -0.04380038
   200.000 -0.02786931
   220.000 -0.01271972
   240.000 -0.00059784
   260.000 -0.05548522
   280.000 -0.01611222
   300.000 0.00898421
   320.000 -0.01802772
   340.000 0.01139508
   360.000 -0.01099209
   380.000 0.01596207
   400.000 0.03705898
   420.000 0.02487748
   440.000 0.01936035
   460.000 0.00052488
   480.000 -0.07951454
   500.000 -0.04842773
   520.000 -0.07963033
   540.000 -0.02070084
   560.000 -0.03861055
   580.000 -0.03591241
   600.000 -0.03896921
   620.000 0.03913269
   640.000 -0.06736472
   660.000 -0.01711024
   680.000 -0.09370954
   700.000 -0.01607702
   720.000 -0.02361705
   740.000 -0.08529109
   760.000 -0.08736786
   780.000 -0.08554572
   800.000 0.00569820
   820.000 -0.08178151
   840.000 -0.02513009
   860.000 -0.03211948
   880.000 -0.05262763
   900.000 -0.06804235
   920.000 0.01639709
   940.000 -0.06280533
   960.000 -0.03357598
   980.000 -0.04951888
  1000.000 -0.02650855
  1020.000 -0.04324577
  1040.000 -0.10893588
  1060.000 -0.04988749
  1080.000 -0.08211622
  1100.000 -0.02802832
  1120.000 -0.09760041
  1140.000 -0.06665497
  1160.000 -0.03814515
  1180.000 -0.10605237
  1200.000 -0.06150799
  1220.000 -0.09318747
  1240.000 -0.05663974
  1260.000 -0.07323159
  1280.000 -0.02109286
  1300.000 -0.02366358
  1320.000 -0.06432456
  1340.000 -0.01118332
  1360.000 -0.04541127
  1380.000 -0.09740028
  1400.000 -0.08374985
  1420.000 -0.01925558
  1440.000 0.00575700
  1460.000 -0.06628814
  1480.000 -0.09440197
  1500.000 -0.02205497
  1520.000 -0.05894486
  1540.000 -0.04009129
  1560.000 -0.05423914
  1580.000 -0.12477060
  1600.000 -0.08493438
  1620.000 -0.09533509
  1640.000 -0.06376395
  1660.000 -0.05381042
  1680.000 -0.05167467
  1700.000 -0.02544411
  1720.000 -0.02128210
  1740.000 -0.01980993
  1760.000 -0.02742785
  1780.000 -0.08703760
  1800.000 -0.11789922
  1820.000 -0.00305917
  1840.000 0.01930421
  1860.000 -0.05616390
  1880.000 -0.06233477
  1900.000 -0.04272008
  1920.000 -0.08796429
  1940.000 -0.09841038
  1960.000 -0.04612772
  1980.000 -0.04130339
  2000.000 -0.08114919
  2020.000 -0.02648672
  2040.000 -0.05270674
  2060.000 -0.09729450
  2080.000 -0.06537580
  2100.000 -0.07111161
  2120.000 -0.05744092
  2140.000 0.00320035
  2160.000 -0.05441499
  2180.000 -0.08007709
  2200.000 -0.02136889
  2220.000 -0.01014908
  2240.000 -0.02886923
  2260.000 -0.06334955
  2280.000 -0.05321581
  2300.000 -0.05495342
  2320.000 -0.08274796
  2340.000 -0.14761578
  2360.000 -0.04937731
  2380.000 -0.06536965
  2400.000 -0.05498901
  2420.000 0.00361858
  2440.000 -0.09523128
  2460.000 -0.06257704
  2480.000 -0.11195841
  2500.000 -0.06424695
  2520.000 -0.08248883
  2540.000 -0.05295008
  2560.000 -0.00698797
  2580.000 -0.05113664
  2600.000 -0.04327155
  2620.000 -0.01389328
  2640.000 -0.03786804
  2660.000 0.01388649
  2680.000 -0.05204861
  2700.000 -0.08438785
  2720.000 -0.06130155
  2740.000 0.02151660
  2760.000 -0.07357717
  2780.000 -0.02228466
  2800.000 -0.08029909
  2820.000 0.03254960
  2840.000 0.06282360
  2860.000 0.03631883
  2880.000 0.03539417
  2900.000 -0.00983778
  2920.000 0.01998901
  2940.000 0.00393618
  2960.000 0.03208189
  2980.000 -0.00639822
  3000.000 0.04020857
  3020.000 -0.01164796
  3040.000 -0.09785134
  3060.000 0.04743535
  3080.000 -0.06891304
  3100.000 0.06737219
  3120.000 -0.02969514
  3140.000 0.06565085
  3160.000 0.00936595
  3180.000 0.01349366
  3200.000 0.04736206
  3220.000 -0.00142577
  3240.000 0.04865812
  3260.000 0.03064229
  3280.000 0.08439014
  3300.000 0.06430590
  3320.000 0.04349302
  3340.000 0.11301293
  3360.000 0.05710500
  3380.000 0.09188911
  3400.000 0.06403981
  3420.000 0.16501727
  3440.000 0.16924886
  3460.000 0.02242221
  3480.000 0.08405311
  3500.000 0.13050630
  3520.000 0.09036422
  3540.000 0.14736317
  3560.000 0.12808105
  3580.000 0.16443962
  3600.000 0.18849418
  3620.000 0.15952960
  3640.000 0.20080047
  3660.000 0.15428403
  3680.000 0.18553857
  3700.000 0.16013792
  3720.000 0.12234249
  3740.000 0.24975955
  3760.000 0.26395805
  3780.000 0.14665174
  3800.000 0.16324043
  3820.000 0.19005775
  3840.000 0.09449734
  3860.000 0.19218541
  3880.000 0.14076760
  3900.000 0.19976102
  3920.000 0.16391565
  3940.000 0.23322462
  3960.000 0.25073925
  3980.000 0.23935978
  4000.000 0.18171101
  4020.000 0.21853901
  4040.000 0.15267281
  4060.000 0.18668192
  4080.000 0.23121709
  4100.000 0.17791478
  4120.000 0.19543765
  4140.000 0.20480507
  4160.000 0.06396766
  4180.000 0.14745733
  4200.000 0.15382709
  4220.000 0.18572088
  4240.000 0.10119485
  4260.000 0.17816030
  4280.000 0.14667261
  4300.000 0.15247243
  4320.000 0.05613673
  4340.000 0.17839903
  4360.000 0.12093581
  4380.000 0.12311552
  4400.000 0.10704852
  4420.000 0.08912984
  4440.000 0.12621951
  4460.000 0.07163595
  4480.000 0.03788149
  4500.000 0.04071898
  4520.000 0.14473003
  4540.000 0.11581266
  4560.000 0.10903550
  4580.000 0.08189580
  4600.000 0.00616586
  4620.000 0.09717382
  4640.000 0.00549226
  4660.000 0.07268011
  4680.000 0.03393097
  4700.000 0.02012328
  4720.000 0.06498067
  4740.000 0.05533251
  4760.000 -0.00356050
  4780.000 0.01312676
  4800.000 0.06593612
  4820.000 0.03195435
  4840.000 -0.02689640
  4860.000 0.06107664
  4880.000 -0.04405570
  4900.000 -0.01137906
  4920.000 -0.02212016
  4940.000 -0.04524843
  4960.000 -0.03587334
  4980.000 0.00975032
  5000.000 0.00993552
  5020.000 -0.00625649
  5040.000 -0.00101428
  5060.000 0.00224959
  5080.000 0.02379156
  5100.000 -0.03931367
  5120.000 0.01034353
  5140.000 -0.00046056
  5160.000 0.00003212
  5180.000 0.00199456
  5200.000 -0.06322476
  5220.000 -0.00455534
  5240.000 -0.05163221
  5260.000 -0.03826016
  5280.000 -0.03997063
  5300.000 -0.00390250
  5320.000 -0.02431034
  5340.000 -0.05099915
  5360.000 -0.02135002
  5380.000 0.01399055
  5400.000 0.01934945
  5420.000 -0.04733143
  5440.000 -0.04965196
  5460.000 -0.02627490
  5480.000 0.00699096
  5500.000 -0.01230552
  5520.000 -0.06315679
  5540.000 -0.04198993
  5560.000 -0.05722540
  5580.000 -0.02347974
  5600.000 -0.02499237
  5620.000 -0.06161991
  5640.000 -0.05994081
  5660.000 -0.05033449
  5680.000 -0.00839963
  5700.000 -0.09341971
  5720.000 -0.08267012
  5740.000 -0.02410005
  5760.000 0.01921733
  5780.000 -0.05858550
  5800.000 -0.04417797
  5820.000 -0.07944409
  5840.000 -0.05930682
  5860.000 -0.01968841
  5880.000 -0.02907648
  5900.000 -0.06026565
  5920.000 -0.10250304
  5940.000 -0.04310003
  5960.000 -0.04679519
  5980.000 -0.02562631
  6000.000 -0.09906214
  6020.000 -0.03506883
  6040.000 -0.08887875
  6060.000 -0.01583317
  6080.000 -0.01419515
  6100.000 -0.05879579
  6120.000 -0.05890047
  6140.000 -0.05043094
  6160.000 -0.04550475
  6180.000 -0.00901712
  6200.000 -0.03595311
  6220.000 -0.09145887
  6240.000 -0.11649259
  6260.000 -0.05433736
  6280.000 -0.09186030
  6300.000 -0.03428043
  6320.000 -0.00439258
  6340.000 -0.04273414
  6360.000 -0.06531121
  6380.000 -0.02348063
  6400.000 -0.07035495
  6420.000 -0.05197773
  6440.000 0.00694587
  6460.000 -0.09958111
  6480.000 -0.01045328
  6500.000 -0.09162482
  6520.000 -0.04123366
  6540.000 -0.04760488
  6560.000 -0.01329622
  6580.000 -0.05191097
  6600.000 -0.05142577
  6620.000 -0.05355677
  6640.000 -0.03545557
  6660.000 -0.02907371
  6680.000 -0.08515403
  6700.000 -0.04312467
  6720.000 -0.13260642
  6740.000 -0.06174550
  6760.000 -0.03799813
  6780.000 -0.08972458
  6800.000 -0.05639978
  6820.000 -0.03129443
  6840.000 -0.09417238
  6860.000 -0.14185612
  6880.000 -0.12945712
  6900.000 -0.08247930
  6920.000 -0.12546414
  6940.000 -0.10313165
  6960.000 -0.08960276
  6980.000 -0.01312032
  7000.000 -0.09187106
  7020.000 -0.08145573
  7040.000 -0.02006592
  7060.000 -0.01776376
  7080.000 -0.12870599
  7100.000 -0.05865612
  7120.000 -0.03973520
  7140.000 -0.09140546
  7160.000 -0.07272184
  7180.000 -0.09520390
  7200.000 -0.10057059
  7220.000 -0.03383023
  7240.000 -0.03276437
  7260.000 0.01682454
  7280.000 -0.08821426
  7300.000 -0.01559226
  7320.000 -0.15527037
  7340.000 -0.15147245
  7360.000 -0.09680900
  7380.000 -0.08675352
  7400.000 -0.05053926
  7420.000 0.02205260
  7440.000 -0.12931277
  7460.000 -0.11725275
  7480.000 0.01678443
  7500.000 -0.07532301
  7520.000 -0.07484918
  7540.000 -0.06104210
  7560.000 -0.08334955
  7580.000 -0.10453467
  7600.000 -0.03306488
  7620.000 -0.05925206
  7640.000 -0.09631796
  7660.000 -0.04427580
  7680.000 -0.05147324
  7700.000 -0.10313444
  7720.000 -0.05165690
  7740.000 -0.07588676
  7760.000 -0.06547472
  7780.000 0.01240130
  7800.000 -0.06136165
  7820.000 0.02020285
  7840.000 0.02274348
  7860.000 -0.07152138
  7880.000 -0.01349129
  7900.000 -0.07930207
  7920.000 -0.08213398
  7940.000 0.02185756
  7960.000 -0.05184537
  7980.000 -0.07453826
  8000.000 -0.04368708
  8020.000 -0.02432527
  8040.000 -0.10499101
  8060.000 -0.10512966
  8080.000 0.04614305
  8100.000 -0.03117634
  8120.000 0.01028770
  8140.000 0.03673050
  8160.000 -0.01140819
  8180.000 -0.00991830
  8200.000 0.00131248
  8220.000 0.07513530
  8240.000 -0.01336851
  8260.000 -0.01185049
  8280.000 0.11515753
  8300.000 0.02210379
  8320.000 0.10090801
  8340.000 0.06006168
  8360.000 0.08133658
  8380.000 0.06934386
  8400.000 0.03963947
  8420.000 0.07137439
  8440.000 0.04820335
  8460.000 0.13454358
  8480.000 0.11240765
  8500.000 0.05153301
  8520.000 0.10040337
  8540.000 0.03903706
  8560.000 0.05223225
  8580.000 0.07241816
  8600.000 0.03540268
  8620.000 0.11201812
  8640.000 0.06540182
  8660.000 0.05719472
  8680.000 0.17870385
  8700.000 0.02491265
  8720.000 0.18341427
  8740.000 0.10828690
  8760.000 0.12129660
  8780.000 0.14246545
  8800.000 0.10928977
  8820.000 0.15513442
  8840.000 0.14803213
  8860.000 0.08939706
  8880.000 0.11583861
  8900.000 0.22747235
  8920.000 0.21609260
  8940.000 0.12185791
  8960.000 0.17506301
  8980.000 0.19389073
  9000.000 0.11833808
  9020.000 0.24403613
  9040.000 0.10419237
  9060.000 0.18940246
  9080.000 0.18037325
  9100.000 0.15771834
  9120.000 0.16838223
  9140.000 0.12246639
  9160.000 0.13556530
  9180.000 0.14795482
  9200.000 0.15352922
  9220.000 0.17478952
  9240.000 0.19533116
  9260.000 0.14716684
  9280.000 0.20321569
  9300.000 0.14585906
  9320.000 0.12331076
  9340.000 0.14060944
  9360.000 0.15109997
  9380.000 0.13371156
  9400.000 0.16212703
  9420.000 0.06146934
  9440.000 0.10394887
  9460.000 0.14213447
  9480.000 0.12077235
  9500.000 0.04056077
  9520.000 0.15028558
  9540.000 0.07353405
  9560.000 0.06331851
  9580.000 0.10317624
  9600.000 0.07740236
  9620.000 0.09109501
  9640.000 0.10168625
  9660.000 0.08241879
  9680.000 0.05897979
  9700.000 0.03254172
  9720.000 0.04521211
  9740.000 -0.00523390
  9760.000 0.06397177
  9780.000 0.03745115
  9800.000 0.02100950
  9820.000 0.02093019
  9840.000 0.01187721
  9860.000 0.02454840
  9880.000 0.02389992
  9900.000 0.04522120
  9920.000 -0.00908211
  9940.000 0.05158478
  9960.000 -0.02494432
  9980.000 0.04457542
 10000.000 0.04971236
 10020.000 -0.02633614
 10040.000 -0.04151316
 10060.000 0.03057164
 10080.000 0.00852504
 10100.000 0.02223471
 10120.000 -0.01336257
 10140.000 -0.00040674
 10160.000 -0.00927228
 10180.000 -0.02771904
 10200.000 -0.07141202
 10220.000 -0.04016003
 10240.000 0.00035070
 10260.000 0.03212627
 10280.000 -0.04368345
 10300.000 -0.01246191
 10320.000 -0.09560511
 10340.000 -0.05190663
 10360.000 -0.00972057
 10380.000 -0.03504405
 10400.000 -0.01680260
 10420.000 -0.06839322
 10440.000 -0.08008514
 10460.000 -0.06674696
 10480.000 0.00595296
 10500.000 -0.08705706
 10520.000 -0.03935150
 10540.000 -0.07217027
 10560.000 -0.07987313
 10580.000 -0.05691591
 10600.000 -0.03734451
 10620.000 -0.01905204
 10640.000 -0.04966938
 10660.000 0.00351027
 10680.000 -0.03769977
 10700.000 -0.02643529
 10720.000 -0.01984177
 10740.000 -0.05843307
 10760.000 -0.01948076
 10780.000 -0.02809497
 10800.000 0.01853667
 10820.000 -0.01127510
 10840.000 -0.07407676
 10860.000 -0.02522176
 10880.000 -0.05616524
 10900.000 -0.02386790
 10920.000 -0.07635877
 10940.000 -0.08659528
 10960.000 -0.05739096
 10980.000 -0.07480002
 11000.000 -0.00378300
 11020.000 -0.12166219
 11040.000 -0.06452309
 11060.000 -0.09613153
 11080.000 -0.12915515
 11100.000 -0.04740068
 11120.000 -0.10170955
 11140.000 -0.02971653
 11160.000 -0.05711315
 11180.000 -0.06526554
 11200.000 -0.07760125
 11220.000 -0.08030844
 11240.000 -0.09107271
 11260.000 -0.04670785
 11280.000 -0.07875285
 11300.000 -0.05490948
 11320.000 0.00808772
 11340.000 0.00253863
 11360.000 -0.03712774
 11380.000 -0.03365888
 11400.000 -0.10772004
 11420.000 -0.08868026
 11440.000 -0.07267862
 11460.000 -0.11081878
 11480.000 -0.07389336
 11500.000 -0.15861598
 11520.000 -0.09877559
 11540.000 -0.08049776
 11560.000 0.01765877
 11580.000 -0.04885457
 11600.000 -0.01569593
 11620.000 -0.21269669
 11640.000 -0.11634298
 11660.000 -0.12506082
 11680.000 -0.07403595
 11700.000 -0.08714190
 11720.000 -0.03252692
 11740.000 -0.13336678
 11760.000 -0.08319491
 11780.000 -0.06546562
 11800.000 -0.08679633
 11820.000 -0.07327070
 11840.000 -0.10479455
 11860.000 -0.06679179
 11880.000 -0.06004824
 11900.000 -0.05154016
 11920.000 -0.10524698
 11940.000 -0.04513412
 11960.000 -0.08951809
 11980.000 -0.02964102
 12000.000 -0.04461058
 12020.000 -0.12212185
 12040.000 -0.02884213
 12060.000 -0.13202229
 12080.000 -0.05080621
 12100.000 -0.07275043
 12120.000 -0.14757695
 12140.000 -0.07628814
 12160.000 -0.02891395
 12180.000 -0.04352211
 12200.000 -0.08374801
 12220.000 -0.01584904
 12240.000 -0.04980256
 12260.000 -0.00313311
 12280.000 0.00198080
 12300.000 -0.11545506
 12320.000 -0.00895683
 12340.000 0.01421259
 12360.000 -0.04642548
 12380.000 0.01857364
 12400.000 -0.07533251
 12420.000 -0.10103241
 12440.000 -0.01193388
 12460.000 -0.12854906
 12480.000 -0.07751197
 12500.000 -0.08092736
 12520.000 -0.10840081
 12540.000 -0.09887992
 12560.000 -0.11415012
 12580.000 -0.09210970
 12600.000 -0.06674988
 12620.000 -0.15949016
 12640.000 -0.08079898
 12660.000 -0.08839951
 12680.000 -0.14092379
 12700.000 -0.15289962
 12720.000 -0.09003811
 12740.000 0.01491163
 12760.000 -0.06613476
 12860.000 -0.05498760
 12880.000 -0.07017516
 12900.000 0.06366999
 12920.000 -0.05864830
 12940.000 -0.12986965
 12960.000 -0.03258857
 12980.000 -0.05402117
 13000.000 0.02449972
 13020.000 -0.01252094
 13040.000 -0.03316828
 13060.000 0.00560387
 13080.000 -0.09966040
 13100.000 -0.06054145
 13120.000 -0.01415701
 13140.000 -0.03409660
 13160.000 0.02538990
 13180.000 0.04769718
 13200.000 0.01129113
 13220.000 -0.03456296
 13240.000 0.05266172
 13260.000 0.17570408
 13280.000 0.16553587
 13300.000 0.11374334
 13320.000 0.09188876
 13340.000 -0.00495723
 13360.000 0.06572648
 13380.000 0.06263533
 13400.000 0.01108043
 13420.000 0.08045990
 13440.000 0.09529615
 13460.000 0.13117071
 13480.000 0.08404490
 13500.000 0.13461321
 13520.000 0.16536074
 13540.000 0.09815995
 13560.000 0.11444735
 13580.000 0.19838995
 13600.000 0.06230512
 13620.000 0.13367584
 13640.000 0.07240707
 13660.000 0.16638693
 13680.000 0.21843736
 13700.000 0.17035484
 13720.000 0.08882537
 13740.000 0.23117792
 13760.000 0.14021973
 13780.000 0.11728014
 13800.000 0.16986311
 13820.000 0.19893935
 13840.000 0.19771612
 13860.000 0.21527793
 13880.000 0.16704973
 13900.000 0.18824960
 13920.000 0.18549971
 13940.000 0.22238752
 13960.000 0.18783969
 13980.000 0.20230370
 14000.000 0.21294500
 14020.000 0.20589006
 14040.000 0.15484572
 14060.000 0.21763333
 14080.000 0.20617905
 14100.000 0.18683520
 14120.000 0.11666906
 14140.000 0.13513574
 14160.000 0.14868089
 14180.000 0.14223290
 14200.000 0.13664987
 14220.000 0.14458485
 14240.000 0.12270074
 14260.000 0.07686896
 14280.000 0.10999748
 14300.000 0.09118994
 14320.000 0.16085356
 14340.000 0.17670890
 14360.000 0.09003198
 14380.000 0.08234252
 14400.000 0.11211521
 14420.000 0.12739683
 14440.000 0.09692463
 14460.000 0.04809047
 14480.000 0.05114400
 14500.000 0.10347832
 14520.000 0.00300078
 14540.000 0.02389067
 14560.000 0.08300605
 14580.000 0.08651619
 14600.000 0.08046140
 14620.000 0.03380728
 14640.000 0.07984315
 14660.000 0.05916221
 14680.000 0.04097864
 14700.000 0.00521231
 14720.000 -0.00569236
 14740.000 0.02686077
 14760.000 0.00266630
 14780.000 -0.02018210
 14800.000 0.06903406
 14820.000 -0.00449432
 14840.000 -0.05190859
 14860.000 0.02047525
 14880.000 -0.02081109
 14900.000 -0.05415551
 14920.000 -0.03979640
 14940.000 -0.06589976
 14960.000 -0.01508084
 14980.000 0.01078830
 15000.000 -0.08897888
 15020.000 0.01680030
 15040.000 -0.05256315
 15060.000 -0.09798704
 15080.000 0.04715988
 15100.000 -0.01119043
 15120.000 0.01775822
 15140.000 0.03273512
 15160.000 0.08113022
 15180.000 -0.07403033
 15200.000 -0.08859311
 15220.000 -0.05067983
 15240.000 -0.07647657
 15260.000 -0.02582673
 15280.000 -0.06775317
 15300.000 -0.12820999
 15320.000 -0.04308360
 15340.000 -0.05225967
 15360.000 -0.03941873
 15380.000 -0.03494430
 15400.000 -0.02614385
 15420.000 -0.09835680
 15440.000 -0.04047529
 15460.000 -0.09699568
 15480.000 -0.10394835
 15500.000 -0.02892354
 15520.000 -0.05383195
 15540.000 0.02158388
 15560.000 -0.04590604
 15580.000 -0.02271289
 15600.000 -0.05895112
 15620.000 -0.12612007
 15640.000 -0.03887859
 15660.000 -0.07727237
 15680.000 -0.07409364
 15700.000 -0.05553870
 15720.000 -0.06238306
 15740.000 -0.06294465
 15760.000 -0.07583216
 15780.000 -0.10578116
 15800.000 0.00744248
 15820.000 -0.10073863
 15840.000 -0.09849400
 15860.000 -0.04598054
 15880.000 -0.07613620
 15900.000 -0.13611641
 15920.000 -0.22863336
 15940.000 -0.19560129
 15960.000 -0.04901304
 15980.000 -0.02236414
 16000.000 -0.10041581
 16020.000 -0.10679083
 16040.000 -0.18193761
 16060.000 -0.00138064
 16080.000 0.00854083
 16100.000 -0.09390193
 16120.000 -0.07824544
 16140.000 -0.05947605
 16160.000 -0.07600122
 16180.000 -0.18038945
 16200.000 -0.20012814
 16220.000 -0.10923753
 16240.000 -0.07744234
 16260.000 -0.10499412
 16280.000 -0.02706855
 16300.000 -0.06503821
 16320.000 -0.00065277
 16340.000 -0.23936987
 16360.000 -0.10424536
 16380.000 -0.13592470
 16400.000 -0.19977181


==> anc/SDSSJ1618+3854/sdssj1618+3854_20150426.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1618+3854                    #Object Name                
#Date           =2015-04-26                        #Mid Exp. yyyy-mm-dd        
#UTC            =05:36:16.00                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =30                                #Exposure Time (s)          
#MJD            =57138.2335185185                  #Mid Exposure MJD           
#Observer       =BC                                #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =wdj1618+3854_firstframe.fits      #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 18 31.69                       #From stars.dat (J2000)     
#Dec            =+38 54 15.1                       #From stars.dat (J2000)     
#Epoch          =2015.315710400                    #Epoch in Decimal Years     
#PrecessedRA    =16 19 03.87                       #RA when observed           
#PrecessedDec   =+38 52 04.0                       #Dec when observed          
#Bjed           =2457138.737201262                 #with leapsecs(Stumpff80)   
#BjedCorr       =0.000013203                       #Linear correction days/day 
#Barydiff       =251.005                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =681                               #Number pts in data         
     0.000 0.00994946
    30.000 0.05593494
    60.000 -0.01132934
    90.000 0.07213889
   120.000 0.00238434
   150.000 0.01735147
   210.000 0.03622612
   240.000 0.01711563
   300.000 0.04392197
   330.000 0.03406830
   360.000 -0.01993520
   390.000 -0.00791891
   420.000 0.05477000
   450.000 0.01117128
   480.000 -0.03227027
   510.000 -0.03609503
   540.000 0.01532752
   570.000 -0.04609695
   600.000 0.03615861
   630.000 0.03780990
   660.000 0.06458017
   690.000 0.01206678
   720.000 0.02283754
   750.000 -0.03027414
   780.000 -0.03223636
   810.000 0.07743629
   840.000 -0.02125281
   870.000 0.03223303
   900.000 0.01752980
   930.000 -0.05842744
   960.000 -0.04678119
   990.000 -0.02498855
  1020.000 0.00824336
  1050.000 0.00158207
  1080.000 -0.00644800
  1110.000 0.03501676
  1140.000 -0.02077747
  1170.000 -0.06154586
  1200.000 0.00243692
  1230.000 -0.04361565
  1260.000 -0.04329694
  1290.000 0.00338889
  1320.000 0.06902704
  1350.000 0.03739034
  1380.000 -0.02018930
  1410.000 -0.00121731
  1440.000 0.02900656
  1470.000 0.04907574
  1500.000 0.05632928
  1530.000 -0.01455262
  1560.000 0.04765642
  1590.000 0.02442079
  1620.000 -0.02601649
  1650.000 -0.03873310
  1680.000 -0.03054257
  1710.000 0.01691998
  1740.000 -0.00760859
  1770.000 -0.00300523
  1800.000 -0.00557320
  1830.000 -0.06107588
  1860.000 -0.00228401
  1890.000 -0.01883190
  1920.000 0.03577064
  1950.000 -0.04119895
  1980.000 -0.02189926
  2010.000 -0.04762988
  2040.000 -0.01913742
  2070.000 -0.01315812
  2100.000 -0.01303701
  2130.000 -0.06714500
  2160.000 -0.02264064
  2190.000 -0.02515968
  2220.000 0.01193148
  2250.000 -0.08520246
  2280.000 -0.03968054
  2310.000 -0.02291907
  2340.000 -0.03779557
  2370.000 -0.00437449
  2400.000 -0.03273135
  2430.000 0.03394179
  2460.000 -0.03575197
  2490.000 -0.06304054
  2520.000 -0.03765688
  2550.000 -0.07883825
  2580.000 -0.03172051
  2610.000 -0.04228926
  2640.000 0.04418358
  2670.000 -0.03935395
  2700.000 -0.01879712
  2730.000 -0.06136734
  2760.000 0.01296085
  2790.000 -0.03433366
  2820.000 -0.07162649
  2850.000 -0.07332943
  2880.000 -0.00368662
  2910.000 0.01754432
  2940.000 0.00354986
  2970.000 -0.00488330
  3000.000 -0.02740092
  3030.000 -0.06747847
  3060.000 -0.01273826
  3090.000 -0.03791782
  3120.000 -0.06072047
  3150.000 -0.04806036
  3180.000 0.01539627
  3210.000 -0.08823239
  3240.000 0.02483679
  3270.000 0.01068337
  3300.000 -0.00166082
  3330.000 -0.02238039
  3360.000 0.01588391
  3390.000 0.02028510
  3420.000 -0.01830485
  3450.000 -0.00007291
  3480.000 -0.01427852
  3510.000 0.01463343
  3540.000 -0.00966100
  3570.000 0.01775256
  3600.000 0.03511392
  3630.000 0.03595704
  3660.000 0.03755490
  3690.000 -0.03339174
  3720.000 -0.01251708
  3750.000 0.03560149
  3780.000 0.04177465
  3810.000 0.00918653
  3840.000 0.06196946
  3870.000 0.01899393
  3900.000 0.03513172
  3930.000 0.08142693
  3960.000 0.00245588
  3990.000 0.02836539
  4020.000 0.06022242
  4050.000 0.04499477
  4080.000 0.05421198
  4110.000 0.07641790
  4140.000 0.07424504
  4170.000 0.09657518
  4200.000 0.07824773
  4230.000 0.02445145
  4260.000 0.10831079
  4290.000 0.06173995
  4320.000 0.05825274
  4350.000 -0.00504200
  4380.000 0.01789348
  4410.000 0.08325019
  4440.000 0.04068718
  4470.000 0.02365038
  4500.000 0.04082285
  4530.000 0.00299664
  4560.000 0.09217874
  4590.000 0.10369919
  4620.000 0.01812520
  4650.000 0.01773033
  4680.000 0.01571389
  4710.000 0.03819349
  4740.000 0.05458015
  4770.000 0.03080259
  4800.000 -0.00178301
  4830.000 0.06905448
  4860.000 0.02936343
  4890.000 0.01446294
  4920.000 0.00877474
  4950.000 0.03751358
  4980.000 -0.03414617
  5010.000 -0.00250846
  5040.000 -0.04020739
  5070.000 0.00867099
  5100.000 -0.02954865
  5130.000 0.00810024
  5160.000 -0.00832649
  5190.000 0.00077520
  5220.000 0.05951559
  5250.000 -0.03866946
  5280.000 0.00269074
  5310.000 -0.04539055
  5340.000 0.03560481
  5370.000 -0.01278800
  5400.000 0.01579030
  5430.000 0.00866405
  5460.000 -0.02812490
  5490.000 -0.05963046
  5520.000 -0.01179562
  5550.000 -0.08533835
  5580.000 -0.01276080
  5610.000 -0.03942701
  5640.000 -0.00370222
  5670.000 -0.05179782
  5700.000 -0.01155736
  5730.000 -0.04325293
  5760.000 0.01353699
  5790.000 0.02421400
  5820.000 -0.02549368
  5850.000 0.02161775
  5880.000 -0.03003366
  5910.000 0.02722110
  5940.000 -0.01740837
  5970.000 0.00642100
  6000.000 -0.02190834
  6030.000 -0.01020096
  6060.000 -0.02499225
  6090.000 -0.00447468
  6120.000 0.01485030
  6150.000 0.02388472
  6180.000 0.02757774
  6210.000 0.00654583
  6240.000 -0.02114283
  6270.000 -0.05462144
  6300.000 0.00199012
  6330.000 -0.08123698
  6360.000 -0.00843128
  6390.000 0.01479502
  6420.000 0.00543596
  6450.000 0.00210701
  6480.000 0.03142777
  6510.000 0.00648267
  6540.000 -0.00356405
  6570.000 -0.03514339
  6600.000 0.01908792
  6630.000 0.04177138
  6660.000 0.01842988
  6690.000 -0.00447338
  6720.000 -0.02688159
  6750.000 0.06570365
  6780.000 -0.04727930
  6810.000 0.05192932
  6840.000 -0.03243375
  6870.000 0.01027263
  6900.000 0.01317055
  6930.000 -0.04114243
  6960.000 -0.01609444
  6990.000 -0.01094847
  7020.000 -0.02087678
  7050.000 0.00626185
  7080.000 -0.02428324
  7110.000 -0.01100003
  7140.000 0.01851807
  7170.000 0.00775480
  7200.000 0.00296067
  7230.000 0.01260148
  7260.000 0.02978615
  7290.000 0.03588336
  7320.000 -0.00500992
  7350.000 -0.02975954
  7380.000 -0.00523875
  7410.000 -0.04362546
  7440.000 -0.03543254
  7470.000 -0.01883131
  7500.000 -0.03802960
  7530.000 0.00132924
  7560.000 -0.02438317
  7590.000 -0.04920221
  7620.000 -0.03634856
  7650.000 0.00242727
  7680.000 -0.00873584
  7710.000 -0.01772266
  7740.000 0.04598249
  7770.000 -0.00115351
  7800.000 0.03630732
  7830.000 -0.01750375
  7860.000 0.00712367
  7890.000 0.01783693
  7920.000 -0.03743066
  7950.000 -0.04862219
  7980.000 -0.03520643
  8010.000 -0.06348427
  8040.000 -0.00907495
  8070.000 -0.02179023
  8100.000 -0.02109448
  8130.000 0.03621483
  8160.000 -0.02994096
  8190.000 -0.02320351
  8220.000 -0.00554169
  8250.000 0.02470645
  8280.000 -0.07880399
  8310.000 0.03243385
  8340.000 -0.02558568
  8370.000 0.01607055
  8400.000 -0.02146366
  8430.000 -0.05712219
  8460.000 -0.01715122
  8490.000 -0.00080573
  8520.000 0.01635527
  8550.000 -0.01783386
  8580.000 -0.01164858
  8610.000 0.03811708
  8640.000 0.04724223
  8670.000 0.01686587
  8700.000 0.03606336
  8730.000 0.04040048
  8760.000 0.00103806
  8790.000 0.07430453
  8820.000 -0.00164240
  8850.000 0.04437509
  8880.000 -0.01238836
  8910.000 0.01052367
  8940.000 0.02370132
  8970.000 0.00422135
  9000.000 0.01009710
  9030.000 -0.02485366
  9060.000 -0.02229575
  9090.000 -0.03779848
  9120.000 0.04151385
  9150.000 0.00871923
  9180.000 0.08295630
  9210.000 0.00221530
  9240.000 0.04195598
  9270.000 -0.00298434
  9300.000 -0.00693611
  9330.000 0.03638052
  9360.000 -0.03269033
  9390.000 -0.02163500
  9420.000 -0.01822455
  9450.000 0.01217060
  9480.000 -0.02951550
  9510.000 0.01364429
  9540.000 0.05334479
  9570.000 0.02216301
  9600.000 0.01761714
  9630.000 0.00792201
  9660.000 -0.05164185
  9690.000 0.02344632
  9720.000 -0.04996443
  9750.000 0.01267192
  9780.000 -0.03355862
  9810.000 -0.00523381
  9840.000 -0.04469263
  9870.000 0.02362650
  9900.000 -0.01239408
  9930.000 -0.03846386
  9960.000 -0.06999876
  9990.000 -0.02178632
 10020.000 -0.00622425
 10050.000 -0.02255639
 10080.000 -0.01479231
 10110.000 0.08212632
 10140.000 0.03467628
 10170.000 -0.02499308
 10200.000 -0.01250833
 10230.000 0.00964868
 10260.000 -0.00718615
 10290.000 -0.10220151
 10320.000 -0.01920974
 10350.000 -0.00736715
 10380.000 0.05030114
 10410.000 -0.04670760
 10440.000 -0.03839644
 10470.000 -0.00927600
 10500.000 -0.03969898
 10530.000 -0.02834481
 10560.000 -0.06788443
 10590.000 0.00929315
 10620.000 -0.04936216
 10650.000 -0.03903453
 10680.000 -0.04912468
 10710.000 0.01197649
 10740.000 0.01511611
 10770.000 -0.00784107
 10800.000 -0.02198771
 10830.000 0.00761274
 10860.000 -0.01920151
 10890.000 -0.03494148
 10920.000 -0.00971665
 10950.000 0.00682659
 10980.000 -0.00012588
 11010.000 -0.00663654
 11040.000 -0.02202168
 11070.000 -0.01541885
 11100.000 -0.03310544
 11130.000 -0.06962706
 11160.000 0.05560068
 11190.000 0.01422765
 11220.000 0.01661477
 11250.000 -0.02165262
 11280.000 0.02266668
 11310.000 -0.03284996
 11340.000 0.03527198
 11370.000 0.00445962
 11400.000 0.08269735
 11430.000 -0.06960198
 11460.000 0.00153850
 11490.000 -0.05463631
 11520.000 -0.00014484
 11550.000 -0.01002833
 11580.000 0.00686591
 11610.000 0.02117196
 11640.000 0.01549145
 11670.000 -0.00704459
 11700.000 -0.03345989
 11730.000 -0.00273678
 11760.000 0.00846452
 11790.000 0.00366526
 11820.000 -0.02502996
 11850.000 -0.01259307
 11880.000 -0.04979953
 11910.000 -0.03409833
 11940.000 0.05118960
 11970.000 -0.00969920
 12000.000 -0.03203272
 12030.000 0.02331043
 12060.000 -0.05265588
 12090.000 -0.00155041
 12120.000 -0.03390392
 12150.000 -0.03135143
 12180.000 -0.01179380
 12210.000 0.01272069
 12240.000 -0.00535062
 12270.000 0.04130632
 12300.000 0.02709103
 12330.000 -0.01791874
 12360.000 -0.02165373
 12390.000 -0.02904242
 12420.000 -0.05313183
 12450.000 -0.00908004
 12480.000 0.00167826
 12510.000 -0.03683317
 12540.000 -0.01187342
 12570.000 -0.07426621
 12600.000 -0.00090236
 12630.000 -0.06694730
 12660.000 -0.04133781
 12690.000 0.00958700
 12720.000 -0.02256476
 12750.000 -0.00692699
 12780.000 -0.04528808
 12810.000 -0.01068873
 12840.000 0.02013611
 12870.000 -0.00519041
 12900.000 -0.03145930
 12960.000 0.01798744
 12990.000 -0.01831802
 13020.000 -0.03139223
 13050.000 -0.05055654
 13080.000 -0.05568073
 13110.000 -0.05265072
 13140.000 -0.05467418
 13170.000 -0.00906909
 13200.000 -0.05123127
 13230.000 -0.01147389
 13260.000 0.00498978
 13290.000 -0.02559142
 13320.000 -0.03585978
 13350.000 -0.01762099
 13380.000 0.02537110
 13410.000 0.07033087
 13440.000 -0.03357913
 13470.000 0.02668214
 13500.000 -0.03063614
 13530.000 -0.03000357
 13560.000 0.02308062
 13590.000 -0.00376803
 13650.000 0.01263780
 13680.000 0.02914100
 13710.000 0.02533420
 13740.000 -0.01869594
 13770.000 0.05294364
 13800.000 -0.01004926
 13830.000 0.05557937
 13860.000 0.01002717
 13890.000 0.02097357
 13920.000 0.05818818
 13950.000 0.13337575
 13980.000 0.03957765
 14010.000 0.06667712
 14040.000 0.06062544
 14070.000 0.03156951
 14100.000 0.09253006
 14130.000 0.06415594
 14160.000 0.03732371
 14190.000 0.10806041
 14220.000 0.09204686
 14250.000 0.10720385
 14280.000 0.03602779
 14310.000 0.06245884
 14340.000 0.06236663
 14370.000 -0.00570061
 14400.000 0.08522880
 14430.000 0.06446367
 14460.000 0.04011442
 14490.000 0.10453677
 14520.000 0.01765125
 14550.000 0.05060065
 14580.000 0.07387643
 14610.000 0.04435976
 14640.000 0.04655496
 14670.000 0.07872995
 14700.000 0.12987406
 14730.000 0.00434349
 14760.000 0.00306525
 14790.000 -0.01711374
 14820.000 -0.01586930
 14850.000 0.04385927
 14880.000 -0.03387592
 14910.000 -0.02141675
 14940.000 0.01604371
 14970.000 0.00998269
 15000.000 -0.02025265
 15030.000 0.01218725
 15060.000 0.03406039
 15090.000 0.01367265
 15120.000 0.01054291
 15150.000 0.02539549
 15180.000 -0.01171740
 15210.000 -0.05161039
 15240.000 0.06131014
 15270.000 0.01923003
 15300.000 0.02156963
 15330.000 0.03437259
 15360.000 0.03792107
 15390.000 -0.01755408
 15420.000 0.01898293
 15450.000 0.02926136
 15480.000 0.02669734
 15510.000 0.03928999
 15540.000 0.00270035
 15570.000 0.04716834
 15600.000 -0.02947197
 15630.000 0.06661016
 15660.000 0.04862484
 15690.000 0.03784316
 15720.000 -0.00890828
 15750.000 0.00350793
 15780.000 0.08594285
 15810.000 -0.00176260
 15840.000 0.05046251
 15870.000 0.02769592
 15900.000 0.01230571
 15930.000 0.01574403
 15960.000 0.06999386
 15990.000 0.00536774
 16020.000 0.06709398
 16050.000 0.03610072
 16080.000 0.00498268
 16110.000 0.03544011
 16140.000 -0.01767654
 16170.000 -0.02720392
 16200.000 0.00298295
 16230.000 0.07622281
 16260.000 0.06149971
 16290.000 -0.03363472
 16320.000 -0.01608345
 16350.000 -0.01518340
 16380.000 0.00342557
 16410.000 0.00448841
 16440.000 -0.06042261
 16470.000 -0.01016208
 16500.000 -0.00431106
 16530.000 -0.01042270
 16560.000 -0.02369997
 16590.000 -0.02305591
 16620.000 -0.05451435
 16650.000 -0.04467696
 16680.000 0.01427018
 16710.000 -0.01487175
 16740.000 -0.06027604
 16770.000 -0.01966907
 16800.000 -0.02048321
 16830.000 -0.00073557
 16860.000 -0.03942330
 16890.000 -0.06496410
 16920.000 -0.00856513
 16950.000 -0.00499791
 16980.000 -0.00778372
 17010.000 0.07732767
 17040.000 0.00802970
 17070.000 -0.03987519
 17100.000 -0.02580470
 17130.000 -0.07428804
 17160.000 -0.01659374
 17190.000 -0.04990814
 17220.000 -0.08148099
 17250.000 -0.04917356
 17280.000 -0.01802242
 17310.000 -0.01051471
 17340.000 -0.02651302
 17370.000 -0.08254862
 17400.000 0.02441610
 17430.000 -0.03736012
 17460.000 -0.03136986
 17490.000 -0.04516667
 17520.000 -0.01628482
 17550.000 -0.05263366
 17580.000 -0.04175466
 17610.000 -0.07316112
 17640.000 -0.01986471
 17670.000 -0.06593023
 17700.000 -0.11509837
 17730.000 0.00821754
 17760.000 -0.03453756
 17790.000 -0.04249071
 17820.000 -0.04203374
 17850.000 -0.08608114
 17880.000 -0.06100280
 17910.000 -0.06619327
 17940.000 -0.08079554
 17970.000 -0.04655860
 18000.000 -0.00700728
 18030.000 -0.04230700
 18060.000 -0.05909525
 18090.000 -0.04260269
 18120.000 -0.10092464
 18150.000 -0.01282095
 18180.000 0.02321313
 18210.000 -0.03973793
 18240.000 -0.05035115
 18270.000 0.04607929
 18300.000 0.00835985
 18330.000 0.00139322
 18360.000 -0.03811639
 18390.000 0.03841010
 18420.000 -0.02845711
 18450.000 -0.02930455
 18480.000 0.02390107
 18510.000 -0.06428633
 18540.000 -0.02271955
 18570.000 0.01201775
 18600.000 0.00402639
 18630.000 -0.04177072
 18660.000 0.01835536
 18690.000 -0.06762712
 18720.000 -0.04923111
 18750.000 0.04182799
 18780.000 -0.03326329
 18810.000 0.00916831
 18840.000 -0.11240128
 18870.000 0.01852411
 18900.000 0.05663564
 18930.000 -0.06020890
 18960.000 -0.01471685
 18990.000 0.02559445
 19020.000 0.08394299
 19050.000 0.00448204
 19080.000 -0.05405842
 19110.000 0.00754827
 19140.000 0.07487564
 19170.000 0.00490588
 19200.000 -0.00198351
 19230.000 0.02673418
 19260.000 0.01689270
 19290.000 0.02583998
 19320.000 0.01666450
 19350.000 0.03975265
 19380.000 -0.00154510
 19410.000 0.02284288
 19440.000 0.04933639
 19470.000 0.00674815
 19500.000 -0.01982273
 19530.000 0.03187746
 19560.000 0.07912599
 19590.000 -0.00311779
 19620.000 0.06044882
 19650.000 0.06197363
 19680.000 0.03974258
 19710.000 0.06236631
 19740.000 0.02420949
 19770.000 0.03043619
 19800.000 0.06605790
 19830.000 0.08867719
 19860.000 0.05889510
 19890.000 -0.06945473
 19920.000 -0.01223855
 19950.000 0.05282659
 19980.000 -0.00823137
 20010.000 0.05211637
 20040.000 0.07616508
 20070.000 0.01510415
 20100.000 -0.03700463
 20130.000 -0.04401614
 20160.000 -0.00321589
 20190.000 0.00273682
 20220.000 -0.06074375
 20250.000 -0.00467495
 20280.000 -0.02847217
 20310.000 0.00248206
 20340.000 -0.01295945
 20370.000 0.06835212
 20400.000 -0.02160317
 20430.000 0.04774211
 20460.000 0.00578610
 20490.000 0.00908750
 20520.000 -0.00068827


==> anc/SDSSJ1618+3854/sdssj1618+3854_20150520.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1618+3854                    #Object Name                
#Date           =2015-05-20                        #Mid Exp. yyyy-mm-dd        
#UTC            =07:54:37.00                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =20                                #Exposure Time (s)          
#MJD            =57162.3295949074                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1618+3854_firstframe.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 18 31.69                       #From stars.dat (J2000)     
#Dec            =+38 54 15.1                       #From stars.dat (J2000)     
#Epoch          =2015.381727048                    #Epoch in Decimal Years     
#PrecessedRA    =16 19 04.00                       #RA when observed           
#PrecessedDec   =+38 52 03.4                       #Dec when observed          
#Bjed           =2457162.833351784                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000007540                      #Linear correction days/day 
#Barydiff       =257.410                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =568                               #Number pts in data         
     0.000 -0.01643098
    20.000 -0.00471336
    40.000 -0.05872709
    60.000 -0.09487218
    80.000 -0.06337934
   100.000 -0.05770071
   120.000 -0.00416305
   140.000 -0.08082295
   160.000 -0.02850134
   180.000 -0.00636891
   200.000 -0.02206135
   220.000 -0.08039808
   240.000 -0.02612115
   260.000 -0.04676519
   280.000 0.02312890
   300.000 -0.05032679
   320.000 -0.06649429
   340.000 -0.10905586
   360.000 -0.06938269
   380.000 -0.07553450
   400.000 -0.12493636
   420.000 0.01540929
   440.000 -0.05402273
   460.000 -0.05630390
   480.000 -0.03298059
   500.000 0.01012031
   520.000 -0.05570841
   540.000 -0.04026113
   560.000 -0.05317149
   580.000 -0.05208629
   600.000 -0.05677244
   620.000 -0.13863934
   640.000 -0.02953813
   660.000 -0.02502819
   680.000 -0.02881905
   700.000 -0.06444167
   720.000 -0.03890745
   740.000 -0.06103512
   760.000 -0.04518547
   780.000 -0.02067529
   800.000 -0.04749821
   820.000 -0.02544110
   840.000 -0.04640311
   860.000 0.01442406
   880.000 -0.06289320
   900.000 -0.05028616
   920.000 -0.10060335
   940.000 0.03308832
   960.000 -0.03614949
   980.000 -0.02155809
  1000.000 -0.02977872
  1020.000 0.02752139
  1040.000 -0.07381725
  1060.000 -0.11516966
  1080.000 -0.00972808
  1100.000 -0.02841080
  1120.000 -0.01299952
  1140.000 0.01323525
  1160.000 0.00225962
  1180.000 0.05026399
  1200.000 0.02412857
  1220.000 -0.00808386
  1240.000 -0.06312795
  1260.000 0.02990371
  1280.000 0.00899351
  1300.000 0.02861475
  1320.000 -0.03219094
  1340.000 -0.02536950
  1360.000 -0.00315858
  1380.000 -0.02323741
  1400.000 0.01911872
  1420.000 0.04660941
  1440.000 0.04922055
  1460.000 0.01457472
  1480.000 -0.01030589
  1500.000 0.02279563
  1520.000 0.06000042
  1540.000 0.03035700
  1560.000 0.09622202
  1580.000 -0.01128522
  1600.000 -0.00561121
  1620.000 0.03099481
  1640.000 0.10885684
  1660.000 0.07997913
  1680.000 0.08189523
  1700.000 0.06579042
  1720.000 0.05930734
  1740.000 0.01629751
  1760.000 0.10936704
  1780.000 0.05524038
  1800.000 0.07677442
  1820.000 0.07684810
  1840.000 0.07588841
  1860.000 0.06955060
  1880.000 0.02751252
  1900.000 0.02250465
  1920.000 0.11781506
  1940.000 0.08874546
  1960.000 0.09412452
  1980.000 0.08522976
  2000.000 0.03433401
  2020.000 0.10737055
  2040.000 0.10407583
  2060.000 0.09583203
  2080.000 0.14687268
  2100.000 0.12730843
  2120.000 0.12964187
  2140.000 0.09082774
  2160.000 0.12071762
  2180.000 0.18732331
  2200.000 0.11097337
  2220.000 0.12471949
  2240.000 0.05879262
  2260.000 0.21111445
  2280.000 0.13562595
  2300.000 0.13584258
  2320.000 0.17261289
  2340.000 0.12270989
  2360.000 0.17534102
  2380.000 0.14369503
  2400.000 0.14491746
  2420.000 0.18003972
  2440.000 0.14375715
  2460.000 0.17467334
  2480.000 0.14092201
  2500.000 0.20551876
  2520.000 0.16649689
  2540.000 0.08298927
  2560.000 0.16613831
  2580.000 0.05663001
  2600.000 0.15535936
  2620.000 0.11967268
  2640.000 0.12762168
  2660.000 0.11279743
  2680.000 0.12994998
  2700.000 0.14885077
  2720.000 0.12497474
  2740.000 0.05292867
  2760.000 0.15588751
  2780.000 0.05156090
  2800.000 0.07128431
  2820.000 0.11561739
  2840.000 0.16252216
  2860.000 0.03267793
  2880.000 0.04367979
  2900.000 0.08298401
  2920.000 0.09217333
  2940.000 0.09602248
  2960.000 0.08685423
  2980.000 0.04765437
  3000.000 0.06822794
  3020.000 0.10521754
  3040.000 0.03784922
  3060.000 0.10442103
  3080.000 0.10782812
  3100.000 0.03711648
  3120.000 0.05336235
  3140.000 0.02559367
  3160.000 0.06048788
  3180.000 0.01341063
  3200.000 0.07129559
  3220.000 0.01673381
  3240.000 0.02762426
  3260.000 0.03152645
  3280.000 0.01833808
  3300.000 -0.04683219
  3320.000 0.02085121
  3340.000 -0.01227162
  3360.000 0.01914339
  3380.000 -0.01901375
  3400.000 0.01465654
  3420.000 -0.01032366
  3440.000 -0.01915095
  3460.000 -0.00125754
  3480.000 -0.03655609
  3500.000 -0.00502835
  3520.000 -0.00196384
  3540.000 -0.01558441
  3560.000 -0.01969413
  3580.000 -0.04003269
  3600.000 -0.02088071
  3620.000 -0.05490930
  3640.000 -0.03612895
  3660.000 0.00941143
  3680.000 -0.00896466
  3700.000 -0.00007725
  3720.000 -0.02307213
  3740.000 -0.09652189
  3760.000 -0.04484906
  3780.000 -0.01265847
  3800.000 -0.05794236
  3820.000 -0.01411476
  3840.000 0.00724873
  3860.000 0.00816681
  3880.000 -0.03515547
  3900.000 0.01575507
  3920.000 -0.02411457
  3940.000 -0.02341774
  3960.000 -0.06951664
  3980.000 -0.08636461
  4000.000 -0.01402128
  4020.000 -0.01904906
  4040.000 -0.03492978
  4060.000 -0.04627161
  4080.000 -0.09004364
  4100.000 -0.07254522
  4120.000 -0.01774095
  4140.000 -0.01916236
  4160.000 -0.01648677
  4180.000 -0.03029748
  4200.000 -0.00704344
  4220.000 -0.02971871
  4240.000 0.00986765
  4260.000 0.03152412
  4280.000 -0.03250683
  4300.000 -0.05302089
  4320.000 -0.05005394
  4340.000 -0.04472840
  4360.000 0.07920237
  4380.000 -0.22899861
  4400.000 -0.10111589
  4420.000 -0.00518415
  4440.000 -0.17371262
  4460.000 0.02036670
  4480.000 -0.13065741
  4500.000 -0.00629093
  4520.000 0.07238719
  4540.000 -0.07808867
  4560.000 -0.05530642
  4580.000 0.07793639
  4600.000 -0.04319846
  4620.000 0.04157515
  4640.000 0.10797164
  4660.000 -0.07941092
  4680.000 -0.11848813
  4700.000 0.06126496
  4720.000 -0.01606243
  4740.000 -0.10321452
  4760.000 0.04977752
  4780.000 0.01451641
  4800.000 0.01434231
  4820.000 -0.05215607
  4840.000 -0.07396958
  4860.000 0.10425280
  4880.000 -0.07564932
  4900.000 -0.10230640
  4920.000 -0.09694824
  4940.000 -0.10003734
  4960.000 0.07129493
  4980.000 -0.02974710
  5000.000 -0.03085007
  5020.000 -0.06705446
  5040.000 -0.01589003
  5060.000 0.02812538
  5080.000 -0.07989782
  5100.000 -0.09264228
  5120.000 -0.03167235
  5140.000 0.05824901
  5160.000 -0.14644110
  5180.000 -0.04300582
  5200.000 -0.08109185
  5220.000 0.00547363
  5240.000 -0.00142938
  5260.000 -0.03079820
  5280.000 0.01361930
  5300.000 -0.11613873
  5320.000 -0.00195455
  5340.000 -0.00905797
  5360.000 -0.15978822
  5380.000 -0.00573367
  5400.000 0.05185202
  5420.000 -0.00143535
  5440.000 -0.09864009
  5460.000 -0.08782911
  5500.000 0.00384434
  5520.000 0.01564363
  5540.000 -0.05227531
  5560.000 -0.11116616
  5580.000 0.04974604
  5600.000 -0.07886651
  5620.000 -0.06616341
  5640.000 0.01341394
  5660.000 0.06602180
  5680.000 -0.05653039
  5700.000 -0.00240894
  5720.000 -0.16166461
  5740.000 -0.13826323
  5760.000 -0.16010970
  5780.000 -0.06739473
  5800.000 0.01826979
  5820.000 -0.04809961
  5840.000 -0.08537298
  5860.000 -0.05468779
  5880.000 -0.03223852
  5900.000 -0.06034978
  5920.000 -0.07270295
  5940.000 -0.08370267
  5960.000 0.03887105
  5980.000 -0.08624968
  6000.000 -0.05543860
  6020.000 -0.02570694
  6040.000 -0.02277742
  6060.000 -0.01458055
  6080.000 0.00142964
  6100.000 -0.02056142
  6120.000 -0.09774626
  6140.000 -0.09330890
  6160.000 -0.06419525
  6180.000 -0.07980054
  6200.000 0.02231398
  6220.000 -0.00885163
  6240.000 -0.05662414
  6260.000 -0.04255051
  6280.000 -0.03580452
  6300.000 -0.04956740
  6320.000 -0.05158185
  6340.000 -0.06521735
  6360.000 -0.07230295
  6380.000 -0.06454849
  6400.000 -0.05021917
  6420.000 -0.05992813
  6440.000 -0.00465637
  6460.000 -0.05911025
  6480.000 -0.05075929
  6500.000 -0.10333432
  6520.000 -0.02782815
  6540.000 -0.05546096
  6560.000 -0.06682129
  6580.000 0.00896762
  6600.000 -0.05224632
  6620.000 0.03229725
  6640.000 0.00235803
  6660.000 -0.02058014
  6680.000 0.02393111
  6700.000 0.00189633
  6720.000 -0.00412857
  6740.000 0.05211799
  6760.000 0.05131039
  6780.000 0.07529442
  6800.000 0.00156389
  6820.000 0.00102488
  6840.000 -0.01675182
  6860.000 0.04574968
  6880.000 0.01003328
  6900.000 0.05926308
  6920.000 0.07425282
  6940.000 0.01957751
  6960.000 0.01841047
  6980.000 0.03824515
  7000.000 0.11514759
  7020.000 0.06308324
  7040.000 0.00427811
  7060.000 0.08576588
  7080.000 0.09409250
  7100.000 0.05285253
  7120.000 0.03613599
  7140.000 0.05820753
  7160.000 -0.00679412
  7180.000 0.09908747
  7200.000 0.08507563
  7220.000 0.10660481
  7240.000 0.06716000
  7260.000 0.09438282
  7280.000 0.15275587
  7300.000 0.05409394
  7320.000 0.11579161
  7340.000 0.09361389
  7360.000 0.10029605
  7380.000 0.07283418
  7400.000 0.02757217
  7420.000 0.08718991
  7440.000 0.10764440
  7460.000 0.09387961
  7480.000 0.04311663
  7500.000 0.14341779
  7520.000 0.07387105
  7540.000 0.04830934
  7560.000 0.08374964
  7580.000 0.09481247
  7600.000 0.11643415
  7620.000 0.05643950
  7640.000 0.08053571
  7660.000 0.08686965
  7680.000 0.08053474
  7700.000 0.06511097
  7720.000 0.05297351
  7740.000 0.09654072
  7760.000 0.09498695
  7780.000 0.03379012
  7800.000 0.06526597
  7820.000 0.11193470
  7840.000 0.04994959
  7860.000 0.04196254
  7880.000 0.11734718
  7900.000 0.04103003
  7920.000 0.06502753
  7940.000 0.06841227
  7960.000 0.04689292
  7980.000 -0.01602895
  8000.000 0.06942161
  8020.000 0.08106091
  8040.000 0.03401072
  8060.000 0.08941333
  8080.000 0.10057927
  8100.000 0.00526418
  8120.000 0.00484408
  8140.000 0.08837626
  8160.000 0.03780295
  8180.000 -0.00373880
  8200.000 0.01332453
  8220.000 0.08925341
  8240.000 0.01907028
  8260.000 0.03573482
  8280.000 0.03396608
  8300.000 0.00796744
  8320.000 0.02042341
  8340.000 0.03317501
  8360.000 -0.01869754
  8380.000 0.03777670
  8400.000 0.05078778
  8420.000 0.00046701
  8440.000 0.00213625
  8460.000 -0.04531439
  8480.000 0.05453728
  8500.000 -0.04862626
  8520.000 0.07203477
  8540.000 -0.03144414
  8560.000 0.03437519
  8580.000 0.06691830
  8600.000 0.01933001
  8620.000 0.01159199
  8640.000 -0.00654750
  8660.000 0.01767285
  8680.000 -0.06188805
  8700.000 0.01335841
  8720.000 -0.02263966
  8740.000 0.03490426
  8760.000 -0.08339362
  8780.000 -0.02378538
  8800.000 -0.05834289
  8820.000 -0.01777990
  8840.000 -0.02535492
  8860.000 -0.02786316
  8880.000 0.05562851
  8900.000 0.00570541
  8920.000 -0.00968460
  8940.000 -0.11070868
  8960.000 0.10795882
  8980.000 0.01954179
  9000.000 -0.06130889
  9020.000 -0.01343838
  9040.000 -0.02131209
  9060.000 0.02658988
  9080.000 -0.03097518
  9100.000 0.04512326
  9120.000 -0.08694146
  9140.000 0.04392652
  9160.000 -0.05005745
  9180.000 -0.05474849
  9200.000 0.03123536
  9220.000 -0.05025139
  9240.000 0.01293126
  9260.000 0.01710383
  9280.000 -0.04215917
  9300.000 0.07408646
  9320.000 0.03901142
  9340.000 0.00052107
  9360.000 -0.07259410
  9380.000 -0.15793598
  9400.000 0.06282545
  9420.000 -0.02216106
  9440.000 -0.01734529
  9460.000 -0.01966593
  9480.000 -0.00684400
  9500.000 -0.08309513
  9520.000 -0.14382374
  9540.000 -0.01066314
  9560.000 -0.02118532
  9580.000 0.02364179
  9600.000 -0.03360810
  9620.000 0.00351289
  9640.000 0.05978287
  9660.000 -0.03204476
  9680.000 0.03060509
  9700.000 -0.10218788
  9720.000 -0.11038619
  9740.000 -0.08024296
  9760.000 -0.20965373
  9780.000 -0.09827902
  9800.000 -0.02436480
  9820.000 -0.01052541
  9840.000 -0.03697521
  9860.000 -0.06277075
  9880.000 -0.00114802
  9900.000 -0.05427717
  9920.000 -0.02030100
  9940.000 -0.12948482
  9960.000 -0.12109659
  9980.000 -0.02216245
 10000.000 0.00294553
 10020.000 -0.16087202
 10040.000 -0.06955178
 10060.000 -0.08120024
 10080.000 -0.02850060
 10100.000 -0.09425575
 10120.000 -0.05513259
 10140.000 0.00066529
 10160.000 -0.04582269
 10180.000 -0.09199387
 10200.000 -0.11597988
 10220.000 -0.13555055
 10240.000 0.03083722
 10260.000 -0.05943797
 10280.000 -0.02744580
 10300.000 -0.00570962
 10320.000 -0.03877699
 10340.000 -0.02278670
 10360.000 -0.09756883
 10380.000 -0.02073800
 10400.000 -0.04539717
 10420.000 -0.04253765
 10440.000 0.00144012
 10460.000 -0.01744733
 10480.000 -0.01685367
 10500.000 -0.02713400
 10520.000 0.08106935
 10540.000 -0.04364235
 10560.000 -0.07793129
 10580.000 -0.08789005
 10600.000 0.01719514
 10620.000 -0.12177153
 10640.000 -0.11011033
 10660.000 -0.09029092
 10680.000 -0.11148362
 10700.000 -0.02741440
 10720.000 -0.00502690
 10740.000 0.00139500
 10760.000 -0.13088318
 10780.000 -0.09011197
 10800.000 -0.12837996
 10820.000 -0.04088679
 10840.000 -0.10120833
 10860.000 -0.07585959
 10880.000 -0.01792836
 10900.000 0.08334927
 10920.000 0.03097550
 10940.000 0.02381517
 10960.000 0.02507262
 10980.000 -0.08352641
 11000.000 -0.03902176
 11020.000 0.08559325
 11040.000 -0.08151756
 11060.000 -0.07016715
 11080.000 0.04604519
 11100.000 -0.00687262
 11120.000 -0.02110840
 11140.000 -0.02961779
 11160.000 -0.07706374
 11180.000 -0.10985823
 11200.000 -0.14669861
 11220.000 -0.05270238
 11240.000 -0.14353649
 11260.000 -0.07530499
 11280.000 -0.16092664
 11300.000 -0.02833089
 11320.000 -0.20415070
 11340.000 0.06688233
 11360.000 -0.06161296


==> anc/SDSSJ1618+3854/sdssj1618+3854_20150526.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ1618+3854                    #Object Name                
#Date           =2015-05-26                        #Mid Exp. yyyy-mm-dd        
#UTC            =03:14:41.02                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =30                                #Exposure Time (s)          
#MJD            =57168.1351969908                  #Mid Exposure MJD           
#Observer       =KJB                               #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj1618+3854_firstframe.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =16 18 31.69                       #From stars.dat (J2000)     
#Dec            =+38 54 15.1                       #From stars.dat (J2000)     
#Epoch          =2015.397632807                    #Epoch in Decimal Years     
#PrecessedRA    =16 19 04.04                       #RA when observed           
#PrecessedDec   =+38 52 03.3                       #Dec when observed          
#Bjed           =2457168.638897024                 #with leapsecs(Stumpff80)   
#BjedCorr       =-0.000012442                      #Linear correction days/day 
#Barydiff       =252.499                           #Bjed - jd (sec)            
#Leapsecs       =67.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =922                               #Number pts in data         
     0.000 -0.01329682
    30.000 -0.01675454
    60.000 -0.06824447
    90.000 -0.04869851
   120.000 -0.08125861
   150.000 -0.01151076
   180.000 -0.00349347
   210.000 -0.06014675
   240.000 0.00667600
   270.000 -0.11923166
   300.000 -0.09551248
   330.000 -0.04426153
   360.000 -0.03355477
   390.000 -0.03017290
   420.000 -0.01772382
   450.000 -0.06601026
   480.000 -0.01930943
   510.000 -0.09040625
   540.000 -0.00613661
   570.000 -0.05395652
   600.000 -0.00669032
   630.000 -0.00749274
   660.000 -0.00211774
   690.000 -0.05126510
   720.000 -0.05299222
   750.000 -0.04298627
   780.000 -0.05755547
   810.000 -0.09425389
   840.000 -0.08381480
   870.000 -0.12145177
   900.000 0.01369164
   930.000 -0.08974883
   960.000 -0.11551422
   990.000 -0.06180248
  1020.000 -0.06190819
  1050.000 -0.02611668
  1080.000 -0.05715522
  1110.000 -0.05723370
  1140.000 -0.08396530
  1170.000 -0.07986090
  1200.000 -0.07126079
  1230.000 -0.02034802
  1260.000 -0.06423833
  1290.000 -0.07049829
  1320.000 -0.10019399
  1350.000 -0.03084850
  1380.000 -0.05391656
  1410.000 -0.02318005
  1440.000 -0.01259542
  1470.000 -0.06889362
  1500.000 -0.04420234
  1530.000 -0.03591170
  1560.000 -0.06978727
  1590.000 -0.11450434
  1620.000 -0.07040257
  1650.000 0.01391144
  1680.000 -0.04759305
  1710.000 -0.05702990
  1740.000 -0.08311750
  1770.000 -0.04497397
  1800.000 -0.10348105
  1830.000 -0.02530684
  1860.000 0.03689440
  1890.000 -0.08108415
  1920.000 -0.06646220
  1950.000 -0.04709140
  1980.000 -0.08033882
  2010.000 -0.06440904
  2040.000 -0.06311478
  2070.000 -0.03519061
  2100.000 -0.01651803
  2130.000 0.00742420
  2160.000 0.01844579
  2190.000 -0.03498850
  2220.000 -0.02800025
  2250.000 0.00812954
  2280.000 -0.01211424
  2310.000 -0.01103050
  2340.000 -0.01781396
  2370.000 -0.01942837
  2400.000 0.00579226
  2430.000 -0.00365756
  2460.000 -0.06454234
  2490.000 -0.06974989
  2520.000 -0.01064825
  2550.000 0.01590946
  2580.000 -0.02446724
  2610.000 -0.02827294
  2640.000 0.05548781
  2670.000 -0.01917029
  2700.000 0.03107007
  2730.000 0.06337307
  2760.000 -0.03244806
  2790.000 0.02890758
  2820.000 0.04973214
  2850.000 0.04721999
  2880.000 0.00648703
  2910.000 0.04933814
  2940.000 -0.00118258
  2970.000 0.00889917
  3000.000 0.05919330
  3030.000 0.10066107
  3060.000 0.01830386
  3090.000 -0.00298482
  3120.000 0.10888464
  3150.000 0.08425409
  3180.000 0.08569763
  3210.000 0.05731020
  3240.000 0.04110543
  3270.000 0.03403294
  3300.000 0.00300357
  3330.000 0.03685045
  3360.000 0.05547746
  3390.000 0.07355124
  3420.000 0.07841970
  3450.000 0.03319086
  3480.000 0.01280674
  3510.000 0.06893777
  3540.000 0.06931555
  3570.000 0.02400611
  3600.000 0.04302398
  3630.000 0.04864138
  3660.000 0.08485206
  3690.000 0.03463324
  3720.000 0.07110743
  3750.000 0.00389914
  3780.000 0.03168177
  3810.000 0.00068860
  3840.000 0.04756924
  3870.000 0.01612772
  3900.000 0.06215035
  3930.000 -0.04626377
  3960.000 -0.00547219
  3990.000 -0.00249812
  4020.000 0.01572927
  4050.000 0.01658388
  4080.000 -0.05587863
  4110.000 0.00866350
  4140.000 0.04105797
  4170.000 0.04543293
  4200.000 -0.03319701
  4230.000 0.06592633
  4260.000 -0.07695880
  4290.000 -0.00554301
  4320.000 -0.05135856
  4350.000 -0.02416934
  4380.000 -0.03038671
  4410.000 -0.01204456
  4440.000 -0.03213432
  4470.000 -0.05931180
  4500.000 -0.04685595
  4530.000 0.00955257
  4560.000 -0.02211655
  4590.000 -0.03850085
  4620.000 -0.01247179
  4650.000 -0.00238634
  4680.000 -0.00914701
  4710.000 -0.04242953
  4740.000 -0.02148027
  4770.000 -0.01142630
  4800.000 -0.07012402
  4830.000 -0.01885484
  4860.000 -0.05523814
  4890.000 -0.01152045
  4920.000 0.02198965
  4950.000 -0.00866152
  4980.000 -0.02108751
  5010.000 -0.01618049
  5040.000 -0.00950799
  5070.000 -0.05010372
  5100.000 -0.02128040
  5130.000 0.00418450
  5160.000 -0.06993244
  5190.000 -0.01106214
  5220.000 -0.01649169
  5250.000 -0.09753066
  5280.000 -0.06746983
  5310.000 -0.01063718
  5340.000 -0.08438309
  5370.000 -0.03096937
  5400.000 -0.05740573
  5430.000 -0.05636642
  5460.000 -0.05172412
  5490.000 -0.06237989
  5520.000 -0.03301806
  5550.000 -0.00600439
  5580.000 -0.06115519
  5610.000 -0.00142289
  5640.000 -0.10686508
  5670.000 -0.08234192
  5700.000 -0.02228918
  5730.000 -0.02321607
  5760.000 -0.05432950
  5790.000 -0.07178686
  5820.000 -0.07441744
  5850.000 -0.09092908
  5880.000 -0.03920889
  5910.000 -0.06678489
  5940.000 -0.07914819
  5970.000 -0.02351906
  6000.000 -0.08127347
  6030.000 -0.03460440
  6060.000 -0.10368061
  6090.000 -0.06889251
  6120.000 -0.07694130
  6150.000 -0.07978635
  6180.000 -0.02510571
  6210.000 -0.05737439
  6240.000 -0.07557418
  6270.000 -0.06138712
  6300.000 -0.01207859
  6330.000 -0.00954280
  6360.000 -0.02727437
  6390.000 -0.04267625
  6420.000 -0.00655572
  6450.000 -0.08755575
  6480.000 0.04011192
  6510.000 -0.08290353
  6540.000 -0.07450467
  6570.000 -0.03638975
  6600.000 -0.00779047
  6630.000 -0.06057361
  6660.000 -0.07728042
  6690.000 -0.04159325
  6720.000 -0.03359208
  6750.000 -0.05301347
  6780.000 -0.05628399
  6810.000 -0.03822495
  6840.000 -0.02397430
  6870.000 -0.05637979
  6900.000 -0.06133762
  6930.000 0.00312176
  6960.000 0.03000784
  6990.000 -0.00499530
  7020.000 0.04902966
  7050.000 -0.03151554
  7080.000 0.03243482
  7110.000 -0.02217243
  7140.000 -0.03944795
  7170.000 -0.00148736
  7200.000 0.01082557
  7230.000 0.00187889
  7260.000 0.00483693
  7290.000 0.05877206
  7320.000 0.04479742
  7350.000 0.07306782
  7380.000 0.08225681
  7410.000 0.10692451
  7440.000 0.09842511
  7470.000 0.09675328
  7500.000 0.06835603
  7530.000 0.13876156
  7560.000 0.07119200
  7590.000 0.15758058
  7620.000 0.08235409
  7650.000 0.13291388
  7680.000 0.14540833
  7710.000 0.14076406
  7740.000 0.12608880
  7770.000 0.12434830
  7800.000 0.15804515
  7830.000 0.09391014
  7860.000 0.14659195
  7890.000 0.13757288
  7920.000 0.15263311
  7950.000 0.13069575
  7980.000 0.10924042
  8010.000 0.15292819
  8040.000 0.14676745
  8070.000 0.10999569
  8100.000 0.08628887
  8130.000 0.13663992
  8160.000 0.08396768
  8190.000 0.09519481
  8220.000 0.11342890
  8250.000 0.10618259
  8280.000 0.08934610
  8310.000 0.06803785
  8340.000 0.12495056
  8370.000 0.06509455
  8400.000 0.08442115
  8430.000 0.03115700
  8460.000 0.08587266
  8490.000 0.09798176
  8520.000 0.07338884
  8550.000 0.05738285
  8580.000 0.04877890
  8610.000 0.05613023
  8640.000 0.05412860
  8670.000 0.05652727
  8700.000 0.04306090
  8730.000 0.06751798
  8760.000 0.03435356
  8790.000 0.01191148
  8820.000 0.04783127
  8850.000 0.02357042
  8880.000 -0.04105015
  8910.000 0.04412062
  8940.000 0.05551043
  8970.000 -0.04296749
  9000.000 0.00611107
  9030.000 -0.01375919
  9060.000 0.01636450
  9090.000 0.02192859
  9120.000 -0.00661058
  9150.000 -0.06272684
  9180.000 0.05699284
  9210.000 -0.01827668
  9240.000 0.01822864
  9270.000 -0.08111232
  9300.000 0.03377572
  9330.000 -0.05528182
  9360.000 -0.03259838
  9390.000 0.03168625
  9420.000 0.02394360
  9450.000 -0.07225741
  9480.000 -0.04578933
  9510.000 0.02367693
  9540.000 -0.04450216
  9570.000 -0.05929060
  9600.000 -0.03597187
  9630.000 0.00547444
  9660.000 -0.02818503
  9690.000 -0.04216162
  9720.000 -0.07512296
  9750.000 -0.06913721
  9780.000 -0.04257608
  9810.000 -0.07139506
  9840.000 0.02681567
  9870.000 -0.03182376
  9900.000 -0.01863166
  9930.000 -0.04306922
  9960.000 0.00437028
  9990.000 -0.05574867
 10020.000 -0.06465605
 10050.000 -0.05272946
 10080.000 -0.02812083
 10110.000 -0.04957737
 10140.000 -0.00615128
 10170.000 -0.01678033
 10200.000 0.00179270
 10230.000 -0.03725190
 10260.000 -0.05963228
 10290.000 -0.10478194
 10320.000 -0.01099937
 10350.000 -0.05917251
 10380.000 -0.06052113
 10410.000 -0.09366878
 10440.000 0.00704417
 10470.000 -0.03867318
 10500.000 -0.03879206
 10530.000 -0.01710327
 10560.000 -0.05288225
 10590.000 -0.03609085
 10620.000 -0.02732551
 10650.000 0.04404147
 10680.000 -0.14572599
 10710.000 -0.02051191
 10740.000 -0.01471984
 10770.000 -0.07860321
 10800.000 -0.03958584
 10830.000 -0.06256516
 10860.000 -0.05115873
 10890.000 -0.10092080
 10920.000 -0.09666363
 10950.000 -0.04083075
 10980.000 -0.03708303
 11010.000 -0.01741244
 11040.000 -0.01235370
 11070.000 -0.03327541
 11100.000 0.00809253
 11130.000 -0.06431199
 11160.000 -0.00088605
 11190.000 -0.01316559
 11220.000 -0.01396063
 11250.000 0.00031678
 11280.000 0.01139600
 11310.000 0.00217545
 11340.000 0.00567809
 11370.000 -0.01759722
 11400.000 -0.00827611
 11430.000 -0.01586457
 11460.000 0.06917826
 11490.000 0.03399336
 11520.000 0.02778776
 11550.000 0.00064647
 11580.000 0.04642109
 11610.000 0.00878338
 11640.000 0.07306598
 11670.000 0.03830748
 11700.000 0.01283395
 11730.000 0.04958464
 11760.000 -0.02966596
 11790.000 0.06773702
 11820.000 -0.00049359
 11850.000 -0.00410544
 11880.000 0.06530302
 11910.000 0.01361074
 11940.000 0.07630986
 11970.000 0.07332681
 12000.000 0.13039945
 12030.000 0.07353163
 12060.000 0.06882974
 12090.000 0.13094329
 12120.000 0.10627252
 12150.000 0.09935474
 12180.000 0.03667468
 12210.000 0.12949129
 12240.000 0.05873505
 12270.000 0.12630173
 12300.000 0.14299123
 12330.000 0.12388169
 12360.000 0.15856962
 12390.000 0.14139828
 12420.000 0.15537876
 12450.000 0.20238395
 12480.000 0.20840831
 12510.000 0.22216368
 12540.000 0.19956281
 12570.000 0.14803526
 12600.000 0.16753258
 12630.000 0.16086165
 12660.000 0.21840234
 12690.000 0.18399875
 12720.000 0.19337470
 12750.000 0.15959713
 12780.000 0.21516097
 12810.000 0.16290580
 12840.000 0.17609272
 12870.000 0.18454049
 12900.000 0.16137371
 12930.000 0.17681338
 12960.000 0.15629294
 12990.000 0.13804189
 13020.000 0.16926421
 13050.000 0.09651750
 13080.000 0.15060112
 13110.000 0.10485626
 13140.000 0.07889717
 13170.000 0.06935253
 13200.000 0.02676465
 13230.000 0.07644414
 13260.000 0.06126262
 13290.000 0.03641736
 13320.000 0.07612398
 13350.000 0.03746888
 13380.000 0.00811286
 13410.000 0.02518548
 13440.000 0.00225448
 13470.000 -0.00523500
 13500.000 0.01463340
 13530.000 0.04241356
 13560.000 0.02162357
 13590.000 0.01465724
 13620.000 0.02231628
 13650.000 -0.00779385
 13680.000 -0.00813986
 13710.000 0.01256912
 13740.000 0.04199634
 13770.000 -0.06672426
 13800.000 -0.00927410
 13830.000 -0.03157809
 13860.000 0.01187429
 13890.000 0.03546005
 13920.000 -0.01783997
 13950.000 -0.00397526
 13980.000 -0.04714526
 14010.000 -0.04005449
 14040.000 -0.00028465
 14070.000 -0.01343517
 14100.000 -0.00887168
 14130.000 0.01858215
 14160.000 -0.03173743
 14190.000 -0.02921246
 14220.000 -0.02429226
 14250.000 -0.01984425
 14280.000 -0.03843770
 14310.000 -0.06052137
 14340.000 -0.05025200
 14370.000 -0.02606566
 14400.000 -0.04955202
 14430.000 -0.01806284
 14460.000 -0.05093999
 14490.000 -0.03122376
 14520.000 -0.06367783
 14550.000 -0.03640639
 14580.000 -0.03471852
 14610.000 -0.08049313
 14640.000 -0.04392792
 14670.000 -0.04901844
 14700.000 -0.05251344
 14730.000 -0.03956489
 14760.000 -0.03944762
 14790.000 -0.06766135
 14820.000 -0.05638607
 14850.000 -0.07053415
 14880.000 -0.00198727
 14910.000 -0.02666056
 14940.000 -0.04046326
 14970.000 -0.05633086
 15000.000 -0.04635801
 15030.000 -0.05874350
 15060.000 -0.03776880
 15090.000 -0.01150508
 15120.000 -0.04699770
 15150.000 -0.04750709
 15180.000 0.00366833
 15210.000 -0.04807332
 15240.000 -0.09521248
 15270.000 -0.00508324
 15300.000 -0.03674373
 15330.000 -0.04938380
 15360.000 -0.07481588
 15390.000 -0.08916536
 15420.000 -0.09387326
 15450.000 -0.05191618
 15480.000 -0.04174505
 15510.000 -0.04374028
 15540.000 -0.01563873
 15570.000 -0.00832695
 15600.000 -0.05547307
 15630.000 -0.06045496
 15660.000 -0.05908318
 15690.000 -0.06170522
 15720.000 -0.03002495
 15750.000 -0.03099521
 15780.000 -0.04738950
 15810.000 -0.00049094
 15840.000 -0.06551356
 15870.000 -0.04061080
 15900.000 0.00759539
 15930.000 -0.08178869
 15960.000 -0.04731654
 15990.000 -0.04419062
 16020.000 -0.01506596
 16050.000 -0.03880534
 16080.000 -0.04873538
 16110.000 -0.01778725
 16140.000 -0.03612741
 16170.000 -0.05238883
 16200.000 -0.05803469
 16230.000 -0.04105366
 16260.000 -0.01177074
 16290.000 -0.04465687
 16320.000 -0.05497806
 16350.000 -0.03668591
 16380.000 -0.03591433
 16410.000 -0.03724908
 16440.000 -0.06635164
 16470.000 -0.03721825
 16500.000 -0.04436957
 16530.000 -0.00796371
 16560.000 -0.06126037
 16590.000 0.02108646
 16620.000 0.01693243
 16650.000 -0.01381552
 16680.000 0.03374091
 16710.000 0.01137544
 16740.000 -0.02584495
 16770.000 0.06766759
 16800.000 0.06030362
 16830.000 0.05057144
 16860.000 0.05418084
 16890.000 0.03464212
 16920.000 0.01940002
 16950.000 0.07632431
 16980.000 0.03820568
 17010.000 0.13025524
 17040.000 0.12366139
 17070.000 0.06958782
 17100.000 0.12426609
 17130.000 0.16888989
 17160.000 0.06640187
 17190.000 0.13436925
 17220.000 0.14901659
 17250.000 0.18477623
 17280.000 0.15664975
 17310.000 0.16788471
 17340.000 0.18430325
 17370.000 0.17720889
 17400.000 0.15515647
 17430.000 0.14552940
 17460.000 0.17048879
 17490.000 0.12928733
 17520.000 0.13280043
 17550.000 0.17214781
 17580.000 0.10786907
 17610.000 0.17422048
 17640.000 0.13620744
 17670.000 0.15370236
 17700.000 0.14117741
 17730.000 0.15455338
 17760.000 0.16574019
 17790.000 0.11387692
 17820.000 0.11486191
 17880.000 0.14731149
 17910.000 0.09190630
 17940.000 0.14291595
 17970.000 0.10356960
 18000.000 0.12059973
 18030.000 0.05889370
 18060.000 0.09946177
 18090.000 0.07998104
 18120.000 0.04086990
 18150.000 0.06566869
 18210.000 0.08684345
 18240.000 0.02238973
 18270.000 0.09474489
 18300.000 0.01754717
 18330.000 0.01812670
 18360.000 0.03590337
 18390.000 0.02167802
 18420.000 0.07716865
 18450.000 -0.00615723
 18480.000 0.03744333
 18510.000 0.01414734
 18540.000 -0.01933384
 18570.000 0.01160306
 18600.000 0.00993033
 18630.000 0.00236436
 18660.000 -0.05936336
 18690.000 -0.01850457
 18720.000 -0.01904100
 18750.000 -0.04127051
 18780.000 0.00675627
 18810.000 -0.01141837
 18840.000 0.00271872
 18870.000 -0.02463079
 18900.000 -0.03296319
 18930.000 -0.04769172
 18960.000 -0.03748893
 18990.000 -0.01002533
 19020.000 -0.05161778
 19050.000 -0.04132319
 19080.000 0.00040306
 19110.000 -0.05644303
 19140.000 -0.03252474
 19170.000 -0.04452959
 19200.000 -0.07597059
 19230.000 -0.03528714
 19260.000 -0.03606566
 19290.000 -0.07525214
 19320.000 -0.04517764
 19350.000 -0.08196049
 19380.000 -0.02120022
 19410.000 -0.07957614
 19440.000 -0.04011091
 19470.000 -0.01513464
 19500.000 -0.07817209
 19530.000 -0.11717632
 19560.000 -0.02457350
 19590.000 -0.04514694
 19620.000 -0.03623813
 19650.000 -0.09341626
 19680.000 -0.07294311
 19710.000 0.00684635
 19740.000 -0.03171577
 19770.000 -0.02545058
 19800.000 -0.09197292
 19830.000 -0.01764842
 19860.000 -0.01963483
 19890.000 -0.08031329
 19920.000 -0.03253852
 19950.000 0.00677059
 19980.000 -0.02020328
 20010.000 -0.02325526
 20040.000 -0.07456283
 20070.000 -0.09896231
 20100.000 -0.03886165
 20130.000 -0.08292955
 20160.000 -0.06107868
 20190.000 -0.04597188
 20220.000 -0.03424865
 20250.000 -0.04804876
 20280.000 -0.10018910
 20310.000 -0.05358496
 20340.000 -0.07216165
 20370.000 -0.05727513
 20400.000 -0.12369056
 20430.000 -0.09484664
 20460.000 -0.08574890
 20490.000 -0.09811152
 20520.000 -0.04795374
 20550.000 -0.06948733
 20580.000 -0.02176626
 20610.000 -0.04152676
 20640.000 -0.08383981
 20670.000 -0.05495478
 20700.000 -0.04046724
 20730.000 -0.10591432
 20760.000 -0.07303042
 20790.000 -0.08959106
 20820.000 -0.11439400
 20850.000 -0.08690874
 20880.000 -0.08093572
 20910.000 0.00576080
 20940.000 -0.06789933
 20970.000 -0.04871534
 21000.000 -0.02767585
 21030.000 0.00205972
 21060.000 -0.05065971
 21090.000 -0.06093106
 21120.000 -0.05206154
 21150.000 -0.06391753
 21180.000 -0.05056470
 21210.000 -0.09404597
 21240.000 -0.05704512
 21270.000 -0.00326780
 21300.000 0.00209195
 21330.000 -0.07650779
 21360.000 -0.05002049
 21390.000 -0.03139207
 21420.000 -0.04392107
 21450.000 -0.07626117
 21510.000 -0.07303312
 21540.000 -0.05048650
 21570.000 -0.05546613
 21600.000 -0.07986946
 21630.000 -0.08718328
 21660.000 -0.05228356
 21690.000 -0.07658010
 21720.000 0.00331074
 21750.000 -0.00876216
 21780.000 -0.04320221
 21810.000 -0.05993017
 21840.000 -0.01693112
 21870.000 -0.04674387
 21900.000 -0.02390680
 21930.000 -0.02830773
 21960.000 0.01900142
 21990.000 -0.02217697
 22020.000 -0.01841280
 22050.000 0.06331988
 22080.000 0.01887347
 22110.000 0.09321820
 22140.000 0.05784455
 22170.000 0.14687493
 22200.000 0.08445201
 22230.000 0.17138561
 22260.000 0.17512234
 22290.000 0.15712722
 22320.000 0.13969908
 22350.000 0.10858897
 22380.000 0.14785855
 22410.000 0.16238883
 22440.000 0.17874844
 22470.000 0.11991505
 22500.000 0.11512432
 22530.000 0.13019960
 22560.000 0.16811705
 22590.000 0.15138283
 22620.000 0.11579141
 22650.000 0.20306703
 22680.000 0.16488200
 22710.000 0.15862099
 22740.000 0.09267665
 22770.000 0.15692721
 22800.000 0.11050577
 22830.000 0.12114397
 22860.000 0.10606736
 22890.000 0.04157830
 22920.000 0.07016168
 22950.000 0.06033837
 22980.000 0.09190308
 23010.000 0.06260002
 23040.000 0.04206329
 23070.000 0.11071044
 23100.000 0.01240267
 23130.000 0.03541065
 23160.000 -0.00118338
 23190.000 -0.00751688
 23220.000 -0.00325450
 23250.000 0.04995048
 23280.000 0.02167304
 23310.000 -0.02515429
 23340.000 0.00714569
 23370.000 -0.00258191
 23400.000 0.07511028
 23430.000 -0.02450131
 23460.000 0.00620323
 23490.000 -0.06504491
 23520.000 -0.00410220
 23550.000 0.08552694
 23580.000 -0.02076718
 23610.000 -0.05447863
 23640.000 -0.00635337
 23670.000 -0.01115791
 23700.000 -0.03085408
 23730.000 -0.03499712
 23760.000 -0.06842235
 23790.000 -0.05332863
 23820.000 -0.07364433
 23850.000 -0.01490633
 23880.000 -0.06190038
 23910.000 -0.09015928
 23940.000 -0.05559818
 23970.000 -0.03182356
 24000.000 -0.05874918
 24030.000 -0.02272072
 24060.000 -0.09364952
 24090.000 -0.08096767
 24120.000 -0.07895480
 24150.000 -0.02949205
 24180.000 -0.03112664
 24210.000 -0.06627420
 24240.000 -0.10303208
 24270.000 -0.06062807
 24300.000 -0.08749484
 24330.000 -0.05628956
 24360.000 -0.10774701
 24390.000 -0.07556788
 24420.000 -0.06733052
 24450.000 -0.03901230
 24480.000 -0.10535565
 24510.000 -0.08884536
 24540.000 -0.06690090
 24570.000 -0.05183565
 24600.000 -0.06386273
 24630.000 -0.06132523
 24660.000 -0.07629106
 24690.000 -0.06803882
 24720.000 -0.13583528
 24750.000 -0.09271101
 24780.000 -0.06555995
 24810.000 -0.08508004
 24840.000 -0.09657021
 24870.000 -0.07112804
 24900.000 -0.08887607
 24930.000 -0.05650636
 24960.000 -0.08275174
 24990.000 -0.11584317
 25020.000 -0.06763171
 25050.000 -0.04896282
 25080.000 -0.07210049
 25110.000 -0.08034100
 25140.000 -0.10607684
 25170.000 -0.00930758
 25200.000 -0.09576892
 25230.000 -0.05389313
 25260.000 -0.05205009
 25290.000 -0.07058797
 25320.000 -0.09325874
 25350.000 -0.11481764
 25380.000 -0.07661502
 25410.000 -0.11960932
 25440.000 -0.09754641
 25470.000 -0.02528965
 25500.000 -0.07797327
 25530.000 -0.07833311
 25560.000 -0.12548763
 25590.000 -0.04645546
 25620.000 -0.11896736
 25650.000 -0.11039157
 25680.000 -0.01311121
 25710.000 -0.13467480
 25740.000 -0.05453690
 25770.000 -0.03796021
 25800.000 -0.17311837
 25830.000 -0.07780099
 25860.000 -0.06655895
 25890.000 -0.11812798
 25920.000 -0.11860693
 25950.000 -0.08716518
 25980.000 -0.02559261
 26010.000 -0.01921329
 26040.000 -0.10426285
 26070.000 -0.01492732
 26100.000 -0.02556812
 26130.000 -0.03387378
 26160.000 -0.00671684
 26190.000 -0.08752894
 26220.000 0.00057219
 26250.000 -0.04879508
 26280.000 -0.08370126
 26310.000 -0.05441154
 26340.000 -0.05080231
 26370.000 -0.05929819
 26400.000 -0.06728445
 26430.000 -0.02768560
 26460.000 -0.04072444
 26490.000 -0.05610580
 26520.000 -0.03601960
 26550.000 -0.01014290
 26580.000 -0.06061439
 26610.000 0.03702113
 26640.000 0.06015089
 26670.000 -0.02393279
 26700.000 -0.00252448
 26730.000 -0.05228885
 26760.000 0.01579323
 26790.000 -0.00739993
 26820.000 0.04404463
 26850.000 0.04517004
 26880.000 -0.01115226
 26910.000 0.04206961
 26940.000 0.05026079
 26970.000 0.00942207
 27000.000 0.03568094
 27030.000 0.01110292
 27060.000 0.10035142
 27090.000 0.11988019
 27120.000 0.10276207
 27150.000 0.12184808
 27180.000 0.05463999
 27210.000 0.09786889
 27240.000 0.11358265
 27270.000 0.01768677
 27300.000 0.07834526
 27330.000 0.14130456
 27360.000 0.09417025
 27390.000 0.18295636
 27420.000 0.14197331
 27450.000 0.07922658
 27480.000 0.06121101
 27510.000 0.15912216
 27540.000 0.02597885
 27570.000 0.00313935
 27600.000 0.02680096
 27630.000 0.02334809
 27660.000 0.01497932
 27690.000 -0.02283985
 27720.000 -0.01061688


==> anc/SDSSJ2238+1253/sdssj2238+1253_20150811.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ2238+1253                    #Object Name                
#Date           =2015-08-11                        #Mid Exp. yyyy-mm-dd        
#UTC            =06:51:46.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =5                                 #Exposure Time (s)          
#MJD            =57245.285954861                   #Mid Exposure MJD           
#Observer       =DEW,KIW                           #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj2238+1253-frame-0001c.fits   #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =22 38 31.92                       #From stars.dat (J2000)     
#Dec            =+12 53 18.3                       #From stars.dat (J2000)     
#Epoch          =2015.609004778                    #Epoch in Decimal Years     
#PrecessedRA    =22 39 18.26                       #RA when observed           
#PrecessedDec   =+12 58 11.8                       #Dec when observed          
#Bjed           =2457245.791613706                 #with leapsecs(Stumpff80)   
#BjedCorr       =0.000042486                       #Linear correction days/day 
#Barydiff       =420.740                           #Bjed - jd (sec)            
#Leapsecs       =68.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =3225                              #Number pts in data         
     0.000 0.02956264
     5.000 0.03001882
    10.000 0.03514174
    15.000 0.03613161
    20.000 0.03528442
    25.000 0.03349052
    30.000 0.02926457
    35.000 0.04478444
    40.000 0.02803864
    45.000 0.03088612
    50.000 0.03976890
    55.000 0.05473328
    60.000 0.03744216
    65.000 0.04697512
    70.000 0.03600446
    75.000 0.05780083
    80.000 0.05355852
    85.000 0.04942310
    90.000 0.03590944
    95.000 0.03449662
   100.000 0.04845384
   105.000 0.03489499
   110.000 0.03759780
   115.000 0.03640684
   120.000 0.03850975
   125.000 0.04774416
   130.000 0.05239628
   135.000 0.03463542
   140.000 0.05916408
   145.000 0.04485094
   150.000 0.03437189
   155.000 0.04242850
   160.000 0.03488821
   165.000 0.04864972
   170.000 0.05981935
   175.000 0.04555172
   180.000 0.04952066
   185.000 0.04714134
   190.000 0.04427700
   195.000 0.04967769
   200.000 0.03760205
   205.000 0.04659968
   210.000 0.05320296
   215.000 0.05246321
   220.000 0.04408344
   225.000 0.05036361
   230.000 0.04333329
   235.000 0.04238586
   240.000 0.04926823
   245.000 0.04871863
   250.000 0.04639935
   255.000 0.05020164
   260.000 0.06243695
   265.000 0.05595467
   270.000 0.04547945
   275.000 0.06354303
   280.000 0.06054988
   285.000 0.03706295
   290.000 0.05967574
   295.000 0.05802963
   300.000 0.04718540
   305.000 0.05587305
   310.000 0.04624396
   315.000 0.06053415
   320.000 0.04532662
   325.000 0.05779202
   330.000 0.04400718
   335.000 0.05020288
   340.000 0.06346801
   345.000 0.05137794
   350.000 0.04667083
   355.000 0.04700613
   360.000 0.04566688
   365.000 0.03725743
   370.000 0.04709966
   375.000 0.04968939
   380.000 0.04585830
   385.000 0.04688705
   390.000 0.04321089
   395.000 0.05602217
   400.000 0.05036765
   405.000 0.06236852
   410.000 0.03897430
   415.000 0.04028186
   420.000 0.04472702
   425.000 0.05408809
   430.000 0.06198071
   435.000 0.03751266
   440.000 0.04088302
   445.000 0.04516842
   450.000 0.04172165
   455.000 0.06518379
   460.000 0.05492133
   465.000 0.06231829
   470.000 0.06403060
   475.000 0.03321851
   480.000 0.04841211
   485.000 0.04879470
   490.000 0.04506111
   495.000 0.04720955
   500.000 0.07308317
   505.000 0.03799126
   510.000 0.05508410
   515.000 0.04704580
   520.000 0.05794489
   525.000 0.05972241
   530.000 0.05141485
   535.000 0.03846732
   540.000 0.06491268
   545.000 0.04862754
   550.000 0.04149246
   555.000 0.05086364
   560.000 0.05115230
   565.000 0.04097764
   570.000 0.02833790
   575.000 0.06017702
   580.000 0.05126995
   585.000 0.04540907
   590.000 0.04315644
   595.000 0.05164818
   600.000 0.04530859
   605.000 0.04059536
   610.000 0.04588995
   615.000 0.04578721
   620.000 0.04356685
   625.000 0.03965699
   630.000 0.03669386
   635.000 0.04368312
   640.000 0.04596455
   645.000 0.04773828
   650.000 0.03464490
   655.000 0.03957257
   660.000 0.05018537
   665.000 0.05468917
   670.000 0.03856199
   675.000 0.03687801
   680.000 0.04404677
   685.000 0.04169887
   690.000 0.03499053
   695.000 0.04860429
   700.000 0.03901750
   705.000 0.03802699
   710.000 0.02547341
   715.000 0.03297014
   720.000 0.03787408
   725.000 0.03811990
   730.000 0.03467739
   735.000 0.04339300
   740.000 0.03026539
   745.000 0.03714248
   750.000 0.05002284
   755.000 0.03491789
   760.000 0.03837464
   765.000 0.04250930
   770.000 0.04186995
   775.000 0.03320866
   780.000 0.05002786
   785.000 0.03433585
   790.000 0.03859323
   795.000 0.04070921
   800.000 0.02534842
   805.000 0.03904417
   810.000 0.02847329
   815.000 0.03625189
   820.000 0.03053267
   825.000 0.02386802
   830.000 0.03465605
   835.000 0.04807222
   840.000 0.03338063
   845.000 0.02822151
   850.000 0.02597687
   855.000 0.04940651
   860.000 0.04185743
   865.000 0.03234047
   870.000 0.02070766
   875.000 0.03165850
   880.000 0.03966829
   885.000 0.03220030
   890.000 0.01817702
   895.000 0.03289344
   900.000 0.03988971
   905.000 0.03369107
   910.000 0.02834487
   915.000 0.03064880
   920.000 0.03794182
   925.000 0.02826151
   930.000 0.02050738
   935.000 0.02287633
   940.000 0.02944002
   945.000 0.03796321
   950.000 0.03054703
   955.000 0.02318970
   960.000 0.04795901
   965.000 0.02508014
   970.000 0.01968188
   975.000 0.04352858
   980.000 0.01541283
   985.000 0.02077228
   990.000 0.02536762
   995.000 0.02296087
  1000.000 0.03701678
  1005.000 0.02194144
  1010.000 0.02657598
  1015.000 0.01159798
  1020.000 0.01851770
  1025.000 0.01978230
  1030.000 0.04051709
  1035.000 0.01731090
  1040.000 0.01859966
  1045.000 0.01621082
  1050.000 0.01168749
  1055.000 0.01609108
  1060.000 0.00817537
  1065.000 0.01001866
  1070.000 0.00719967
  1075.000 0.02091880
  1080.000 0.00923970
  1085.000 0.00909934
  1090.000 0.02279088
  1095.000 0.01150083
  1100.000 0.01482484
  1105.000 0.01470373
  1110.000 0.02734101
  1115.000 0.00287451
  1120.000 0.00517999
  1125.000 0.00986999
  1130.000 0.01167446
  1135.000 0.01103762
  1140.000 0.00235928
  1145.000 0.01134198
  1150.000 0.01443646
  1155.000 0.00895839
  1160.000 0.00548683
  1165.000 0.01440406
  1170.000 0.00693122
  1175.000 -0.00245288
  1180.000 -0.00672763
  1185.000 0.00842583
  1190.000 0.00351917
  1195.000 0.01745563
  1200.000 -0.00096553
  1205.000 0.00021289
  1210.000 0.01606454
  1215.000 -0.00625404
  1220.000 -0.00302787
  1225.000 0.00066354
  1230.000 0.00706233
  1235.000 0.00381372
  1240.000 -0.00012519
  1245.000 -0.00597677
  1250.000 0.00065548
  1255.000 0.00707712
  1260.000 0.00900969
  1265.000 0.00528627
  1270.000 0.00116093
  1275.000 0.00938969
  1280.000 0.00129019
  1285.000 0.00558818
  1290.000 0.00355959
  1295.000 -0.02038303
  1300.000 -0.00840584
  1305.000 -0.00138948
  1310.000 -0.00199320
  1315.000 -0.01189024
  1320.000 -0.01392182
  1325.000 0.00500634
  1330.000 -0.01136432
  1335.000 -0.00166359
  1340.000 -0.00716684
  1345.000 0.00719575
  1350.000 -0.01643500
  1355.000 -0.01302277
  1360.000 -0.00738546
  1365.000 -0.00763293
  1370.000 -0.00441541
  1375.000 -0.00111772
  1380.000 -0.01609645
  1385.000 -0.04351262
  1390.000 -0.00174050
  1395.000 -0.01487035
  1400.000 -0.00872396
  1405.000 -0.01913716
  1410.000 -0.00715320
  1415.000 -0.00751789
  1420.000 -0.00828057
  1425.000 -0.01497030
  1430.000 -0.01106383
  1435.000 0.00091564
  1440.000 -0.02631837
  1445.000 -0.00586568
  1450.000 -0.01438010
  1455.000 -0.01001689
  1460.000 0.00763273
  1465.000 -0.02393231
  1470.000 -0.02819495
  1475.000 -0.00520071
  1480.000 -0.00777845
  1485.000 -0.02385265
  1490.000 -0.01675901
  1495.000 -0.01008557
  1500.000 -0.01319256
  1505.000 -0.03155860
  1510.000 -0.03260489
  1515.000 -0.01596288
  1520.000 -0.02089766
  1525.000 -0.01469035
  1530.000 -0.03327890
  1535.000 -0.02363265
  1540.000 -0.02565535
  1545.000 -0.01870819
  1550.000 -0.03301970
  1555.000 -0.01393149
  1560.000 -0.02216764
  1565.000 -0.03195336
  1570.000 -0.02312497
  1575.000 -0.02878196
  1580.000 -0.02741972
  1585.000 -0.03789827
  1590.000 -0.03778681
  1595.000 -0.02223865
  1600.000 -0.03553366
  1605.000 -0.02265269
  1610.000 -0.02733830
  1615.000 -0.01768818
  1620.000 -0.01698848
  1625.000 -0.02571767
  1630.000 -0.03205978
  1635.000 -0.01905580
  1640.000 -0.02057962
  1645.000 -0.02041939
  1650.000 -0.01408333
  1655.000 -0.02662812
  1660.000 -0.04170605
  1665.000 -0.01480176
  1670.000 -0.03011283
  1675.000 -0.03675870
  1680.000 -0.01688855
  1685.000 -0.03142797
  1690.000 -0.05073890
  1695.000 -0.02035239
  1700.000 -0.03605857
  1705.000 -0.03465041
  1710.000 -0.03950786
  1715.000 -0.03457665
  1720.000 -0.03420303
  1725.000 -0.03554388
  1730.000 -0.03472255
  1735.000 -0.04322770
  1740.000 -0.02164256
  1745.000 -0.03558785
  1750.000 -0.04448516
  1755.000 -0.04988214
  1760.000 -0.04422122
  1765.000 -0.03740230
  1770.000 -0.03783527
  1775.000 -0.04381864
  1780.000 -0.04351844
  1785.000 -0.04396932
  1790.000 -0.04143242
  1795.000 -0.03293901
  1800.000 -0.04489311
  1805.000 -0.04649842
  1810.000 -0.04649694
  1815.000 -0.01643595
  1820.000 -0.04899026
  1825.000 -0.05108828
  1830.000 -0.03359134
  1835.000 -0.04849713
  1840.000 -0.03239019
  1845.000 -0.03467718
  1850.000 -0.03020216
  1855.000 -0.05437929
  1860.000 -0.04561100
  1865.000 -0.04840627
  1870.000 -0.04294855
  1875.000 -0.04478425
  1880.000 -0.04162702
  1885.000 -0.03979609
  1890.000 -0.05041953
  1895.000 -0.04744514
  1900.000 -0.05064247
  1905.000 -0.03299748
  1910.000 -0.04949060
  1915.000 -0.03884457
  1920.000 -0.04634835
  1925.000 -0.04069605
  1930.000 -0.05255888
  1935.000 -0.03532633
  1940.000 -0.05705238
  1945.000 -0.05420951
  1950.000 -0.04562169
  1955.000 -0.04399241
  1960.000 -0.04338744
  1965.000 -0.04735398
  1970.000 -0.05549599
  1975.000 -0.05974332
  1980.000 -0.05110583
  1985.000 -0.04484721
  1990.000 -0.05363371
  1995.000 -0.03406483
  2000.000 -0.04334244
  2005.000 -0.05362741
  2010.000 -0.05460161
  2015.000 -0.04319833
  2020.000 -0.03856832
  2025.000 -0.05407369
  2030.000 -0.05866333
  2035.000 -0.03445797
  2040.000 -0.05894783
  2045.000 -0.03974858
  2050.000 -0.05042243
  2055.000 -0.04719633
  2060.000 -0.04860535
  2065.000 -0.03855857
  2070.000 -0.05626219
  2075.000 -0.05212921
  2080.000 -0.04239095
  2085.000 -0.04143676
  2090.000 -0.05440859
  2095.000 -0.05693398
  2100.000 -0.05530549
  2105.000 -0.04700273
  2110.000 -0.04804913
  2115.000 -0.06106150
  2120.000 -0.04474179
  2125.000 -0.04256186
  2130.000 -0.04623746
  2135.000 -0.06422719
  2140.000 -0.05070510
  2145.000 -0.04886215
  2150.000 -0.05577666
  2155.000 -0.05456122
  2160.000 -0.03131259
  2165.000 -0.04577059
  2170.000 -0.04784697
  2175.000 -0.05170241
  2180.000 -0.05347593
  2185.000 -0.03737208
  2190.000 -0.05585220
  2195.000 -0.04781393
  2200.000 -0.05940548
  2205.000 -0.05590227
  2210.000 -0.05185166
  2215.000 -0.04168760
  2220.000 -0.05996782
  2225.000 -0.04557169
  2230.000 -0.06369134
  2235.000 -0.05599725
  2240.000 -0.04573269
  2245.000 -0.04884015
  2250.000 -0.05506716
  2255.000 -0.04873973
  2260.000 -0.04682973
  2265.000 -0.04459972
  2270.000 -0.05367616
  2275.000 -0.04814219
  2280.000 -0.05897751
  2285.000 -0.06018911
  2290.000 -0.04995765
  2295.000 -0.04861358
  2300.000 -0.04661139
  2305.000 -0.04683028
  2310.000 -0.04662671
  2315.000 -0.05621540
  2320.000 -0.04825424
  2325.000 -0.06883212
  2330.000 -0.04918003
  2335.000 -0.05065389
  2340.000 -0.04751169
  2345.000 -0.05723014
  2350.000 -0.05052045
  2355.000 -0.05434824
  2360.000 -0.05488032
  2365.000 -0.05385921
  2370.000 -0.05868678
  2375.000 -0.04772267
  2380.000 -0.04913620
  2385.000 -0.05191497
  2390.000 -0.04569959
  2395.000 -0.05422844
  2400.000 -0.05379500
  2405.000 -0.05388842
  2410.000 -0.05602824
  2415.000 -0.05667519
  2420.000 -0.05742823
  2425.000 -0.04052960
  2430.000 -0.04856634
  2435.000 -0.04961170
  2440.000 -0.05812813
  2445.000 -0.04578424
  2450.000 -0.04901455
  2455.000 -0.04531445
  2460.000 -0.04791124
  2465.000 -0.04026560
  2470.000 -0.04426251
  2475.000 -0.06356350
  2480.000 -0.05095972
  2485.000 -0.05389678
  2490.000 -0.03843548
  2495.000 -0.04454224
  2500.000 -0.04799665
  2505.000 -0.04914209
  2510.000 -0.03632511
  2515.000 -0.05179775
  2520.000 -0.04820111
  2525.000 -0.05545770
  2530.000 -0.04683732
  2535.000 -0.04857220
  2540.000 -0.04561056
  2545.000 -0.05454124
  2550.000 -0.05450967
  2555.000 -0.05919510
  2560.000 -0.05507939
  2565.000 -0.04114197
  2570.000 -0.04905163
  2575.000 -0.04931338
  2580.000 -0.05249095
  2585.000 -0.04889077
  2590.000 -0.04425221
  2595.000 -0.04046285
  2600.000 -0.04867918
  2605.000 -0.05304223
  2610.000 -0.04337003
  2615.000 -0.05208108
  2620.000 -0.04424272
  2625.000 -0.04810196
  2630.000 -0.05148793
  2635.000 -0.04739125
  2640.000 -0.04037797
  2645.000 -0.04746114
  2650.000 -0.04146552
  2655.000 -0.04077171
  2660.000 -0.03499573
  2665.000 -0.04976142
  2670.000 -0.03747380
  2675.000 -0.03390764
  2680.000 -0.03549237
  2685.000 -0.03299368
  2690.000 -0.03231140
  2695.000 -0.04678006
  2700.000 -0.04029977
  2705.000 -0.05486497
  2710.000 -0.05930356
  2715.000 -0.05306948
  2720.000 -0.03810838
  2725.000 -0.03602905
  2730.000 -0.03797450
  2735.000 -0.04421023
  2740.000 -0.04037837
  2745.000 -0.04011232
  2750.000 -0.04289825
  2755.000 -0.04023331
  2760.000 -0.03847062
  2765.000 -0.04148337
  2770.000 -0.03368053
  2775.000 -0.05517885
  2780.000 -0.04416051
  2785.000 -0.03645732
  2790.000 -0.03358771
  2795.000 -0.04292059
  2800.000 -0.02834779
  2805.000 -0.03661862
  2810.000 -0.02639378
  2815.000 -0.03562165
  2820.000 -0.03618040
  2825.000 -0.04079293
  2830.000 -0.02714980
  2835.000 -0.04202143
  2840.000 -0.03142283
  2845.000 -0.03683119
  2850.000 -0.03470803
  2855.000 -0.03124641
  2860.000 -0.03873980
  2865.000 -0.03319804
  2870.000 -0.05476410
  2875.000 -0.04103190
  2880.000 -0.03468666
  2885.000 -0.02551669
  2890.000 -0.02363761
  2895.000 -0.04319337
  2900.000 -0.03962768
  2905.000 -0.01832043
  2910.000 -0.02539544
  2915.000 -0.04187875
  2920.000 -0.03973460
  2925.000 -0.03254058
  2930.000 -0.03663616
  2935.000 -0.02669205
  2940.000 -0.01889862
  2945.000 -0.03013918
  2950.000 -0.02153717
  2955.000 -0.02592739
  2960.000 -0.03984792
  2965.000 -0.02326528
  2970.000 -0.02277891
  2975.000 -0.02922563
  2980.000 -0.03354952
  2985.000 -0.03717566
  2990.000 -0.00672528
  2995.000 -0.01773802
  3000.000 -0.01937809
  3005.000 -0.02352431
  3010.000 -0.01461687
  3015.000 -0.01424392
  3020.000 -0.02260501
  3025.000 -0.02206625
  3030.000 -0.01190331
  3035.000 -0.00886767
  3040.000 -0.01727089
  3045.000 -0.02349618
  3050.000 -0.01751192
  3055.000 -0.01799991
  3060.000 -0.02242805
  3065.000 -0.01943547
  3070.000 -0.01473713
  3075.000 -0.01618334
  3080.000 -0.01989603
  3085.000 -0.02388098
  3090.000 -0.01829932
  3095.000 -0.01437975
  3100.000 -0.01361826
  3105.000 -0.03140977
  3110.000 -0.01124830
  3115.000 -0.03171329
  3120.000 -0.01784388
  3125.000 -0.01374870
  3130.000 -0.00684398
  3135.000 -0.01787062
  3140.000 -0.02009530
  3145.000 -0.00639896
  3150.000 -0.01781816
  3155.000 -0.01430174
  3160.000 -0.01503255
  3165.000 -0.00923846
  3170.000 -0.00481975
  3175.000 -0.00420718
  3180.000 -0.01077934
  3185.000 0.00217477
  3190.000 -0.01048346
  3195.000 -0.00573693
  3200.000 -0.01467553
  3205.000 -0.00594127
  3210.000 -0.00104536
  3215.000 -0.00376388
  3220.000 -0.01647923
  3225.000 -0.00601925
  3230.000 -0.01591801
  3235.000 -0.01044164
  3240.000 -0.00473240
  3245.000 0.00709375
  3250.000 0.00120458
  3255.000 -0.01388617
  3260.000 0.00629517
  3265.000 0.00187049
  3270.000 -0.01034494
  3275.000 -0.00692501
  3280.000 0.00933483
  3285.000 0.01298511
  3290.000 0.00357287
  3295.000 -0.00653648
  3300.000 -0.00264138
  3305.000 -0.01855274
  3310.000 0.01079354
  3315.000 0.00486490
  3320.000 -0.00880379
  3325.000 -0.00160448
  3330.000 0.00335989
  3335.000 0.00302653
  3340.000 -0.00374793
  3345.000 0.00082905
  3350.000 -0.01248379
  3355.000 -0.00372374
  3360.000 0.01258918
  3365.000 0.01138634
  3370.000 0.00746843
  3375.000 0.00006742
  3380.000 0.01326776
  3385.000 -0.00266192
  3390.000 0.01076825
  3395.000 0.00814927
  3400.000 0.01641001
  3405.000 0.01919228
  3410.000 0.00854883
  3415.000 0.01503011
  3420.000 0.00307122
  3425.000 0.00917462
  3430.000 0.00942344
  3435.000 0.00538409
  3440.000 0.00978127
  3445.000 0.01729630
  3450.000 0.00963211
  3455.000 0.01407796
  3460.000 0.00205905
  3465.000 0.02539944
  3470.000 0.01723208
  3475.000 -0.00031559
  3480.000 0.00833058
  3485.000 0.01179026
  3490.000 0.01503112
  3495.000 0.01608556
  3500.000 0.01630767
  3505.000 0.01141702
  3510.000 0.01647751
  3515.000 0.01301397
  3520.000 0.02390311
  3525.000 0.02724493
  3530.000 0.03092177
  3535.000 0.02342810
  3540.000 0.01531779
  3545.000 0.01643717
  3550.000 0.03042941
  3555.000 0.03242842
  3560.000 0.02153389
  3565.000 0.03184330
  3570.000 0.01719193
  3575.000 0.02482193
  3580.000 0.02534440
  3585.000 0.03320352
  3590.000 0.02081729
  3595.000 0.02154229
  3600.000 0.04903640
  3605.000 0.03443569
  3610.000 0.03458060
  3615.000 0.03050743
  3620.000 0.04354475
  3625.000 0.02844238
  3630.000 0.01745090
  3635.000 0.02741816
  3640.000 0.01467962
  3645.000 0.03857296
  3650.000 0.02355221
  3655.000 0.03462109
  3660.000 0.03180390
  3665.000 0.02837618
  3670.000 0.02261309
  3675.000 0.03705655
  3680.000 0.02325660
  3685.000 0.02485370
  3690.000 0.03031159
  3695.000 0.03296304
  3700.000 0.04430596
  3705.000 0.03305505
  3710.000 0.03469827
  3715.000 0.03877272
  3720.000 0.02690420
  3725.000 0.04086393
  3730.000 0.04186819
  3735.000 0.05095096
  3740.000 0.02751469
  3745.000 0.03271503
  3750.000 0.04635256
  3755.000 0.05075080
  3760.000 0.04193065
  3765.000 0.04584683
  3770.000 0.04196760
  3775.000 0.05708008
  3780.000 0.04043852
  3785.000 0.03882818
  3790.000 0.04749840
  3795.000 0.03646226
  3800.000 0.03583832
  3805.000 0.04813750
  3810.000 0.04779466
  3815.000 0.05253925
  3820.000 0.04781922
  3825.000 0.04524857
  3830.000 0.04609923
  3835.000 0.04333163
  3840.000 0.04746753
  3845.000 0.04774061
  3850.000 0.05243805
  3855.000 0.05134343
  3860.000 0.05762016
  3865.000 0.04432326
  3870.000 0.04217959
  3875.000 0.04310970
  3880.000 0.04681319
  3885.000 0.03740146
  3890.000 0.05309347
  3895.000 0.06340874
  3900.000 0.05491272
  3905.000 0.06136844
  3910.000 0.04524374
  3915.000 0.04575006
  3920.000 0.04966499
  3925.000 0.04058861
  3930.000 0.05225907
  3935.000 0.05689812
  3940.000 0.04762465
  3945.000 0.04641568
  3950.000 0.04516964
  3955.000 0.03753550
  3960.000 0.05541569
  3965.000 0.05061223
  3970.000 0.04157697
  3975.000 0.05731627
  3980.000 0.04327538
  3985.000 0.03556088
  3990.000 0.04356330
  3995.000 0.06218608
  4000.000 0.06123308
  4005.000 0.06759884
  4010.000 0.04898132
  4015.000 0.05076911
  4020.000 0.04792860
  4025.000 0.05703913
  4030.000 0.04159317
  4035.000 0.05243830
  4040.000 0.04873020
  4045.000 0.04728426
  4050.000 0.06383905
  4055.000 0.03458834
  4060.000 0.06308916
  4065.000 0.04041688
  4070.000 0.04710340
  4075.000 0.04386953
  4080.000 0.06627856
  4085.000 0.05471200
  4090.000 0.05314086
  4095.000 0.05147710
  4100.000 0.06144242
  4105.000 0.04117529
  4110.000 0.04195335
  4115.000 0.05892423
  4120.000 0.05205000
  4125.000 0.06500182
  4130.000 0.05833017
  4135.000 0.04964454
  4140.000 0.05758051
  4145.000 0.03633119
  4150.000 0.05697891
  4155.000 0.04677693
  4160.000 0.05511504
  4165.000 0.05282727
  4170.000 0.05204205
  4175.000 0.04410968
  4180.000 0.05400522
  4185.000 0.04866765
  4190.000 0.04250569
  4195.000 0.04470701
  4200.000 0.04033360
  4205.000 0.04876005
  4210.000 0.04730728
  4215.000 0.04583577
  4220.000 0.04014236
  4225.000 0.05904075
  4230.000 0.05905274
  4235.000 0.04923068
  4240.000 0.05028830
  4245.000 0.04880892
  4250.000 0.05034023
  4255.000 0.04670054
  4260.000 0.05109348
  4265.000 0.05643256
  4270.000 0.04973778
  4275.000 0.03778067
  4280.000 0.04038028
  4285.000 0.05598294
  4290.000 0.05707701
  4295.000 0.05445536
  4300.000 0.03428916
  4305.000 0.05205168
  4310.000 0.03049175
  4315.000 0.06019839
  4320.000 0.04888112
  4325.000 0.03914144
  4330.000 0.04997351
  4335.000 0.04033022
  4340.000 0.03148285
  4345.000 0.05061778
  4350.000 0.04431809
  4355.000 0.04181241
  4360.000 0.04736282
  4365.000 0.04969873
  4370.000 0.04535031
  4375.000 0.04357344
  4380.000 0.03427215
  4385.000 0.05355853
  4390.000 0.03600065
  4395.000 0.04801346
  4400.000 0.05674114
  4405.000 0.04576704
  4410.000 0.05065054
  4415.000 0.03698881
  4420.000 0.04662673
  4425.000 0.04594414
  4430.000 0.03560315
  4435.000 0.04295478
  4440.000 0.04266740
  4445.000 0.03599848
  4450.000 0.04765393
  4455.000 0.05272766
  4460.000 0.04054890
  4465.000 0.05788298
  4470.000 0.04203915
  4475.000 0.04051160
  4480.000 0.02812492
  4485.000 0.02599823
  4490.000 0.03504752
  4495.000 0.04206622
  4500.000 0.03069478
  4505.000 0.03782804
  4510.000 0.04727591
  4515.000 0.04053413
  4520.000 0.04045153
  4525.000 0.02758375
  4530.000 0.04551810
  4535.000 0.04020608
  4540.000 0.03644167
  4545.000 0.02671010
  4550.000 0.04636190
  4555.000 0.03377991
  4560.000 0.02762159
  4565.000 0.04084165
  4570.000 0.03094896
  4575.000 0.03557052
  4580.000 0.03692686
  4585.000 0.02744469
  4590.000 0.02869665
  4595.000 0.02975845
  4600.000 0.03668498
  4605.000 0.03614885
  4610.000 0.02573312
  4615.000 0.01305019
  4620.000 0.03804864
  4625.000 0.02987128
  4630.000 0.01436978
  4635.000 0.03780636
  4640.000 0.03364710
  4645.000 0.03043036
  4650.000 0.03246775
  4655.000 0.02844829
  4660.000 0.02811980
  4665.000 0.02161986
  4670.000 0.02409950
  4675.000 0.03030758
  4680.000 0.02710543
  4685.000 0.01567750
  4690.000 0.02443075
  4695.000 0.02673124
  4700.000 0.02698738
  4705.000 0.03014141
  4710.000 0.02545115
  4715.000 0.01191271
  4720.000 0.02282079
  4725.000 0.02160512
  4730.000 0.02731709
  4735.000 0.02817747
  4740.000 0.02624102
  4745.000 0.03038912
  4750.000 0.01376863
  4755.000 0.01922619
  4760.000 0.00610487
  4765.000 0.01810865
  4770.000 0.02421260
  4775.000 0.02331471
  4780.000 0.01532712
  4785.000 0.01379731
  4790.000 0.00986812
  4795.000 0.02468496
  4800.000 0.02271644
  4805.000 0.02034806
  4810.000 0.02246460
  4815.000 0.02353147
  4820.000 0.02033193
  4825.000 0.01245060
  4830.000 0.02324949
  4835.000 0.02817398
  4840.000 0.02607883
  4845.000 0.02380639
  4850.000 0.00851097
  4855.000 0.02155650
  4860.000 0.01252187
  4865.000 0.02202299
  4870.000 0.00405673
  4875.000 0.01247782
  4880.000 0.02394356
  4885.000 0.01984725
  4890.000 0.01439411
  4895.000 0.02380385
  4900.000 0.02854725
  4905.000 0.01323283
  4910.000 0.01384629
  4915.000 0.00509287
  4920.000 0.00590198
  4925.000 0.01712376
  4930.000 0.01030391
  4935.000 0.01790616
  4940.000 0.01289140
  4945.000 0.00839591
  4950.000 0.00736965
  4955.000 0.00843463
  4960.000 0.01029592
  4965.000 0.00445505
  4970.000 -0.00338809
  4975.000 0.00345632
  4980.000 -0.00396551
  4985.000 0.00163450
  4990.000 0.02502067
  4995.000 0.00150234
  5000.000 0.00671383
  5005.000 0.00613547
  5010.000 0.00225562
  5015.000 0.00702726
  5020.000 0.00035054
  5025.000 0.00315179
  5030.000 0.00489578
  5035.000 0.00735610
  5040.000 -0.00339495
  5045.000 -0.01929529
  5050.000 -0.00663816
  5055.000 0.00741745
  5060.000 -0.00057601
  5065.000 0.00120853
  5070.000 -0.00256916
  5075.000 -0.00423364
  5080.000 0.01146138
  5085.000 0.00246950
  5090.000 -0.00036414
  5095.000 -0.00585934
  5100.000 -0.01471513
  5105.000 -0.01536772
  5110.000 -0.00860179
  5115.000 -0.00366317
  5120.000 -0.03274298
  5125.000 -0.00832798
  5130.000 -0.00692600
  5135.000 -0.02936501
  5140.000 -0.00550686
  5145.000 -0.00679911
  5150.000 -0.01657480
  5155.000 -0.00124319
  5160.000 -0.00482705
  5165.000 -0.01080026
  5170.000 -0.00836413
  5175.000 -0.00725747
  5180.000 -0.00221797
  5185.000 -0.00722327
  5190.000 -0.00917231
  5195.000 -0.01346508
  5200.000 -0.00954631
  5205.000 -0.02387018
  5210.000 -0.00832659
  5215.000 -0.01283635
  5220.000 -0.01071448
  5225.000 -0.01243312
  5230.000 -0.02137710
  5235.000 -0.01950353
  5240.000 -0.02501598
  5245.000 -0.01065502
  5250.000 -0.02647449
  5255.000 -0.01416081
  5260.000 -0.01874411
  5265.000 -0.01051622
  5270.000 -0.02970355
  5275.000 -0.02687458
  5280.000 -0.02884814
  5285.000 -0.01353379
  5290.000 -0.01220818
  5295.000 -0.01524856
  5300.000 -0.02455260
  5305.000 -0.03722109
  5310.000 -0.01550260
  5315.000 -0.03374895
  5320.000 -0.02293195
  5325.000 -0.02845017
  5330.000 -0.01501217
  5335.000 -0.01946838
  5340.000 -0.02247750
  5345.000 -0.01736243
  5350.000 -0.01669063
  5355.000 -0.02455690
  5360.000 -0.03114317
  5365.000 -0.03787221
  5370.000 -0.02824937
  5375.000 -0.02926976
  5380.000 -0.02813293
  5385.000 -0.03091810
  5390.000 -0.02904703
  5395.000 -0.03781425
  5400.000 -0.01524456
  5405.000 -0.03421027
  5410.000 -0.02598905
  5415.000 -0.01999120
  5420.000 -0.02096590
  5425.000 -0.04155730
  5430.000 -0.02980346
  5435.000 -0.03677486
  5440.000 -0.02084773
  5445.000 -0.03761659
  5450.000 -0.03966546
  5455.000 -0.03323671
  5460.000 -0.02990375
  5465.000 -0.01286004
  5470.000 -0.02260138
  5475.000 -0.03028662
  5480.000 -0.03525239
  5485.000 -0.03815617
  5490.000 -0.04124767
  5495.000 -0.03622092
  5500.000 -0.04418225
  5505.000 -0.04636764
  5510.000 -0.02563783
  5515.000 -0.02423750
  5520.000 -0.03148103
  5525.000 -0.05059373
  5530.000 -0.03477843
  5535.000 -0.03630292
  5540.000 -0.03369150
  5545.000 -0.03314877
  5550.000 -0.03434826
  5555.000 -0.03709191
  5560.000 -0.03263622
  5565.000 -0.04628921
  5570.000 -0.03357081
  5575.000 -0.04505606
  5580.000 -0.03995746
  5585.000 -0.03826831
  5590.000 -0.03531467
  5595.000 -0.03386444
  5600.000 -0.03215644
  5605.000 -0.04336763
  5610.000 -0.03778052
  5615.000 -0.04293037
  5620.000 -0.04481270
  5625.000 -0.04823001
  5630.000 -0.03916310
  5635.000 -0.03799366
  5640.000 -0.04751312
  5645.000 -0.03647564
  5650.000 -0.03645720
  5655.000 -0.04177251
  5660.000 -0.04184728
  5665.000 -0.05299922
  5670.000 -0.04153091
  5675.000 -0.03475961
  5680.000 -0.03362260
  5685.000 -0.05256580
  5690.000 -0.03905566
  5695.000 -0.03789031
  5700.000 -0.02980947
  5705.000 -0.04244249
  5710.000 -0.04883114
  5715.000 -0.04595751
  5720.000 -0.05556674
  5725.000 -0.04134627
  5730.000 -0.04697244
  5735.000 -0.04205950
  5740.000 -0.04589600
  5745.000 -0.04751970
  5750.000 -0.05396330
  5755.000 -0.04343916
  5760.000 -0.02706759
  5765.000 -0.04124815
  5770.000 -0.04766490
  5775.000 -0.05518549
  5780.000 -0.03870887
  5785.000 -0.04232511
  5790.000 -0.03311291
  5795.000 -0.04155589
  5800.000 -0.05041937
  5805.000 -0.05150602
  5810.000 -0.05347671
  5815.000 -0.05753621
  5820.000 -0.05338689
  5825.000 -0.05131749
  5830.000 -0.05167513
  5835.000 -0.03915910
  5840.000 -0.04351499
  5845.000 -0.04691034
  5850.000 -0.04756537
  5855.000 -0.05170751
  5860.000 -0.05090717
  5865.000 -0.05768821
  5870.000 -0.05029858
  5875.000 -0.03184593
  5880.000 -0.04114291
  5885.000 -0.04278787
  5890.000 -0.06035073
  5895.000 -0.05955396
  5900.000 -0.05116278
  5905.000 -0.04983140
  5910.000 -0.05114922
  5915.000 -0.04436660
  5920.000 -0.04419101
  5925.000 -0.04746030
  5930.000 -0.05708938
  5935.000 -0.04672364
  5940.000 -0.06033601
  5945.000 -0.05700745
  5950.000 -0.05645148
  5955.000 -0.04925228
  5960.000 -0.03553375
  5965.000 -0.05970876
  5970.000 -0.05617476
  5975.000 -0.05055337
  5980.000 -0.05284274
  5985.000 -0.05386535
  5990.000 -0.04154999
  5995.000 -0.04358234
  6000.000 -0.04817572
  6005.000 -0.05061836
  6010.000 -0.04285734
  6015.000 -0.05774550
  6020.000 -0.05440944
  6025.000 -0.04867064
  6030.000 -0.04142262
  6035.000 -0.04827591
  6040.000 -0.03980435
  6045.000 -0.05489307
  6050.000 -0.05561099
  6055.000 -0.05642819
  6060.000 -0.05138555
  6065.000 -0.05047911
  6070.000 -0.04542129
  6075.000 -0.03952222
  6080.000 -0.05215803
  6085.000 -0.05904073
  6090.000 -0.04959492
  6095.000 -0.04622703
  6100.000 -0.05531853
  6105.000 -0.04329062
  6110.000 -0.05822543
  6115.000 -0.06618674
  6120.000 -0.03984322
  6125.000 -0.03962978
  6130.000 -0.05111518
  6135.000 -0.04947145
  6140.000 -0.05247188
  6145.000 -0.05202670
  6150.000 -0.04836846
  6155.000 -0.04856353
  6160.000 -0.05986057
  6165.000 -0.04889656
  6170.000 -0.05361804
  6175.000 -0.04130828
  6180.000 -0.04843871
  6185.000 -0.05369120
  6190.000 -0.05001335
  6195.000 -0.05928911
  6200.000 -0.04281673
  6205.000 -0.04483538
  6210.000 -0.06050496
  6215.000 -0.05883692
  6220.000 -0.02871321
  6225.000 -0.05336918
  6230.000 -0.04276920
  6235.000 -0.04548237
  6240.000 -0.05424458
  6245.000 -0.04116845
  6250.000 -0.03420254
  6255.000 -0.05010512
  6260.000 -0.04118958
  6265.000 -0.04501265
  6270.000 -0.06128839
  6275.000 -0.03538507
  6280.000 -0.04310513
  6285.000 -0.05081800
  6290.000 -0.04268599
  6295.000 -0.05695158
  6300.000 -0.04833720
  6305.000 -0.04777105
  6310.000 -0.05035874
  6315.000 -0.04268832
  6320.000 -0.04808668
  6325.000 -0.05269702
  6330.000 -0.05364571
  6335.000 -0.03900890
  6340.000 -0.03835389
  6345.000 -0.05288302
  6350.000 -0.04034422
  6355.000 -0.05698007
  6360.000 -0.04461099
  6365.000 -0.03658094
  6370.000 -0.03810524
  6375.000 -0.04645229
  6380.000 -0.03147286
  6385.000 -0.04772906
  6390.000 -0.04490375
  6395.000 -0.04604520
  6400.000 -0.03515786
  6405.000 -0.04940964
  6410.000 -0.03332516
  6415.000 -0.04340685
  6420.000 -0.04591971
  6425.000 -0.04489639
  6430.000 -0.03975823
  6435.000 -0.04922024
  6440.000 -0.04820140
  6445.000 -0.02024797
  6450.000 -0.03728171
  6455.000 -0.02445897
  6460.000 -0.03011506
  6465.000 -0.03655282
  6470.000 -0.02567448
  6475.000 -0.03139583
  6480.000 -0.04649929
  6485.000 -0.03287098
  6490.000 -0.04162582
  6495.000 -0.04763108
  6500.000 -0.03088620
  6505.000 -0.02451401
  6510.000 -0.03202030
  6515.000 -0.04046072
  6520.000 -0.02933809
  6525.000 -0.04529022
  6530.000 -0.03911108
  6535.000 -0.02014750
  6540.000 -0.03664932
  6545.000 -0.03953176
  6550.000 -0.02490275
  6555.000 -0.02861120
  6560.000 -0.03221731
  6565.000 -0.02921550
  6570.000 -0.04870725
  6575.000 -0.04091650
  6580.000 -0.04089418
  6585.000 -0.04322773
  6590.000 -0.03048783
  6595.000 -0.01089151
  6600.000 -0.01776009
  6605.000 -0.03716687
  6610.000 -0.01562648
  6615.000 -0.03327254
  6620.000 -0.02898426
  6625.000 -0.02762628
  6630.000 -0.03283579
  6635.000 -0.02786981
  6640.000 -0.02460982
  6645.000 -0.03068311
  6650.000 -0.02260340
  6655.000 -0.04058841
  6660.000 -0.01761908
  6665.000 -0.02978764
  6670.000 -0.02459312
  6675.000 -0.02666286
  6680.000 -0.04035598
  6685.000 -0.02292270
  6690.000 -0.01524104
  6695.000 -0.02113679
  6700.000 -0.02008661
  6705.000 -0.02525645
  6710.000 -0.01142410
  6715.000 -0.02166024
  6720.000 -0.01914987
  6725.000 -0.03514091
  6730.000 -0.02317903
  6735.000 -0.03139652
  6740.000 -0.03140749
  6745.000 -0.02437214
  6750.000 -0.02286245
  6755.000 -0.00965638
  6760.000 -0.03367195
  6765.000 -0.02281315
  6770.000 -0.01555424
  6775.000 -0.02088306
  6780.000 -0.01121899
  6785.000 -0.00623159
  6790.000 -0.02752121
  6795.000 0.00236823
  6800.000 -0.01100742
  6805.000 -0.01711327
  6810.000 -0.00492374
  6815.000 -0.01812117
  6820.000 -0.02447543
  6825.000 -0.00335855
  6830.000 -0.02132707
  6835.000 -0.00677695
  6840.000 -0.01182944
  6845.000 -0.00978747
  6850.000 -0.02146844
  6855.000 -0.01354866
  6860.000 -0.00019090
  6865.000 -0.01932725
  6870.000 -0.01845114
  6875.000 -0.01017380
  6880.000 -0.00507042
  6885.000 0.00300829
  6890.000 -0.01368474
  6895.000 -0.01293415
  6900.000 -0.01609363
  6905.000 -0.01799648
  6910.000 -0.00784276
  6915.000 -0.00323479
  6920.000 0.00510731
  6925.000 -0.00973402
  6930.000 -0.00323576
  6935.000 -0.01000630
  6940.000 -0.01514088
  6945.000 -0.00630784
  6950.000 -0.00642941
  6955.000 0.00107181
  6960.000 0.00390413
  6965.000 0.00175180
  6970.000 -0.00271286
  6975.000 0.01590344
  6980.000 0.00914831
  6985.000 -0.00215175
  6990.000 -0.00285474
  6995.000 0.00448143
  7000.000 -0.00343428
  7005.000 0.01487621
  7010.000 -0.00434837
  7015.000 0.01699546
  7020.000 -0.00083377
  7025.000 0.00151663
  7030.000 -0.00169997
  7035.000 0.00541043
  7040.000 0.01101477
  7045.000 0.01096245
  7050.000 -0.00096548
  7055.000 0.01735608
  7060.000 0.01142059
  7065.000 0.01019627
  7070.000 0.00775469
  7075.000 0.02056868
  7080.000 -0.00198251
  7085.000 0.00665374
  7090.000 0.00871350
  7095.000 0.00535659
  7100.000 0.00548796
  7105.000 0.02157906
  7110.000 0.00439703
  7115.000 0.01114071
  7120.000 0.00764844
  7125.000 0.01787977
  7130.000 -0.00206306
  7135.000 0.02376277
  7140.000 -0.00051616
  7145.000 0.01907903
  7150.000 0.02775001
  7155.000 0.02596501
  7160.000 -0.00223093
  7165.000 0.01412313
  7170.000 0.01041326
  7175.000 0.01622820
  7180.000 0.00686318
  7185.000 0.01122978
  7190.000 0.02755938
  7195.000 0.02408107
  7200.000 0.02073146
  7205.000 0.01955176
  7210.000 0.01940167
  7215.000 0.02083819
  7220.000 0.01157572
  7225.000 0.02240529
  7230.000 0.02596017
  7235.000 0.02117206
  7240.000 0.03274884
  7245.000 0.01470970
  7250.000 0.01452607
  7255.000 0.01376210
  7260.000 0.03413707
  7265.000 0.02219587
  7270.000 0.03342882
  7275.000 0.03188335
  7280.000 0.02678734
  7285.000 0.02830409
  7290.000 0.03773365
  7295.000 0.03469253
  7300.000 0.01323173
  7305.000 0.02820956
  7310.000 0.02576130
  7315.000 0.03915244
  7320.000 0.04387712
  7325.000 0.02080388
  7330.000 0.02171031
  7335.000 0.03057545
  7340.000 0.02904723
  7345.000 0.02348521
  7350.000 0.02598004
  7355.000 0.02959008
  7360.000 0.02889965
  7365.000 0.04746938
  7370.000 0.02990303
  7375.000 0.04043182
  7380.000 0.03592746
  7385.000 0.02848639
  7390.000 0.02915631
  7395.000 0.02427173
  7400.000 0.03507698
  7405.000 0.01732135
  7410.000 0.02415037
  7415.000 0.03302241
  7420.000 0.04103262
  7425.000 0.03245952
  7430.000 0.03865565
  7435.000 0.04085975
  7440.000 0.03560027
  7445.000 0.02785323
  7450.000 0.02965062
  7455.000 0.05524371
  7460.000 0.04160975
  7465.000 0.03413343
  7470.000 0.04126664
  7475.000 0.04441231
  7480.000 0.03949580
  7485.000 0.04540680
  7490.000 0.03797593
  7495.000 0.03723813
  7500.000 0.03161937
  7505.000 0.05042583
  7510.000 0.04112320
  7515.000 0.03757713
  7520.000 0.04996926
  7525.000 0.04538229
  7530.000 0.05009999
  7535.000 0.03462266
  7540.000 0.04173270
  7545.000 0.06315758
  7550.000 0.04516075
  7555.000 0.03401999
  7560.000 0.04212482
  7565.000 0.04093082
  7570.000 0.05053163
  7575.000 0.04323788
  7580.000 0.05408842
  7585.000 0.05044180
  7590.000 0.03620886
  7595.000 0.04255564
  7600.000 0.05255994
  7605.000 0.04591638
  7610.000 0.03425071
  7615.000 0.04701055
  7620.000 0.04464411
  7625.000 0.04253638
  7630.000 0.04814614
  7635.000 0.04384917
  7640.000 0.06106145
  7645.000 0.03711731
  7650.000 0.03863859
  7655.000 0.05724257
  7660.000 0.03857064
  7665.000 0.06346637
  7670.000 0.04082193
  7675.000 0.05274201
  7680.000 0.04971735
  7685.000 0.03564075
  7690.000 0.05135126
  7695.000 0.05629053
  7700.000 0.04485449
  7705.000 0.06233115
  7710.000 0.04982925
  7715.000 0.05791756
  7720.000 0.05841473
  7725.000 0.05606312
  7730.000 0.04434627
  7735.000 0.04137059
  7740.000 0.05005978
  7745.000 0.06560624
  7750.000 0.05046252
  7755.000 0.05819288
  7760.000 0.05038495
  7765.000 0.05511756
  7770.000 0.04460959
  7775.000 0.04763785
  7780.000 0.06474587
  7785.000 0.05411349
  7790.000 0.04766501
  7795.000 0.05464741
  7800.000 0.06364169
  7805.000 0.04967948
  7810.000 0.05591508
  7815.000 0.04449744
  7820.000 0.04746587
  7825.000 0.05072412
  7830.000 0.05072370
  7835.000 0.06158853
  7840.000 0.07173954
  7845.000 0.05129706
  7850.000 0.05608482
  7855.000 0.05516504
  7860.000 0.04050935
  7865.000 0.06754271
  7870.000 0.05512687
  7875.000 0.05773452
  7880.000 0.06695532
  7885.000 0.04808017
  7890.000 0.05276848
  7895.000 0.05123417
  7900.000 0.05012021
  7905.000 0.04933471
  7910.000 0.05497056
  7915.000 0.05453200
  7920.000 0.05310694
  7925.000 0.04186177
  7930.000 0.05480023
  7935.000 0.04621298
  7940.000 0.04460426
  7945.000 0.05438809
  7950.000 0.05716897
  7955.000 0.05179257
  7965.000 0.04296266
  7970.000 0.05741631
  7975.000 0.04746491
  7980.000 0.04790304
  7985.000 0.04811887
  7990.000 0.05699137
  7995.000 0.05463172
  8000.000 0.04806124
  8005.000 0.04413583
  8010.000 0.04742389
  8015.000 0.04796687
  8020.000 0.05664671
  8025.000 0.03867369
  8030.000 0.05274376
  8035.000 0.03795008
  8040.000 0.03622348
  8045.000 0.04497607
  8050.000 0.05861595
  8055.000 0.03833895
  8060.000 0.05338594
  8065.000 0.04832902
  8070.000 0.04332247
  8075.000 0.04755600
  8080.000 0.04022920
  8085.000 0.05383737
  8090.000 0.04478369
  8095.000 0.04181359
  8100.000 0.04302447
  8105.000 0.05521773
  8110.000 0.03505464
  8115.000 0.04679486
  8120.000 0.04626408
  8125.000 0.04578328
  8130.000 0.05094619
  8135.000 0.03540916
  8140.000 0.04573712
  8145.000 0.03697500
  8150.000 0.04184752
  8155.000 0.03258124
  8160.000 0.03691744
  8165.000 0.03031602
  8170.000 0.05168993
  8175.000 0.04013118
  8180.000 0.03432140
  8185.000 0.03969273
  8190.000 0.03985982
  8195.000 0.04098117
  8200.000 0.03251635
  8205.000 0.03745638
  8210.000 0.03431957
  8215.000 0.03434464
  8220.000 0.03266972
  8225.000 0.03284238
  8230.000 0.03391663
  8235.000 0.04579242
  8240.000 0.05111157
  8245.000 0.02987428
  8250.000 0.03895459
  8255.000 0.03301132
  8260.000 0.03776753
  8265.000 0.04828836
  8270.000 0.04206634
  8275.000 0.03873803
  8280.000 0.02590734
  8285.000 0.04046332
  8290.000 0.03800299
  8295.000 0.03001927
  8300.000 0.02359667
  8305.000 0.03926974
  8310.000 0.02898787
  8315.000 0.03913137
  8320.000 0.04705022
  8325.000 0.02969633
  8330.000 0.03511412
  8335.000 0.02774779
  8340.000 0.02517220
  8345.000 0.03819320
  8350.000 0.02345844
  8355.000 0.02268580
  8360.000 0.03038293
  8365.000 0.03813113
  8370.000 0.02761929
  8375.000 0.03125252
  8380.000 0.03200247
  8385.000 0.02908234
  8390.000 0.03209095
  8395.000 0.02401447
  8400.000 0.02162826
  8405.000 0.02161104
  8410.000 0.01288602
  8415.000 0.02054051
  8420.000 0.02119887
  8425.000 0.02792897
  8430.000 0.00776525
  8435.000 0.02129635
  8440.000 0.03043063
  8445.000 0.03698559
  8450.000 0.03089952
  8455.000 0.02323251
  8460.000 0.01279477
  8465.000 0.02317823
  8470.000 0.00621608
  8475.000 0.01429854
  8480.000 0.02775526
  8485.000 0.01300650
  8490.000 0.02706678
  8495.000 0.02752467
  8500.000 0.01428938
  8505.000 0.00543135
  8510.000 0.02766761
  8515.000 0.02166166
  8520.000 0.01908270
  8525.000 0.01454552
  8530.000 0.02195212
  8535.000 0.01829279
  8540.000 0.01929056
  8545.000 0.02093687
  8550.000 0.01923568
  8555.000 0.02242511
  8560.000 0.01877765
  8565.000 0.01432946
  8570.000 0.01223162
  8575.000 -0.00205668
  8580.000 0.01891049
  8585.000 0.01015768
  8590.000 0.00210716
  8595.000 0.00823088
  8600.000 0.00996760
  8605.000 0.01414803
  8610.000 0.01353536
  8615.000 0.01314579
  8620.000 0.00551522
  8625.000 0.01685388
  8630.000 0.02426515
  8635.000 0.01118675
  8640.000 0.01145852
  8645.000 0.00505251
  8650.000 0.00822775
  8655.000 0.00837871
  8660.000 0.01408766
  8665.000 0.00759925
  8670.000 0.00639391
  8675.000 0.00630842
  8680.000 0.01574085
  8685.000 0.00119906
  8690.000 0.01243474
  8695.000 0.01079145
  8700.000 -0.00119961
  8705.000 0.00890283
  8710.000 -0.00222457
  8715.000 0.01145112
  8720.000 0.00499305
  8725.000 0.00932049
  8730.000 -0.00089034
  8735.000 -0.00201942
  8740.000 -0.00969891
  8745.000 0.00568580
  8750.000 -0.00274748
  8755.000 -0.00113537
  8760.000 -0.00429752
  8765.000 -0.00138231
  8770.000 -0.00868140
  8775.000 -0.00787137
  8780.000 0.00583949
  8785.000 -0.00322993
  8790.000 -0.02605971
  8795.000 -0.00426028
  8800.000 -0.01888632
  8805.000 -0.00500287
  8810.000 0.00189199
  8815.000 0.00682097
  8820.000 -0.01383495
  8825.000 -0.02277474
  8830.000 -0.00924736
  8835.000 -0.00864541
  8840.000 0.00294732
  8845.000 -0.01837324
  8850.000 -0.00435753
  8855.000 -0.00963645
  8860.000 -0.01090634
  8865.000 -0.00298475
  8870.000 -0.01180070
  8875.000 0.00189008
  8880.000 -0.00701579
  8885.000 -0.00018912
  8890.000 -0.01711195
  8895.000 -0.01385841
  8900.000 -0.00367942
  8905.000 0.00291049
  8910.000 -0.01351871
  8915.000 -0.02062770
  8920.000 -0.00940201
  8925.000 -0.00969089
  8930.000 -0.02185112
  8935.000 -0.02008688
  8940.000 -0.00487822
  8945.000 -0.01571503
  8950.000 -0.01610280
  8955.000 -0.00792796
  8960.000 -0.01275432
  8965.000 -0.02463248
  8970.000 -0.00842344
  8975.000 -0.01272965
  8980.000 -0.00868293
  8985.000 -0.01145667
  8990.000 -0.00782898
  8995.000 -0.02599760
  9000.000 -0.00754755
  9005.000 -0.01501466
  9010.000 -0.02083519
  9015.000 -0.01186021
  9020.000 -0.02143888
  9025.000 -0.02127830
  9030.000 -0.01818861
  9035.000 -0.02273166
  9040.000 -0.01791340
  9045.000 -0.01888721
  9050.000 -0.01564970
  9055.000 -0.02908387
  9060.000 -0.02093963
  9065.000 -0.02153740
  9070.000 -0.00711883
  9075.000 -0.01694590
  9080.000 -0.02028599
  9085.000 -0.02129320
  9090.000 -0.02038536
  9095.000 -0.03050332
  9100.000 -0.02573163
  9105.000 -0.01465648
  9110.000 -0.01410436
  9115.000 -0.01872572
  9120.000 -0.03571535
  9125.000 -0.02176877
  9130.000 -0.02524771
  9135.000 -0.02480441
  9140.000 -0.04121750
  9145.000 -0.03480107
  9150.000 -0.02855250
  9155.000 -0.01127975
  9160.000 -0.03687428
  9165.000 -0.01880792
  9170.000 -0.01878000
  9175.000 -0.01851285
  9180.000 -0.03181719
  9185.000 -0.02116768
  9190.000 -0.02183680
  9195.000 -0.02732660
  9200.000 -0.03607519
  9205.000 -0.03322733
  9210.000 -0.01941687
  9215.000 -0.03366449
  9220.000 -0.03558855
  9225.000 -0.04637142
  9230.000 -0.01434743
  9235.000 -0.03164058
  9240.000 -0.03623264
  9245.000 -0.01793693
  9250.000 -0.03633233
  9255.000 -0.02796897
  9260.000 -0.02512180
  9265.000 -0.02315553
  9270.000 -0.03885854
  9275.000 -0.03731737
  9280.000 -0.02693367
  9285.000 -0.03195208
  9290.000 -0.03104337
  9295.000 -0.03508622
  9300.000 -0.03588695
  9305.000 -0.03435062
  9310.000 -0.01170988
  9315.000 -0.03556124
  9320.000 -0.02874326
  9325.000 -0.03402004
  9330.000 -0.03095045
  9335.000 -0.03548648
  9340.000 -0.02703803
  9345.000 -0.03691051
  9350.000 -0.02687924
  9355.000 -0.02951351
  9360.000 -0.04140352
  9365.000 -0.03928989
  9370.000 -0.02887593
  9375.000 -0.03436866
  9380.000 -0.03292369
  9385.000 -0.03372665
  9390.000 -0.03970266
  9395.000 -0.03136768
  9400.000 -0.03025746
  9405.000 -0.03373679
  9410.000 -0.03923719
  9415.000 -0.04384208
  9420.000 -0.03469292
  9425.000 -0.04759870
  9430.000 -0.03393722
  9435.000 -0.02610350
  9440.000 -0.04892030
  9445.000 -0.02875348
  9450.000 -0.04700965
  9455.000 -0.03642433
  9460.000 -0.03565346
  9465.000 -0.02985719
  9470.000 -0.04175747
  9475.000 -0.03254408
  9480.000 -0.05510221
  9485.000 -0.03190322
  9490.000 -0.02991862
  9495.000 -0.03647470
  9500.000 -0.03871186
  9505.000 -0.05385430
  9510.000 -0.03618259
  9515.000 -0.04658150
  9520.000 -0.03540790
  9525.000 -0.04308628
  9530.000 -0.03501027
  9535.000 -0.04423894
  9540.000 -0.03211322
  9545.000 -0.04030042
  9550.000 -0.03351034
  9555.000 -0.04959068
  9560.000 -0.03063283
  9565.000 -0.03750272
  9570.000 -0.03922469
  9575.000 -0.04952606
  9580.000 -0.03653656
  9585.000 -0.04587750
  9590.000 -0.05164114
  9595.000 -0.04649240
  9600.000 -0.03554574
  9605.000 -0.04179992
  9610.000 -0.03283036
  9615.000 -0.04072732
  9620.000 -0.04534575
  9625.000 -0.04662256
  9630.000 -0.05052306
  9635.000 -0.03493842
  9640.000 -0.04764084
  9645.000 -0.04363450
  9650.000 -0.03618738
  9655.000 -0.04193018
  9660.000 -0.04937384
  9665.000 -0.03763410
  9670.000 -0.05181507
  9675.000 -0.03780469
  9680.000 -0.05185375
  9685.000 -0.04017010
  9690.000 -0.05690960
  9695.000 -0.05055595
  9700.000 -0.03671022
  9705.000 -0.05301463
  9710.000 -0.04361774
  9715.000 -0.02139807
  9720.000 -0.02832834
  9725.000 -0.04611342
  9730.000 -0.04065095
  9735.000 -0.03258697
  9740.000 -0.04730375
  9745.000 -0.04422820
  9750.000 -0.05411845
  9755.000 -0.04815527
  9760.000 -0.03211618
  9765.000 -0.05458686
  9770.000 -0.04226737
  9775.000 -0.02799665
  9780.000 -0.03825811
  9785.000 -0.03541750
  9790.000 -0.04765161
  9795.000 -0.04175454
  9800.000 -0.04019980
  9805.000 -0.03521981
  9810.000 -0.04743864
  9815.000 -0.05884190
  9820.000 -0.04436192
  9825.000 -0.04711144
  9830.000 -0.04378740
  9835.000 -0.04254476
  9840.000 -0.04634273
  9845.000 -0.04094107
  9850.000 -0.04644235
  9855.000 -0.05475541
  9860.000 -0.05259024
  9865.000 -0.04599680
  9870.000 -0.02898347
  9875.000 -0.03443504
  9880.000 -0.05326156
  9885.000 -0.02982139
  9890.000 -0.05399892
  9895.000 -0.03105755
  9900.000 -0.03776429
  9905.000 -0.04414216
  9910.000 -0.02740686
  9915.000 -0.04635592
  9920.000 -0.05620530
  9925.000 -0.03693982
  9930.000 -0.04316018
  9935.000 -0.03412013
  9940.000 -0.04207698
  9945.000 -0.03730389
  9950.000 -0.04575687
  9955.000 -0.03785197
  9960.000 -0.04112933
  9965.000 -0.02821618
  9970.000 -0.03288200
  9975.000 -0.05150751
  9980.000 -0.05142655
  9985.000 -0.04528238
  9990.000 -0.04247280
  9995.000 -0.03421400
 10000.000 -0.04167892
 10005.000 -0.02997172
 10010.000 -0.03599832
 10015.000 -0.04152739
 10020.000 -0.03411386
 10025.000 -0.04462473
 10030.000 -0.04308342
 10035.000 -0.04089830
 10040.000 -0.04870966
 10045.000 -0.04913267
 10050.000 -0.04148030
 10055.000 -0.02337418
 10060.000 -0.04690668
 10065.000 -0.04328186
 10070.000 -0.03803695
 10075.000 -0.04794922
 10080.000 -0.02874177
 10085.000 -0.04770882
 10090.000 -0.04460686
 10095.000 -0.02846762
 10100.000 -0.04231280
 10105.000 -0.03731018
 10110.000 -0.04623872
 10115.000 -0.05380268
 10120.000 -0.03639094
 10125.000 -0.03166661
 10130.000 -0.03266313
 10135.000 -0.03073948
 10140.000 -0.04225107
 10145.000 -0.03638536
 10150.000 -0.03890421
 10155.000 -0.03120829
 10160.000 -0.03937266
 10165.000 -0.04107744
 10170.000 -0.03160344
 10175.000 -0.04739600
 10180.000 -0.04595937
 10185.000 -0.02860313
 10190.000 -0.03298216
 10195.000 -0.03063408
 10200.000 -0.03518487
 10205.000 -0.03626394
 10210.000 -0.01602204
 10215.000 -0.03885601
 10220.000 -0.03133095
 10225.000 -0.03883457
 10230.000 -0.03820144
 10235.000 -0.03589000
 10240.000 -0.03892263
 10245.000 -0.04207888
 10250.000 -0.03815135
 10255.000 -0.04070490
 10260.000 -0.02610525
 10265.000 -0.04371465
 10270.000 -0.02647303
 10275.000 -0.01102203
 10280.000 -0.03865434
 10285.000 -0.03563498
 10290.000 -0.03759233
 10295.000 -0.03424130
 10300.000 -0.03537886
 10305.000 -0.03670561
 10310.000 -0.03825575
 10315.000 -0.03546865
 10320.000 -0.03469832
 10325.000 -0.03089984
 10330.000 -0.03559861
 10335.000 -0.02516045
 10340.000 -0.03460409
 10345.000 -0.02011228
 10350.000 -0.03780971
 10355.000 -0.03343049
 10360.000 -0.03166364
 10365.000 -0.02563966
 10370.000 -0.01924511
 10375.000 -0.03756017
 10380.000 -0.03164796
 10385.000 -0.02244827
 10390.000 -0.02658678
 10395.000 -0.03174261
 10400.000 -0.02100414
 10405.000 -0.03584454
 10410.000 -0.02818084
 10415.000 -0.03097537
 10420.000 -0.02699974
 10425.000 -0.03255096
 10430.000 -0.01677182
 10435.000 -0.01781277
 10440.000 -0.03454465
 10445.000 -0.02478177
 10450.000 -0.02682158
 10455.000 -0.01867733
 10460.000 -0.02931950
 10465.000 -0.01657069
 10470.000 -0.01475997
 10475.000 -0.02805078
 10480.000 -0.02671475
 10485.000 -0.02606327
 10490.000 -0.02744034
 10495.000 -0.02435238
 10500.000 -0.01935966
 10505.000 -0.02352080
 10510.000 -0.02249714
 10515.000 -0.02630416
 10520.000 -0.01773719
 10525.000 -0.01062078
 10530.000 -0.02919162
 10535.000 -0.01910094
 10540.000 -0.01924670
 10545.000 -0.02120929
 10550.000 -0.01890292
 10555.000 -0.00316913
 10560.000 -0.02610006
 10565.000 -0.00876898
 10570.000 -0.01683576
 10575.000 -0.01363763
 10580.000 -0.00973819
 10585.000 -0.01671839
 10590.000 -0.01061947
 10595.000 -0.01503017
 10600.000 -0.01421021
 10605.000 -0.01473328
 10610.000 -0.00735629
 10615.000 -0.01790223
 10620.000 -0.02481732
 10625.000 -0.00649562
 10630.000 -0.01065255
 10635.000 -0.00574217
 10640.000 -0.02388210
 10645.000 -0.01434676
 10650.000 -0.01222730
 10655.000 -0.01402264
 10660.000 -0.01670993
 10665.000 0.00096404
 10670.000 -0.02310506
 10675.000 -0.01458353
 10680.000 -0.01657888
 10685.000 -0.00942795
 10690.000 -0.01345256
 10695.000 -0.01132711
 10700.000 -0.00463322
 10705.000 -0.01364248
 10710.000 -0.02162518
 10715.000 -0.02070912
 10720.000 -0.01685989
 10725.000 -0.00800839
 10730.000 -0.00301124
 10735.000 0.00260988
 10740.000 -0.00610353
 10745.000 -0.00497368
 10750.000 -0.00684206
 10755.000 0.00499070
 10760.000 -0.00559173
 10765.000 -0.00252985
 10770.000 -0.00281530
 10775.000 -0.00343782
 10780.000 -0.00542572
 10785.000 -0.00244161
 10790.000 -0.00300837
 10795.000 0.00680049
 10800.000 -0.00358991
 10805.000 -0.00045819
 10810.000 0.00052103
 10815.000 -0.00107928
 10820.000 -0.00328958
 10825.000 0.00546883
 10830.000 0.00779445
 10835.000 0.00561204
 10840.000 0.01117749
 10845.000 0.01497218
 10850.000 0.01573739
 10855.000 -0.00195515
 10860.000 0.02377746
 10865.000 0.01274473
 10870.000 0.00467905
 10875.000 0.00264942
 10880.000 0.01578493
 10885.000 0.02316921
 10890.000 0.01950582
 10895.000 0.00482939
 10900.000 0.01477762
 10905.000 -0.00083903
 10910.000 0.01470938
 10915.000 0.00532079
 10920.000 0.01914278
 10925.000 0.00622652
 10930.000 0.01443055
 10935.000 0.01377102
 10940.000 0.01880235
 10945.000 0.02640438
 10950.000 0.02264670
 10955.000 0.01731682
 10960.000 0.01015434
 10965.000 0.01469633
 10970.000 0.01944600
 10975.000 0.01432368
 10980.000 0.02114955
 10985.000 0.03340124
 10990.000 0.01753109
 10995.000 0.01298806
 11000.000 0.02254387
 11005.000 0.02108517
 11010.000 0.01786668
 11015.000 0.01347790
 11020.000 0.02564367
 11025.000 0.01786596
 11030.000 0.02535342
 11035.000 0.03244953
 11040.000 0.02936607
 11045.000 0.02128576
 11050.000 0.02548595
 11055.000 0.01921798
 11060.000 0.03406740
 11065.000 0.03677773
 11070.000 0.01111791
 11075.000 0.04198220
 11080.000 0.03131647
 11085.000 0.01673384
 11090.000 0.02325179
 11095.000 0.02297357
 11100.000 0.03959772
 11105.000 0.03649323
 11110.000 0.02344179
 11115.000 0.04275313
 11120.000 0.03379202
 11125.000 0.04620114
 11130.000 0.02925101
 11135.000 0.02931664
 11140.000 0.02931768
 11145.000 0.01892186
 11150.000 0.03890583
 11155.000 0.03480657
 11160.000 0.03976201
 11165.000 0.03292757
 11170.000 0.03555270
 11175.000 0.04792017
 11180.000 0.02576560
 11185.000 0.03254782
 11190.000 0.04664248
 11195.000 0.04102031
 11200.000 0.03981331
 11205.000 0.03293277
 11210.000 0.03892118
 11215.000 0.03630079
 11220.000 0.05415017
 11225.000 0.04854656
 11230.000 0.02543984
 11235.000 0.03523952
 11240.000 0.03370195
 11245.000 0.03378369
 11250.000 0.04058994
 11255.000 0.05380594
 11260.000 0.04718661
 11265.000 0.04108738
 11270.000 0.03586696
 11275.000 0.03000872
 11280.000 0.06026283
 11285.000 0.04613336
 11290.000 0.04452184
 11295.000 0.05936191
 11300.000 0.05127622
 11305.000 0.05159074
 11310.000 0.05010374
 11315.000 0.05225693
 11320.000 0.05395415
 11325.000 0.05697541
 11330.000 0.03099295
 11335.000 0.04430732
 11340.000 0.05469673
 11345.000 0.05246583
 11350.000 0.03833275
 11355.000 0.04871766
 11360.000 0.04301503
 11365.000 0.04766386
 11370.000 0.05056075
 11375.000 0.04127475
 11380.000 0.04879313
 11385.000 0.04515769
 11390.000 0.05099746
 11395.000 0.04736491
 11400.000 0.05349652
 11405.000 0.05858964
 11410.000 0.05029227
 11415.000 0.06195898
 11420.000 0.05644684
 11425.000 0.05409454
 11430.000 0.04359515
 11435.000 0.04240688
 11440.000 0.05259015
 11445.000 0.04565744
 11450.000 0.05682859
 11455.000 0.05370479
 11460.000 0.05775975
 11465.000 0.04604707
 11470.000 0.05120575
 11475.000 0.05684131
 11480.000 0.04823839
 11485.000 0.05152593
 11490.000 0.06269481
 11495.000 0.04893192
 11500.000 0.05236469
 11505.000 0.05141953
 11510.000 0.03344659
 11515.000 0.05301411
 11520.000 0.05269435
 11525.000 0.06230677
 11530.000 0.05920440
 11535.000 0.04746533
 11540.000 0.06247773
 11545.000 0.05933638
 11550.000 0.04675113
 11555.000 0.05520040
 11560.000 0.05549413
 11565.000 0.04788093
 11570.000 0.06002623
 11575.000 0.05769331
 11580.000 0.04518702
 11585.000 0.05332380
 11590.000 0.05069169
 11595.000 0.04502088
 11600.000 0.06041997
 11605.000 0.04288972
 11610.000 0.05506462
 11615.000 0.04987678
 11620.000 0.06417260
 11625.000 0.05170484
 11630.000 0.06211306
 11635.000 0.06413927
 11640.000 0.04848669
 11645.000 0.05996944
 11650.000 0.05672962
 11655.000 0.04490468
 11660.000 0.04060299
 11665.000 0.03981503
 11670.000 0.05421185
 11675.000 0.04796956
 11680.000 0.05189890
 11685.000 0.05300663
 11690.000 0.05374563
 11695.000 0.06819167
 11700.000 0.05867112
 11705.000 0.05841957
 11710.000 0.05626942
 11715.000 0.06516282
 11720.000 0.05097670
 11725.000 0.05014121
 11730.000 0.05309529
 11735.000 0.05068871
 11740.000 0.06291719
 11745.000 0.05776325
 11750.000 0.04670950
 11755.000 0.04686069
 11760.000 0.05490708
 11765.000 0.04132376
 11770.000 0.04416451
 11775.000 0.06482312
 11780.000 0.05144078
 11785.000 0.04727977
 11790.000 0.03746677
 11795.000 0.05587813
 11800.000 0.03854264
 11805.000 0.03810097
 11810.000 0.03597464
 11815.000 0.03858889
 11820.000 0.05113687
 11825.000 0.04191167
 11830.000 0.03636634
 11835.000 0.05213584
 11840.000 0.03980500
 11845.000 0.04561949
 11850.000 0.03910154
 11855.000 0.04707860
 11860.000 0.03959272
 11865.000 0.05206736
 11870.000 0.05222547
 11875.000 0.03403049
 11880.000 0.03091556
 11885.000 0.04085125
 11890.000 0.04015013
 11895.000 0.05207075
 11900.000 0.03817395
 11905.000 0.04878341
 11910.000 0.03575346
 11915.000 0.03564216
 11920.000 0.04695934
 11925.000 0.05229445
 11930.000 0.04319112
 11935.000 0.04065525
 11940.000 0.03639174
 11945.000 0.03805598
 11950.000 0.03211332
 11955.000 0.03377063
 11960.000 0.03562093
 11965.000 0.04221330
 11970.000 0.03863248
 11975.000 0.03642914
 11980.000 0.02673770
 11985.000 0.04307854
 11990.000 0.03972573
 11995.000 0.03817427
 12000.000 0.03887970
 12005.000 0.05722315
 12010.000 0.04039114
 12015.000 0.02715352
 12020.000 0.03579763
 12025.000 0.02667349
 12030.000 0.03999290
 12035.000 0.02977276
 12040.000 0.02358832
 12045.000 0.02612254
 12050.000 0.03263348
 12055.000 0.03571661
 12060.000 0.03597667
 12065.000 0.02453791
 12070.000 0.03742928
 12075.000 0.03066142
 12080.000 0.02546578
 12085.000 0.01034840
 12090.000 0.02756780
 12095.000 0.03248133
 12100.000 0.03106817
 12105.000 0.02718031
 12110.000 0.00804779
 12115.000 0.02027998
 12120.000 0.01565937
 12125.000 0.02378661
 12130.000 0.03424564
 12135.000 0.02396666
 12140.000 0.01983809
 12145.000 0.01616531
 12150.000 0.03100667
 12155.000 0.01829442
 12160.000 0.03487670
 12165.000 0.00908396
 12170.000 0.01694329
 12175.000 0.01999038
 12180.000 0.02325578
 12185.000 0.01343719
 12190.000 0.02521210
 12195.000 0.01814912
 12200.000 0.01861280
 12205.000 0.01304290
 12210.000 0.02140622
 12215.000 0.02093815
 12220.000 0.01289888
 12225.000 0.02089673
 12230.000 0.00814914
 12235.000 0.01424035
 12240.000 0.01204541
 12245.000 0.00182493
 12250.000 0.01952336
 12255.000 0.02872139
 12260.000 0.03365902
 12265.000 0.01056293
 12270.000 0.02359473
 12275.000 0.00873664
 12280.000 0.02115950
 12285.000 0.01278085
 12290.000 0.02678341
 12295.000 0.01183442
 12300.000 -0.00048768
 12305.000 -0.00512080
 12310.000 0.00853928
 12315.000 -0.00431103
 12320.000 0.01222049
 12325.000 0.01622760
 12330.000 0.00840889
 12335.000 0.00856660
 12340.000 -0.00454358
 12345.000 -0.00275312
 12350.000 0.00890245
 12355.000 0.01504870
 12360.000 -0.00136381
 12365.000 0.00111606
 12370.000 -0.00388973
 12375.000 0.00122007
 12380.000 -0.00176113
 12385.000 -0.00063014
 12390.000 -0.00812749
 12395.000 0.00815712
 12400.000 0.00616248
 12405.000 -0.00127306
 12410.000 0.01055040
 12415.000 0.00044013
 12420.000 0.00375641
 12425.000 0.00764745
 12430.000 0.00064210
 12435.000 0.00848533
 12440.000 0.00097701
 12445.000 -0.00382481
 12450.000 0.00566011
 12455.000 0.00238108
 12460.000 0.00616349
 12465.000 -0.00706692
 12470.000 -0.00034175
 12475.000 0.00567395
 12480.000 0.00877036
 12485.000 0.00349167
 12490.000 -0.00983566
 12495.000 0.00082738
 12500.000 -0.00328280
 12505.000 -0.00645798
 12510.000 -0.00988710
 12515.000 0.00220504
 12520.000 -0.00801207
 12525.000 -0.01749681
 12530.000 -0.01102287
 12535.000 -0.00922519
 12540.000 -0.00562379
 12545.000 0.00389035
 12550.000 -0.01121063
 12555.000 -0.00585210
 12560.000 -0.00865069
 12565.000 -0.00890402
 12570.000 -0.01355469
 12575.000 -0.01533881
 12580.000 -0.00371222
 12585.000 -0.00789204
 12590.000 -0.00623636
 12595.000 -0.01533058
 12600.000 -0.01739878
 12605.000 -0.01390969
 12610.000 -0.01058781
 12615.000 -0.01181938
 12620.000 -0.01262840
 12625.000 -0.00547450
 12630.000 -0.01751360
 12635.000 -0.00894261
 12640.000 -0.00547258
 12645.000 -0.01671257
 12650.000 -0.00765609
 12655.000 -0.01808472
 12660.000 -0.01521360
 12665.000 -0.01063834
 12670.000 -0.01305935
 12675.000 -0.01333589
 12680.000 -0.02238102
 12685.000 -0.02016085
 12690.000 -0.02814059
 12695.000 -0.01567330
 12700.000 -0.03472387
 12705.000 -0.01215330
 12710.000 -0.02887716
 12715.000 -0.02690654
 12720.000 -0.02415642
 12725.000 -0.02259814
 12730.000 -0.00934945
 12735.000 -0.02342304
 12740.000 -0.00876305
 12745.000 -0.01678729
 12750.000 -0.03043337
 12755.000 -0.02212892
 12760.000 -0.00958096
 12765.000 -0.02537929
 12770.000 -0.02671667
 12775.000 -0.02639127
 12780.000 -0.01605233
 12785.000 -0.01759487
 12790.000 -0.02803848
 12795.000 -0.02647796
 12800.000 -0.02689993
 12805.000 -0.02326565
 12810.000 -0.02128110
 12815.000 -0.02381342
 12820.000 -0.03378320
 12825.000 -0.01079832
 12830.000 -0.01490698
 12835.000 -0.02135606
 12840.000 -0.02241399
 12845.000 -0.02869607
 12850.000 -0.02283739
 12855.000 -0.02065805
 12860.000 -0.02656026
 12865.000 -0.02729935
 12870.000 -0.01495542
 12875.000 -0.03705590
 12880.000 -0.03813507
 12885.000 -0.01151188
 12890.000 -0.03766331
 12895.000 -0.03286782
 12900.000 -0.03894210
 12905.000 -0.02453739
 12910.000 -0.03086763
 12915.000 -0.01593140
 12920.000 -0.02505073
 12925.000 -0.02430546
 12930.000 -0.04013684
 12935.000 -0.02888985
 12940.000 -0.02361851
 12945.000 -0.04240474
 12950.000 -0.04303868
 12955.000 -0.04782299
 12960.000 -0.03262181
 12965.000 -0.03245308
 12970.000 -0.03885431
 12975.000 -0.03452363
 12980.000 -0.04389761
 12985.000 -0.03081197
 12990.000 -0.02789412
 12995.000 -0.03591958
 13000.000 -0.03744285
 13005.000 -0.03865399
 13010.000 -0.04015574
 13015.000 -0.03636504
 13020.000 -0.03985636
 13025.000 -0.02678169
 13030.000 -0.04827352
 13035.000 -0.03316606
 13040.000 -0.05126221
 13045.000 -0.03095073
 13050.000 -0.03405113
 13055.000 -0.03978456
 13060.000 -0.03769226
 13065.000 -0.05101355
 13070.000 -0.04190243
 13075.000 -0.03945579
 13080.000 -0.03566731
 13085.000 -0.03694236
 13090.000 -0.04512210
 13095.000 -0.05149792
 13100.000 -0.03845188
 13105.000 -0.03458571
 13110.000 -0.04426233
 13115.000 -0.03732179
 13120.000 -0.05276350
 13125.000 -0.03569085
 13130.000 -0.04260559
 13135.000 -0.03395947
 13140.000 -0.04742599
 13145.000 -0.03844516
 13150.000 -0.03644908
 13155.000 -0.04367559
 13160.000 -0.03604722
 13165.000 -0.04356296
 13170.000 -0.03420949
 13175.000 -0.04741675
 13180.000 -0.05729546
 13185.000 -0.04307265
 13190.000 -0.04942936
 13195.000 -0.03996678
 13200.000 -0.04127392
 13205.000 -0.04187178
 13210.000 -0.03462085
 13215.000 -0.03918810
 13220.000 -0.04621491
 13225.000 -0.04414042
 13230.000 -0.04579088
 13235.000 -0.02985654
 13240.000 -0.03703852
 13245.000 -0.03354543
 13250.000 -0.03459553
 13255.000 -0.04279162
 13260.000 -0.03811259
 13265.000 -0.04073142
 13270.000 -0.03860069
 13275.000 -0.03953550
 13280.000 -0.05569837
 13285.000 -0.03301373
 13290.000 -0.04875622
 13295.000 -0.04202043
 13300.000 -0.04090921
 13305.000 -0.04183905
 13310.000 -0.04959267
 13315.000 -0.05001057
 13320.000 -0.04340952
 13325.000 -0.04946449
 13330.000 -0.04642728
 13335.000 -0.07106973
 13340.000 -0.04553714
 13345.000 -0.06157984
 13350.000 -0.05540381
 13355.000 -0.05972650
 13360.000 -0.04727442
 13365.000 -0.03359041
 13370.000 -0.04892869
 13375.000 -0.04628943
 13380.000 -0.05006153
 13385.000 -0.04021055
 13390.000 -0.04938539
 13395.000 -0.03856668
 13400.000 -0.03525429
 13405.000 -0.04676488
 13410.000 -0.03833285
 13415.000 -0.04194786
 13420.000 -0.04053386
 13425.000 -0.03291739
 13430.000 -0.05562923
 13435.000 -0.04814334
 13440.000 -0.05027200
 13445.000 -0.03495370
 13450.000 -0.03350430
 13455.000 -0.04069708
 13460.000 -0.03625894
 13465.000 -0.05169295
 13470.000 -0.04759380
 13475.000 -0.04125669
 13480.000 -0.03666377
 13485.000 -0.03406173
 13490.000 -0.04348544
 13495.000 -0.04316610
 13500.000 -0.04377308
 13505.000 -0.04120027
 13510.000 -0.05575759
 13515.000 -0.04405353
 13520.000 -0.04279689
 13525.000 -0.04574358
 13530.000 -0.04418783
 13535.000 -0.04173856
 13540.000 -0.04800929
 13545.000 -0.04854482
 13550.000 -0.05224274
 13555.000 -0.04713328
 13560.000 -0.04315972
 13565.000 -0.03654992
 13570.000 -0.04845737
 13575.000 -0.04696654
 13580.000 -0.03252960
 13585.000 -0.03857610
 13590.000 -0.04227271
 13595.000 -0.04497195
 13600.000 -0.03356750
 13605.000 -0.03445128
 13610.000 -0.02595059
 13615.000 -0.05327172
 13620.000 -0.04547031
 13625.000 -0.04412006
 13630.000 -0.04012041
 13635.000 -0.04783965
 13640.000 -0.04672487
 13645.000 -0.04757978
 13650.000 -0.04814541
 13655.000 -0.04046390
 13660.000 -0.04190513
 13665.000 -0.03956320
 13670.000 -0.05690287
 13675.000 -0.05102950
 13680.000 -0.04221574
 13685.000 -0.05250640
 13690.000 -0.03667095
 13695.000 -0.04308586
 13700.000 -0.03511022
 13705.000 -0.02382515
 13710.000 -0.03956509
 13715.000 -0.03768367
 13720.000 -0.04218608
 13725.000 -0.02472993
 13730.000 -0.05409074
 13735.000 -0.03899165
 13740.000 -0.05027173
 13745.000 -0.05183337
 13750.000 -0.04689469
 13755.000 -0.02893952
 13760.000 -0.03501219
 13765.000 -0.03255887
 13770.000 -0.03851793
 13775.000 -0.03470403
 13780.000 -0.03054120
 13785.000 -0.04017063
 13790.000 -0.05013743
 13795.000 -0.02701361
 13800.000 -0.04466118
 13805.000 -0.04999918
 13810.000 -0.05177322
 13815.000 -0.03302383
 13820.000 -0.03462940
 13825.000 -0.03866604
 13830.000 -0.03774663
 13835.000 -0.03417832
 13840.000 -0.04268592
 13845.000 -0.03640443
 13850.000 -0.04874218
 13855.000 -0.04066526
 13860.000 -0.03682881
 13865.000 -0.04624452
 13870.000 -0.04695710
 13875.000 -0.02876027
 13880.000 -0.05710358
 13885.000 -0.03505201
 13890.000 -0.04379072
 13895.000 -0.02981436
 13900.000 -0.03429147
 13905.000 -0.03763397
 13910.000 -0.04019686
 13915.000 -0.03819474
 13920.000 -0.03591030
 13925.000 -0.03480092
 13930.000 -0.03510632
 13935.000 -0.03705541
 13940.000 -0.03090744
 13945.000 -0.02280229
 13950.000 -0.03119464
 13955.000 -0.04106592
 13960.000 -0.04148859
 13965.000 -0.02937126
 13970.000 -0.03155811
 13975.000 -0.03065675
 13980.000 -0.03323695
 13985.000 -0.03345631
 13990.000 -0.03249454
 13995.000 -0.02540934
 14000.000 -0.03684751
 14005.000 -0.03955968
 14010.000 -0.01842285
 14015.000 -0.03644546
 14020.000 -0.03116709
 14025.000 -0.02276389
 14030.000 -0.03548642
 14035.000 -0.03149320
 14040.000 -0.02578817
 14045.000 -0.02088758
 14050.000 -0.01642174
 14055.000 -0.04210364
 14060.000 -0.02614600
 14065.000 -0.01427350
 14070.000 -0.03140370
 14075.000 -0.01749802
 14080.000 -0.03106044
 14085.000 -0.03585423
 14090.000 -0.03053954
 14095.000 -0.01703605
 14100.000 -0.01487020
 14105.000 -0.03063734
 14110.000 -0.03026087
 14115.000 -0.03426473
 14120.000 -0.02540016
 14125.000 -0.03422507
 14130.000 -0.02621108
 14135.000 -0.02716869
 14140.000 -0.02547004
 14145.000 -0.01972178
 14150.000 -0.03046803
 14155.000 -0.02017480
 14160.000 -0.03052903
 14165.000 -0.02427325
 14170.000 -0.00545074
 14175.000 -0.01970143
 14180.000 -0.02383443
 14185.000 -0.01267061
 14190.000 -0.03165206
 14195.000 -0.01114502
 14200.000 -0.01579876
 14205.000 -0.03640627
 14210.000 -0.01987172
 14215.000 -0.01890333
 14220.000 -0.03440948
 14225.000 -0.02989603
 14230.000 -0.02230853
 14235.000 -0.00836243
 14240.000 -0.02411191
 14245.000 -0.01606477
 14250.000 -0.01443584
 14255.000 -0.03057715
 14260.000 -0.04731704
 14265.000 -0.02233865
 14270.000 -0.02161402
 14275.000 -0.02297976
 14280.000 -0.02051660
 14285.000 -0.01160404
 14290.000 -0.01193882
 14295.000 -0.00826768
 14300.000 -0.03996445
 14305.000 -0.02465392
 14310.000 -0.00824892
 14315.000 -0.01849043
 14320.000 -0.02232693
 14325.000 -0.02838149
 14330.000 -0.00202708
 14335.000 -0.01714557
 14340.000 -0.01621648
 14345.000 -0.01903104
 14350.000 -0.00261045
 14355.000 -0.00477776
 14360.000 -0.02561666
 14365.000 -0.00054385
 14370.000 -0.02692690
 14375.000 -0.02010647
 14380.000 -0.00611656
 14385.000 -0.00731196
 14390.000 -0.01489814
 14395.000 -0.01055441
 14400.000 -0.00991479
 14405.000 -0.01315050
 14410.000 -0.00624476
 14415.000 -0.00590528
 14420.000 -0.01508895
 14425.000 -0.00432507
 14430.000 0.00720224
 14435.000 -0.00225450
 14440.000 0.01139431
 14445.000 -0.02878869
 14450.000 -0.00819284
 14455.000 -0.00180833
 14460.000 -0.00459180
 14465.000 0.01438485
 14470.000 0.00978233
 14475.000 -0.00543925
 14480.000 -0.00598194
 14485.000 -0.00545960
 14490.000 0.00444934
 14495.000 -0.00520415
 14500.000 -0.00551790
 14505.000 -0.01171249
 14510.000 0.00530874
 14515.000 -0.00185844
 14520.000 0.00600697
 14525.000 0.00375671
 14530.000 0.01451382
 14535.000 -0.00353306
 14540.000 0.00188245
 14545.000 0.01097317
 14550.000 -0.00616304
 14555.000 0.00358519
 14560.000 0.00774460
 14565.000 0.01212483
 14570.000 -0.00869065
 14575.000 0.01899280
 14580.000 0.00221680
 14585.000 0.01329580
 14590.000 -0.01017201
 14595.000 -0.01414580
 14600.000 0.00954134
 14605.000 0.00769485
 14610.000 0.01609807
 14615.000 -0.00634340
 14620.000 -0.01267443
 14625.000 0.00917734
 14630.000 -0.00507594
 14635.000 0.01318326
 14640.000 0.00845706
 14645.000 0.01786609
 14650.000 -0.00805237
 14655.000 0.00951390
 14660.000 0.00221260
 14665.000 0.01024733
 14670.000 0.00938469
 14675.000 -0.00091940
 14680.000 -0.01909715
 14685.000 0.01121135
 14690.000 0.02985958
 14695.000 0.00780524
 14700.000 0.00196014
 14705.000 0.01948530
 14710.000 -0.00334359
 14715.000 -0.00149614
 14720.000 0.01218826
 14725.000 -0.00236195
 14730.000 -0.00504986
 14735.000 -0.00346245
 14740.000 0.02091826
 14745.000 0.00547097
 14750.000 0.01476002
 14755.000 0.01411611
 14760.000 0.01448488
 14765.000 0.01984709
 14770.000 0.01684712
 14775.000 0.02190815
 14780.000 0.01205485
 14785.000 0.01890478
 14790.000 0.01480075
 14795.000 0.02348912
 14800.000 0.00233625
 14805.000 0.01211473
 14810.000 0.03575713
 14815.000 0.02616388
 14820.000 0.03622820
 14825.000 0.02842503
 14830.000 0.02510308
 14835.000 0.02373407
 14840.000 0.03985064
 14845.000 0.02967916
 14850.000 0.03246191
 14855.000 0.03051822
 14860.000 0.03300107
 14865.000 0.03882223
 14870.000 0.03975991
 14875.000 0.03416208
 14880.000 0.02856761
 14885.000 0.03132920
 14890.000 0.03547504
 14895.000 0.03672319
 14900.000 0.04282966
 14905.000 0.03321200
 14910.000 0.03409407
 14915.000 0.02085542
 14920.000 0.01485265
 14925.000 0.03130366
 14930.000 0.02531032
 14935.000 0.01593867
 14940.000 0.01587056
 14945.000 0.03281075
 14950.000 0.02634754
 14955.000 0.03012453
 14960.000 0.02519171
 14965.000 0.03116794
 14970.000 0.02389751
 14975.000 0.03224718
 14980.000 0.03505143
 14985.000 0.04347708
 14990.000 0.02489087
 14995.000 0.04249401
 15000.000 0.02962115
 15005.000 0.01305258
 15010.000 0.03991303
 15015.000 0.04102371
 15020.000 0.03884946
 15025.000 0.04097100
 15030.000 0.04196683
 15035.000 0.03772004
 15040.000 0.02975927
 15045.000 0.03935480
 15050.000 0.04736799
 15055.000 0.04261934
 15060.000 0.02813287
 15065.000 0.03371371
 15070.000 0.03052504
 15075.000 0.04096109
 15080.000 0.03486492
 15085.000 0.04017944
 15090.000 0.02683372
 15095.000 0.02715469
 15100.000 0.02802870
 15105.000 0.03356182
 15110.000 0.03914242
 15115.000 0.04126236
 15120.000 0.03445873
 15125.000 0.04301972
 15130.000 0.04251846
 15135.000 0.04206748
 15140.000 0.04783162
 15145.000 0.03372168
 15150.000 0.04841811
 15155.000 0.03868798
 15160.000 0.03987588
 15165.000 0.03577786
 15170.000 0.04136031
 15175.000 0.06097354
 15180.000 0.04065600
 15185.000 0.05432329
 15190.000 0.04276089
 15195.000 0.02609119
 15200.000 0.02407831
 15205.000 0.03910664
 15210.000 0.04234763
 15215.000 0.03212987
 15220.000 0.03041265
 15225.000 0.03855585
 15230.000 0.03675069
 15235.000 0.05282070
 15240.000 0.04362725
 15245.000 0.04552723
 15250.000 0.04210586
 15255.000 0.04614136
 15260.000 0.04760205
 15265.000 0.03573294
 15270.000 0.02628926
 15275.000 0.03524654
 15280.000 0.02534369
 15285.000 0.03984210
 15290.000 0.03854548
 15295.000 0.04086438
 15300.000 0.04039313
 15305.000 0.03127596
 15310.000 0.04045397
 15315.000 0.04558108
 15320.000 0.02720242
 15325.000 0.03539208
 15330.000 0.05323600
 15335.000 0.04003527
 15340.000 0.04079687
 15345.000 0.04934662
 15350.000 0.04191407
 15355.000 0.04947629
 15360.000 0.02489341
 15365.000 0.05078300
 15370.000 0.03447956
 15375.000 0.03529762
 15380.000 0.02908449
 15385.000 0.04920858
 15390.000 0.04358071
 15395.000 0.04347308
 15400.000 0.03923057
 15405.000 0.04337469
 15410.000 0.05345488
 15415.000 0.05100010
 15420.000 0.03627818
 15425.000 0.04222504
 15430.000 0.03979340
 15435.000 0.02287732
 15440.000 0.02756905
 15445.000 0.04053982
 15450.000 0.03013015
 15455.000 0.04314185
 15460.000 0.02011513
 15465.000 0.02483457
 15470.000 0.03793205
 15475.000 0.04737425
 15480.000 0.02879676
 15485.000 0.02275901
 15490.000 0.04717206
 15495.000 0.04170486
 15500.000 0.03270124
 15505.000 0.04335584
 15510.000 0.04339853
 15515.000 0.03308915
 15520.000 0.03159437
 15525.000 0.03226040
 15530.000 0.03058699
 15535.000 0.02596047
 15540.000 0.04821845
 15545.000 0.03620273
 15550.000 0.03733861
 15555.000 0.03012114
 15560.000 0.02279158
 15565.000 0.03183589
 15570.000 0.01511660
 15575.000 0.03586768
 15580.000 0.02935391
 15585.000 0.04292479
 15590.000 0.03716165
 15595.000 0.03249306
 15600.000 0.03442885
 15605.000 0.03831740
 15610.000 0.03464557
 15615.000 0.03556716
 15620.000 0.02960375
 15625.000 0.04005824
 15630.000 0.03196729
 15635.000 0.03710805
 15640.000 0.02771855
 15645.000 0.04305142
 15650.000 0.05448867
 15655.000 0.02144903
 15660.000 0.03871583
 15665.000 0.03542184
 15670.000 0.02474292
 15675.000 0.02721009
 15680.000 0.04875968
 15685.000 0.03458260
 15690.000 0.02829307
 15695.000 0.03251823
 15700.000 0.01876812
 15705.000 0.04035568
 15710.000 0.03153393
 15715.000 0.01042610
 15720.000 0.02645867
 15725.000 0.02403908
 15730.000 0.02419332
 15735.000 0.02734932
 15740.000 0.02971864
 15745.000 0.00858824
 15750.000 0.03616833
 15755.000 0.00563381
 15760.000 0.02657417
 15765.000 0.01091324
 15770.000 0.03366597
 15775.000 0.04127820
 15780.000 0.02426108
 15785.000 0.03579270
 15790.000 0.00730158
 15795.000 0.02200917
 15800.000 0.01085130
 15805.000 0.01725347
 15810.000 0.04101897
 15815.000 0.01827419
 15820.000 0.00013625
 15825.000 0.01401452
 15830.000 0.00620852
 15835.000 0.02827426
 15840.000 0.02652944
 15845.000 0.01915873
 15850.000 0.01957742
 15855.000 0.01888726
 15860.000 0.00290097
 15865.000 0.02243215
 15870.000 0.03258202
 15875.000 0.02063310
 15880.000 0.00381132
 15885.000 0.00790165
 15890.000 0.02429667
 15895.000 0.02048433
 15900.000 0.00528351
 15905.000 0.00433838
 15910.000 0.00034468
 15915.000 0.02264136
 15920.000 0.01266390
 15925.000 -0.00159051
 15930.000 0.00048799
 15935.000 0.01390228
 15940.000 0.02405990
 15945.000 -0.00353639
 15950.000 0.00636667
 15955.000 0.00748959
 15960.000 0.01072498
 15965.000 0.01819776
 15970.000 0.03108173
 15975.000 0.00628472
 15980.000 0.00280665
 15985.000 0.00046429
 15990.000 0.01024306
 15995.000 0.01346777
 16000.000 0.00728302
 16005.000 0.00512509
 16010.000 0.01382648
 16015.000 0.00333041
 16020.000 0.02376549
 16025.000 0.01359231
 16030.000 0.02204453
 16035.000 0.00254955
 16040.000 0.00108477
 16045.000 0.00201122
 16050.000 0.00641400
 16055.000 0.01472604
 16060.000 -0.00912288
 16065.000 -0.00396104
 16070.000 -0.00074039
 16075.000 -0.00291193
 16080.000 0.00975735
 16085.000 0.00372531
 16090.000 -0.00849702
 16095.000 0.01112936
 16100.000 0.00783851
 16105.000 -0.00354250
 16110.000 0.00543617
 16115.000 -0.00199595
 16120.000 -0.00011763
 16125.000 -0.00717586


==> anc/SDSSJ2238+1253/sdssj2238+1253_20150812.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ2238+1253                    #Object Name                
#Date           =2015-08-12                        #Mid Exp. yyyy-mm-dd        
#UTC            =09:48:29.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =5                                 #Exposure Time (s)          
#MJD            =57246.4086747682                  #Mid Exposure MJD           
#Observer       =DEW,KIW                           #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj2238+1253-frame-0001c.fits   #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =22 38 31.92                       #From stars.dat (J2000)     
#Dec            =+12 53 18.3                       #From stars.dat (J2000)     
#Epoch          =2015.612080723                    #Epoch in Decimal Years     
#PrecessedRA    =22 39 18.27                       #RA when observed           
#PrecessedDec   =+12 58 11.8                       #Dec when observed          
#Bjed           =2457246.914380827                 #with leapsecs(Stumpff80)   
#BjedCorr       =0.000040921                       #Linear correction days/day 
#Barydiff       =424.819                           #Bjed - jd (sec)            
#Leapsecs       =68.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =1064                              #Number pts in data         
     0.000 0.02022524
     5.000 0.01290124
    10.000 0.00466164
    15.000 0.03411415
    20.000 0.00865498
    25.000 0.00954880
    30.000 0.00551392
    35.000 -0.00498515
    40.000 -0.01075236
    45.000 -0.00192739
    50.000 0.01044093
    55.000 0.02595074
    60.000 0.02433011
    65.000 0.01474142
    70.000 0.01460762
    75.000 0.01135161
    80.000 0.03269385
    85.000 -0.00727867
    90.000 0.01455125
    95.000 0.00897919
   100.000 0.00636472
   105.000 0.02060541
   110.000 0.00340408
   115.000 0.03884095
   120.000 0.01599585
   125.000 0.02465950
   130.000 0.01544982
   135.000 0.02418869
   140.000 0.01616903
   145.000 0.02897236
   150.000 0.02260780
   155.000 0.00760276
   160.000 0.02062880
   165.000 0.01359576
   170.000 0.03298784
   175.000 0.01096410
   180.000 0.04893980
   185.000 0.02165522
   190.000 -0.00057512
   195.000 0.01610425
   200.000 0.04444401
   205.000 0.01731526
   210.000 0.02388122
   215.000 0.02805374
   220.000 0.03572190
   225.000 0.03800112
   230.000 0.03437208
   235.000 0.03128492
   240.000 0.02305644
   245.000 0.03742580
   250.000 0.04288401
   255.000 0.04875312
   260.000 0.04285190
   265.000 0.03593930
   270.000 0.04425276
   275.000 0.03228511
   280.000 0.03507132
   285.000 0.01750407
   290.000 0.02680292
   295.000 0.04344260
   300.000 0.03722639
   305.000 0.04474077
   310.000 0.04335200
   315.000 0.03241532
   320.000 0.04172392
   325.000 0.04607226
   330.000 0.03434392
   335.000 0.03707771
   340.000 0.06940459
   345.000 0.05284638
   350.000 0.05285689
   355.000 0.05596460
   360.000 0.03088342
   365.000 0.06569257
   370.000 0.03141377
   375.000 0.06903933
   380.000 0.04833777
   385.000 0.05430611
   390.000 0.05501720
   395.000 0.04453395
   400.000 0.06427419
   405.000 0.05256496
   410.000 0.05920015
   415.000 0.03289278
   420.000 0.05046114
   425.000 0.02739347
   430.000 0.06518909
   435.000 0.02391446
   440.000 0.06243662
   445.000 0.06181256
   450.000 0.04251578
   455.000 0.05121443
   460.000 0.05433894
   465.000 0.05460879
   470.000 0.04186795
   475.000 0.05341933
   480.000 0.06211376
   485.000 0.03909926
   490.000 0.05357265
   495.000 0.03856349
   500.000 0.04664023
   505.000 0.05367785
   510.000 0.05982982
   515.000 0.05417596
   520.000 0.04573939
   525.000 0.07810895
   530.000 0.05623369
   535.000 0.05066598
   540.000 0.04759833
   545.000 0.05431964
   550.000 0.05735727
   555.000 0.06681651
   560.000 0.06770771
   565.000 0.05640041
   570.000 0.06105856
   575.000 0.07363629
   580.000 0.06460520
   585.000 0.08038061
   590.000 0.04196388
   595.000 0.06229223
   600.000 0.04397950
   605.000 0.04748017
   610.000 0.07559663
   615.000 0.06106890
   620.000 0.05930604
   625.000 0.05396280
   630.000 0.05855794
   635.000 0.06247432
   640.000 0.04650278
   645.000 0.08418132
   650.000 0.04825801
   655.000 0.05856540
   660.000 0.06425864
   665.000 0.04186033
   670.000 0.06409123
   675.000 0.04115182
   680.000 0.06062947
   685.000 0.04685499
   690.000 0.05636002
   695.000 0.03797043
   700.000 0.07553043
   705.000 0.04406827
   710.000 0.08002898
   715.000 0.07020870
   720.000 0.05304325
   725.000 0.05717529
   730.000 0.06771524
   735.000 0.04835455
   740.000 0.04763807
   745.000 0.04805921
   750.000 0.04662873
   755.000 0.04352448
   760.000 0.05538328
   765.000 0.07427214
   770.000 0.05287660
   775.000 0.04952135
   780.000 0.05974113
   785.000 0.06763506
   790.000 0.03149471
   795.000 0.05040038
   800.000 0.03689775
   805.000 0.07192003
   810.000 0.05040038
   815.000 0.05184624
   820.000 0.05762478
   825.000 0.04843471
   830.000 0.06703187
   835.000 0.05701775
   840.000 0.05898079
   845.000 0.07468161
   850.000 0.08124620
   855.000 0.06849364
   860.000 0.06859374
   865.000 0.06097129
   870.000 0.07779978
   875.000 0.04361694
   880.000 0.08272167
   885.000 0.06918771
   890.000 0.04224711
   895.000 0.04734218
   900.000 0.05587910
   905.000 0.05244503
   910.000 0.04955068
   915.000 0.04504269
   920.000 0.05890476
   925.000 0.05379133
   930.000 0.04695986
   935.000 0.04404665
   940.000 0.05779653
   945.000 0.04755418
   950.000 0.05685595
   955.000 0.04127650
   960.000 0.04986973
   965.000 0.04077829
   970.000 0.06794212
   975.000 0.03702056
   980.000 0.03988400
   985.000 0.05217530
   990.000 0.05996315
   995.000 0.04960628
  1000.000 0.04023661
  1005.000 0.05444317
  1010.000 0.04503416
  1015.000 0.01511968
  1020.000 0.03507716
  1025.000 0.04505730
  1030.000 0.05367799
  1035.000 0.02816525
  1040.000 0.04988788
  1045.000 0.05876214
  1050.000 0.03587514
  1055.000 0.03709882
  1060.000 0.07546443
  1065.000 0.03378207
  1070.000 0.02327979
  1075.000 0.03400225
  1080.000 0.04619874
  1085.000 0.05442844
  1090.000 0.04179646
  1095.000 0.04934055
  1100.000 0.07182365
  1105.000 0.06706405
  1110.000 0.04469837
  1115.000 0.05725268
  1120.000 0.04938161
  1125.000 0.02559739
  1130.000 0.02663923
  1135.000 0.04504708
  1140.000 0.04584612
  1145.000 0.05112296
  1150.000 0.05688972
  1155.000 0.04517668
  1160.000 0.03233085
  1165.000 0.04688856
  1170.000 0.04127518
  1175.000 0.04930796
  1180.000 0.02767797
  1185.000 0.05417956
  1190.000 0.02337391
  1195.000 0.02749308
  1200.000 0.04710773
  1205.000 0.04779701
  1210.000 0.05661991
  1215.000 0.04872237
  1220.000 0.03659850
  1225.000 0.03225419
  1230.000 0.05718463
  1235.000 0.04163542
  1240.000 0.03916578
  1245.000 0.03252067
  1250.000 0.03590055
  1255.000 0.05600861
  1260.000 0.03436257
  1265.000 0.03260451
  1270.000 0.02471820
  1275.000 0.04983980
  1280.000 0.02623426
  1285.000 0.04460629
  1290.000 0.06484674
  1295.000 0.04226171
  1300.000 0.05190872
  1305.000 0.03630755
  1310.000 0.04893965
  1315.000 0.04912767
  1320.000 0.05004275
  1325.000 0.04200928
  1330.000 0.01931353
  1335.000 0.02950108
  1340.000 0.05198299
  1345.000 0.04824519
  1350.000 0.04918585
  1355.000 0.03958257
  1360.000 0.02623387
  1365.000 0.04776830
  1370.000 0.03342592
  1375.000 0.01722151
  1380.000 0.04006068
  1385.000 0.04175237
  1390.000 0.00349279
  1395.000 0.04879034
  1400.000 0.03776186
  1405.000 0.02663414
  1410.000 0.04502585
  1415.000 0.04547973
  1420.000 0.01997702
  1425.000 0.03161392
  1430.000 0.02115492
  1435.000 0.04095794
  1440.000 0.03615379
  1445.000 0.04067040
  1450.000 0.01141044
  1455.000 0.00287748
  1460.000 0.01939715
  1465.000 0.00685789
  1470.000 0.01851794
  1475.000 0.03630973
  1480.000 0.04163928
  1485.000 0.02058616
  1490.000 0.03353275
  1495.000 0.00885468
  1500.000 -0.00165177
  1505.000 0.02086346
  1510.000 0.00516899
  1515.000 0.03465458
  1520.000 0.01545719
  1525.000 0.02005819
  1530.000 0.02675876
  1535.000 0.00874526
  1540.000 -0.00342375
  1545.000 0.00697824
  1550.000 -0.00440081
  1555.000 0.02467787
  1560.000 0.02001022
  1565.000 0.02163521
  1570.000 0.00008928
  1575.000 0.03754887
  1580.000 0.01213880
  1585.000 0.02934886
  1590.000 0.03138980
  1595.000 0.00778635
  1600.000 0.01247764
  1605.000 0.01372431
  1610.000 -0.00524601
  1615.000 0.02032759
  1620.000 -0.00380666
  1625.000 -0.01869612
  1630.000 -0.00243681
  1635.000 -0.01190922
  1640.000 0.00870843
  1645.000 -0.00545559
  1650.000 0.00015386
  1655.000 -0.03517466
  1660.000 -0.00856520
  1665.000 -0.01302801
  1670.000 0.00600923
  1675.000 -0.01797289
  1680.000 -0.05102028
  1685.000 0.03826489
  1690.000 -0.01029911
  1695.000 -0.02430341
  1700.000 -0.03376272
  1705.000 0.00064799
  1710.000 -0.02019924
  1715.000 -0.02968692
  1720.000 0.01302706
  1725.000 -0.00144846
  1730.000 -0.00603946
  1735.000 -0.00796135
  1740.000 0.00980606
  1745.000 -0.02229869
  1750.000 -0.00586238
  1755.000 -0.01119615
  1760.000 -0.02551870
  1765.000 -0.01584736
  1770.000 -0.03212997
  1775.000 -0.02079925
  1780.000 -0.03980170
  1785.000 -0.03655189
  1790.000 0.01236369
  1795.000 -0.01554095
  1800.000 -0.01217833
  1805.000 0.00430219
  1810.000 -0.02843683
  1815.000 -0.03270349
  1820.000 -0.01787434
  1825.000 -0.02274761
  1830.000 -0.01364161
  1835.000 -0.02874680
  1840.000 -0.00980939
  1845.000 -0.03658824
  1850.000 -0.02380039
  1855.000 -0.00174331
  1860.000 -0.03631093
  1865.000 -0.03354356
  1870.000 -0.00390526
  1875.000 -0.03191398
  1880.000 -0.05098954
  1885.000 -0.01841323
  1890.000 -0.01584535
  1895.000 -0.00366366
  1900.000 -0.01381322
  1905.000 -0.01439408
  1910.000 -0.00257205
  1915.000 -0.00349189
  1920.000 -0.00527608
  1925.000 -0.03249954
  1930.000 -0.03770591
  1935.000 -0.03965716
  1940.000 -0.00329902
  1945.000 -0.02690817
  1950.000 -0.06357627
  1955.000 -0.03295390
  1960.000 -0.02766011
  1965.000 -0.02717462
  1970.000 -0.07646779
  1975.000 -0.03651490
  1980.000 -0.04088890
  1985.000 -0.03280584
  1990.000 -0.03757531
  1995.000 -0.04859211
  2000.000 -0.05411782
  2005.000 -0.01424052
  2010.000 -0.04344613
  2015.000 -0.03375976
  2020.000 -0.05338518
  2025.000 -0.08207342
  2030.000 -0.06004993
  2035.000 -0.02680434
  2040.000 -0.01184035
  2045.000 -0.05196676
  2050.000 -0.03497991
  2055.000 -0.02899888
  2060.000 -0.05624877
  2065.000 -0.06206097
  2070.000 -0.06259982
  2075.000 -0.05110907
  2080.000 -0.05780535
  2085.000 -0.04914975
  2090.000 -0.05302362
  2095.000 -0.07935159
  2100.000 -0.04060659
  2105.000 -0.03999497
  2110.000 -0.03703381
  2115.000 -0.03307761
  2120.000 -0.04063880
  2125.000 -0.03516909
  2130.000 -0.01969454
  2135.000 -0.06895141
  2140.000 -0.02335330
  2145.000 -0.02245206
  2150.000 -0.03049541
  2155.000 -0.03694753
  2160.000 -0.03638380
  2165.000 -0.02832635
  2170.000 -0.02212409
  2175.000 -0.04037060
  2180.000 -0.01699638
  2185.000 -0.03403458
  2190.000 -0.04641709
  2195.000 -0.04714386
  2200.000 -0.02813229
  2205.000 -0.04473724
  2210.000 -0.08848029
  2215.000 -0.09231238
  2220.000 -0.05368829
  2225.000 -0.07666124
  2230.000 -0.04892823
  2235.000 -0.06930188
  2240.000 -0.07092342
  2245.000 -0.04436980
  2250.000 -0.02534816
  2255.000 -0.05770518
  2260.000 -0.04574397
  2265.000 -0.01469382
  2270.000 -0.04122393
  2275.000 -0.02757510
  2280.000 -0.04371577
  2285.000 -0.05417026
  2290.000 -0.00999173
  2295.000 -0.01228401
  2300.000 -0.03786585
  2305.000 -0.03803895
  2310.000 -0.06315046
  2315.000 -0.06119049
  2320.000 -0.06883442
  2325.000 -0.06904554
  2330.000 -0.06761731
  2335.000 -0.06170333
  2340.000 -0.04146227
  2345.000 -0.06483270
  2350.000 -0.02024112
  2355.000 -0.03614332
  2360.000 -0.08977693
  2365.000 -0.06088138
  2370.000 -0.05869128
  2375.000 -0.05943231
  2380.000 -0.08401932
  2385.000 -0.08793128
  2390.000 -0.08504972
  2395.000 -0.05225155
  2400.000 -0.07403442
  2405.000 -0.06193177
  2410.000 -0.05644979
  2415.000 -0.04555211
  2420.000 -0.03276292
  2425.000 -0.05703633
  2430.000 -0.06454705
  2435.000 -0.06693229
  2440.000 -0.05088222
  2445.000 -0.06861108
  2450.000 -0.08892305
  2455.000 -0.06509975
  2460.000 -0.07429933
  2465.000 -0.07792374
  2470.000 -0.08652013
  2475.000 -0.08386516
  2480.000 -0.06007632
  2485.000 -0.02830893
  2490.000 -0.04657239
  2495.000 -0.06748495
  2500.000 -0.03809330
  2505.000 -0.07439021
  2510.000 -0.07050106
  2515.000 -0.07516140
  2520.000 -0.04518203
  2525.000 -0.08078815
  2530.000 -0.04422500
  2535.000 -0.06898701
  2540.000 -0.05992321
  2545.000 -0.06096054
  2550.000 -0.03855542
  2555.000 -0.05121291
  2560.000 -0.02487579
  2565.000 -0.06685042
  2570.000 -0.06068033
  2575.000 -0.06264161
  2580.000 -0.06556545
  2585.000 -0.05806866
  2590.000 -0.04882296
  2595.000 -0.07961704
  2600.000 -0.10456889
  2605.000 -0.06379178
  2610.000 -0.05411977
  2615.000 -0.07364800
  2620.000 -0.05579330
  2625.000 -0.06712671
  2630.000 -0.05651609
  2635.000 -0.08973758
  2640.000 -0.05327486
  2645.000 -0.08008242
  2650.000 -0.02745910
  2655.000 -0.06608755
  2660.000 -0.05930313
  2665.000 -0.06793232
  2670.000 -0.08260347
  2675.000 -0.05780134
  2680.000 -0.06686385
  2685.000 -0.02584987
  2690.000 -0.05567132
  2695.000 -0.02049381
  2700.000 -0.05396712
  2705.000 -0.04763507
  2710.000 -0.08614798
  2715.000 -0.05137844
  2720.000 -0.03786523
  2725.000 -0.05548214
  2730.000 -0.06628259
  2735.000 -0.05083933
  2740.000 -0.03614248
  2745.000 -0.04966247
  2750.000 -0.04872265
  2755.000 -0.04393513
  2760.000 -0.03192844
  2765.000 -0.04394668
  2770.000 -0.03882148
  2775.000 -0.05082392
  2780.000 -0.04423721
  2785.000 -0.03708913
  2790.000 -0.05389473
  2795.000 -0.05198717
  2800.000 -0.04921804
  2805.000 -0.05585316
  2810.000 -0.05574216
  2815.000 -0.05242644
  2820.000 -0.07948827
  2825.000 -0.05399894
  2830.000 -0.06222569
  2835.000 -0.05797443
  2840.000 -0.04005200
  2845.000 -0.04410145
  2850.000 -0.06965105
  2855.000 -0.03757604
  2860.000 -0.04091861
  2865.000 -0.06429491
  2870.000 -0.05413625
  2875.000 -0.09173962
  2880.000 -0.04483315
  2885.000 -0.03983031
  2890.000 -0.04815957
  2895.000 -0.02615200
  2900.000 -0.04640836
  2905.000 -0.07226357
  2910.000 -0.06364295
  2915.000 -0.05440969
  2920.000 -0.02858480
  2925.000 -0.04515284
  2930.000 -0.01822639
  2935.000 -0.04407077
  2940.000 -0.04259899
  2945.000 -0.06618473
  2950.000 -0.05368300
  2955.000 -0.01805109
  2960.000 -0.08343142
  2965.000 -0.03870210
  2970.000 -0.03685307
  2975.000 -0.05034115
  2980.000 -0.05352267
  2985.000 -0.06472116
  2990.000 -0.05682969
  2995.000 -0.04934840
  3000.000 -0.04396949
  3005.000 -0.05621842
  3010.000 -0.09320039
  3015.000 -0.06481100
  3020.000 -0.03114917
  3025.000 -0.04125019
  3030.000 -0.03125252
  3035.000 -0.07015249
  3040.000 -0.05598039
  3045.000 -0.01437215
  3050.000 -0.04489371
  3055.000 -0.04398686
  3060.000 -0.01257799
  3065.000 -0.03027250
  3070.000 -0.04735947
  3075.000 -0.04256772
  3080.000 -0.05221565
  3085.000 -0.03920422
  3090.000 -0.10504227
  3095.000 -0.07552297
  3425.000 -0.12443485
  3430.000 -0.00856398
  3435.000 -0.03316678
  3440.000 0.00524808
  3445.000 -0.11216520
  3450.000 -0.08268979
  3455.000 -0.01648814
  3460.000 -0.07421594
  3465.000 0.03027332
  3470.000 -0.07933350
  3475.000 -0.01015198
  3480.000 0.02732865
  3485.000 0.04490026
  3490.000 -0.11934929
  3495.000 -0.04679151
  3500.000 0.00486884
  3505.000 -0.05697677
  3510.000 0.00158733
  3515.000 -0.03588883
  3520.000 -0.00833120
  3525.000 -0.04534035
  3530.000 -0.05820378
  3535.000 -0.06936835
  3540.000 0.00061316
  3545.000 -0.08694386
  3550.000 -0.06131383
  3555.000 -0.10694345
  3560.000 -0.03672138
  3565.000 -0.03993636
  3570.000 -0.05594450
  3575.000 -0.07965175
  3580.000 -0.07411296
  3585.000 -0.07465221
  3590.000 0.02268750
  3595.000 -0.02950288
  3600.000 -0.05301848
  3605.000 -0.00307587
  3610.000 -0.05657251
  3615.000 -0.06683164
  3620.000 -0.06683187
  3625.000 -0.04567585
  3630.000 -0.07130277
  3635.000 -0.00597354
  3640.000 -0.09720652
  3645.000 -0.03176432
  3650.000 -0.01177564
  3655.000 -0.05377577
  3660.000 -0.00032856
  3665.000 -0.03658562
  3670.000 -0.05934498
  3675.000 -0.00711573
  3680.000 -0.07227017
  3685.000 -0.05937803
  3690.000 -0.00403715
  3695.000 -0.01737684
  3700.000 0.01146632
  3705.000 0.00843260
  3710.000 0.00215033
  3715.000 -0.01149540
  3720.000 0.01455556
  3725.000 -0.01322623
  3730.000 -0.00913447
  3735.000 -0.01911009
  3740.000 -0.02254884
  3745.000 -0.03777776
  3750.000 -0.07327175
  3755.000 -0.05255666
  3760.000 -0.04864626
  3765.000 0.03408701
  3770.000 -0.01678567
  3775.000 -0.08703549
  3780.000 -0.01457454
  3785.000 0.00132271
  3790.000 -0.06484498
  3795.000 -0.00378524
  3800.000 -0.03308436
  3805.000 -0.09452770
  3810.000 -0.00316593
  3815.000 -0.04833190
  3820.000 -0.05429190
  3825.000 -0.07920337
  3830.000 -0.05433557
  3835.000 -0.05178414
  3840.000 0.03144643
  3845.000 0.00911066
  3850.000 -0.04627273
  3855.000 0.00824838
  3860.000 0.01291752
  3865.000 -0.07025942
  3870.000 -0.06055398
  3875.000 -0.02109609
  3880.000 0.00463807
  3885.000 -0.06650563
  3890.000 -0.00564688
  3895.000 0.01525672
  3900.000 0.02015671
  3905.000 -0.03317991
  3910.000 -0.04766851
  3915.000 0.00238624
  3920.000 -0.06427308
  3925.000 0.00511403
  3930.000 -0.02944926
  3935.000 0.05399767
  3940.000 -0.06802100
  3945.000 0.02523744
  3950.000 -0.06392586
  3955.000 0.07269784
  3960.000 0.00920382
  3965.000 -0.02396525
  3970.000 -0.07591774
  3975.000 0.00432321
  3980.000 -0.06306247
  3985.000 -0.05665042
  3990.000 -0.02360726
  3995.000 0.02334005
  4000.000 -0.02658198
  4005.000 -0.03121564
  4010.000 -0.03975052
  4015.000 -0.03723272
  4020.000 0.08282611
  4025.000 -0.10223656
  4030.000 0.00671654
  4035.000 -0.02637089
  4040.000 -0.06578663
  4045.000 0.00708298
  4050.000 -0.06014674
  4055.000 -0.00729223
  4060.000 0.01603782
  4065.000 -0.03775757
  4070.000 0.00023265
  4075.000 -0.06745473
  4080.000 0.02461675
  4085.000 0.03169249
  4090.000 -0.04890805
  4095.000 -0.00115428
  4100.000 0.04194084
  4105.000 0.02535094
  4110.000 0.01007818
  4115.000 -0.03273190
  4120.000 0.00570883
  4125.000 -0.00127275
  4130.000 0.01002150
  4135.000 0.00465488
  4140.000 -0.03203261
  4145.000 0.03710385
  4150.000 0.06123221
  4155.000 0.03843899
  4160.000 0.03932246
  4165.000 -0.01499837
  4170.000 0.02343192
  4175.000 0.01273784
  4180.000 0.07387914
  4185.000 0.03220695
  4190.000 0.01743675
  4195.000 0.06400212
  4200.000 0.03037560
  4205.000 0.00038113
  4210.000 0.04633098
  4215.000 -0.00276600
  4220.000 -0.03079615
  4225.000 -0.00534908
  4230.000 0.02091356
  4235.000 0.09302056
  4240.000 0.00651908
  4245.000 -0.04212102
  4250.000 -0.00342068
  4255.000 0.06238105
  4260.000 0.01213488
  4265.000 -0.02398630
  4270.000 -0.00474769
  4275.000 0.04019798
  4280.000 -0.00803256
  4285.000 0.02455628
  4290.000 0.05084350
  4295.000 -0.00548660
  4300.000 -0.00626625
  4305.000 -0.00596869
  4310.000 -0.00097419
  4315.000 0.02466803
  4320.000 0.00787093
  4325.000 0.05177924
  4330.000 0.06777722
  4335.000 0.04870715
  4340.000 0.04060404
  4345.000 0.02339271
  4350.000 0.00315631
  4355.000 0.03421298
  4360.000 0.01612306
  4365.000 0.01620360
  4370.000 0.04286322
  4375.000 0.01772531
  4380.000 0.03671309
  4385.000 0.02327942
  4390.000 0.05940538
  4395.000 0.00118687
  4400.000 -0.00247282
  4405.000 0.04787345
  4410.000 -0.00949630
  4415.000 0.00984535
  4420.000 0.02085350
  4425.000 0.02638170
  4430.000 0.00547571
  4435.000 0.03484666
  4440.000 -0.00576780
  4445.000 0.05264176
  4450.000 0.05915247
  4455.000 -0.01838703
  4460.000 0.01304557
  4465.000 0.07207319
  4470.000 0.05499605
  4475.000 0.02636190
  4480.000 0.04225149
  4485.000 0.00576229
  4490.000 0.08805097
  4495.000 0.03262886
  4500.000 -0.01218304
  4505.000 0.04020886
  4510.000 0.02566334
  4515.000 -0.02723418
  4520.000 -0.00342817
  4525.000 0.00436305
  4530.000 0.02364859
  4535.000 -0.01329102
  4540.000 -0.01657774
  4545.000 0.02245960
  4550.000 -0.00068243
  4555.000 0.06733340
  4560.000 -0.00349136
  4565.000 0.09111664
  4570.000 0.04974322
  4575.000 0.05199694
  4580.000 0.04555370
  4585.000 0.07204320
  4590.000 -0.01915756
  4595.000 0.04998728
  4600.000 0.04400991
  4605.000 0.04887634
  4610.000 0.01104453
  4615.000 0.04036637
  4620.000 0.05097511
  4625.000 0.04487066
  4630.000 0.04063832
  4635.000 0.04562229
  4640.000 -0.01604074
  4645.000 0.00697014
  4650.000 0.01231484
  4655.000 0.04016236
  4660.000 0.04877193
  4665.000 0.06202148
  4670.000 0.01617857
  4675.000 -0.02741314
  4680.000 0.00894298
  4685.000 0.04343679
  4690.000 0.02410933
  4695.000 0.02500056
  4700.000 0.00915216
  4705.000 0.00637041
  4710.000 0.03652231
  4715.000 0.04758444
  4720.000 0.05440056
  4725.000 0.03227506
  4730.000 0.00062554
  4735.000 -0.00526192
  4740.000 0.01959528
  4745.000 -0.01964841
  4750.000 0.00251613
  4755.000 0.05694249
  4765.000 0.00679256
  4770.000 0.02815511
  4775.000 0.04667104
  4780.000 0.01231933
  4785.000 0.07449311
  4790.000 0.01172683
  4795.000 0.04228406
  4800.000 0.01945074
  4805.000 0.03711968
  4810.000 0.01474254
  4815.000 0.02571177
  4820.000 0.00598437
  4825.000 0.03459351
  4830.000 0.00977885
  4835.000 0.01758029
  4840.000 0.01796262
  4845.000 0.00949925
  4850.000 0.03541026
  4855.000 0.04979318
  4860.000 0.00635046
  4865.000 0.00000183
  4870.000 -0.03074558
  4875.000 0.00328851
  4880.000 -0.00719093
  4885.000 0.03964590
  4890.000 0.02404804
  4895.000 0.05355556
  4900.000 -0.00426720
  4905.000 -0.00111512
  4910.000 0.03668709
  4915.000 0.03139621
  4920.000 0.02733159
  4925.000 0.03159327
  4930.000 0.02114358
  4935.000 0.04165690
  4940.000 0.00408637
  4945.000 0.04128382
  4950.000 0.01137983
  4955.000 0.05539397
  4960.000 -0.01862691
  4965.000 0.02150479
  4970.000 -0.01196723
  4975.000 0.00584722
  4980.000 -0.01923700
  4985.000 0.00923830
  4990.000 -0.01398682
  4995.000 0.00032026
  5000.000 0.01907708
  5005.000 0.01041176
  5010.000 -0.00274346
  5015.000 0.03762448
  5020.000 0.00686533
  5025.000 0.00633366
  5030.000 0.03373004
  5035.000 0.00380006
  5040.000 0.02042431
  5045.000 -0.02617660
  5050.000 -0.00394478
  5055.000 -0.00873226
  5060.000 0.01815515
  5065.000 0.01311217
  5070.000 -0.04108436
  5075.000 -0.00849649
  5080.000 -0.02502050
  5085.000 0.00654627
  5090.000 0.02533501
  5095.000 -0.02210296
  5100.000 0.00378900
  5105.000 -0.00765131
  5110.000 -0.01472361
  5115.000 -0.00803159
  5120.000 0.04477769
  5125.000 -0.00642921
  5130.000 0.01443172
  5135.000 -0.00650788
  5140.000 0.04173318
  5145.000 -0.00828375
  5150.000 -0.00234211
  5155.000 0.02644233
  5160.000 -0.00315332
  5165.000 -0.02891580
  5170.000 0.00196268
  5175.000 0.00827454
  5180.000 -0.00353854
  5185.000 -0.00024918
  5190.000 -0.06348345
  5195.000 -0.01649347
  5200.000 0.00560362
  5205.000 0.00064091
  5210.000 -0.02341179
  5215.000 0.02913059
  5220.000 0.01250918
  5225.000 -0.00449955
  5230.000 -0.01131071
  5235.000 -0.01374953
  5240.000 -0.02543442
  5245.000 0.01410215
  5250.000 -0.00136466
  5255.000 -0.00284236
  5260.000 -0.02598243
  5265.000 -0.01623334
  5270.000 -0.01551319
  5275.000 0.02729969
  5280.000 -0.00929203
  5285.000 -0.00482074
  5290.000 0.01985028
  5295.000 -0.01952984
  5300.000 0.01376004
  5305.000 -0.01408334
  5310.000 -0.02809303
  5315.000 0.01499423
  5320.000 0.01514276
  5325.000 -0.02317368
  5330.000 0.01323699
  5335.000 0.01413441
  5340.000 -0.02282473
  5345.000 0.02024909
  5350.000 -0.01504982
  5355.000 0.02143984
  5360.000 0.00258945
  5365.000 -0.00329905
  5370.000 0.00198875
  5375.000 0.00564047
  5380.000 0.00447836
  5385.000 -0.01434769
  5390.000 0.00325532
  5395.000 0.02339296
  5400.000 0.01543872
  5405.000 0.01100722
  5410.000 0.01378347
  5415.000 -0.02334780
  5420.000 0.01421618
  5425.000 0.01024973
  5430.000 0.00359206
  5435.000 -0.00297403
  5440.000 -0.00995554
  5445.000 -0.00172342
  5450.000 0.00471490
  5455.000 -0.00717704
  5460.000 0.00844365
  5465.000 0.00853255
  5470.000 -0.01435372
  5475.000 -0.01571538
  5480.000 -0.02575426
  5485.000 0.00252301
  5490.000 0.02112902
  5495.000 0.00516495
  5500.000 0.01391917
  5505.000 -0.01653157
  5510.000 -0.00655755
  5515.000 0.00792763
  5520.000 0.02179347
  5525.000 -0.00420918
  5530.000 -0.01624778
  5535.000 -0.02165316
  5540.000 0.00162702
  5545.000 -0.00275171
  5550.000 -0.00578358
  5555.000 -0.01641309
  5560.000 -0.00126521
  5565.000 -0.01681323
  5570.000 -0.00614159
  5575.000 0.01295424
  5580.000 0.01233065
  5585.000 0.00675029
  5590.000 0.02505829
  5595.000 -0.00665786
  5600.000 -0.02628501
  5605.000 -0.00475788
  5610.000 -0.01099348
  5615.000 0.00412447
  5620.000 0.01276303
  5625.000 0.01598110
  5630.000 -0.00270231
  5635.000 -0.00045464
  5640.000 -0.00599635
  5645.000 0.02540121


==> anc/SDSSJ2238+1253/sdssj2238+1253_20150813.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ2238+1253                    #Object Name                
#Date           =2015-08-13                        #Mid Exp. yyyy-mm-dd        
#UTC            =06:45:14.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =5                                 #Exposure Time (s)          
#MJD            =57247.2814178243                  #Mid Exposure MJD           
#Observer       =DEW,KIW                           #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj2238+1253-frame-001c.fits    #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =22 38 31.92                       #From stars.dat (J2000)     
#Dec            =+12 53 18.3                       #From stars.dat (J2000)     
#Epoch          =2015.614471800                    #Epoch in Decimal Years     
#PrecessedRA    =22 39 18.28                       #RA when observed           
#PrecessedDec   =+12 58 11.9                       #Dec when observed          
#Bjed           =2457247.787159366                 #with leapsecs(Stumpff80)   
#BjedCorr       =0.000039693                       #Linear correction days/day 
#Barydiff       =427.885                           #Bjed - jd (sec)            
#Leapsecs       =68.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =598                               #Number pts in data         
     0.000 0.03311620
     5.000 0.04781380
    10.000 0.03314662
    15.000 0.04012918
    20.000 0.03039082
    25.000 0.05081419
    30.000 0.02653551
    35.000 0.03829868
    40.000 0.02183738
    45.000 0.03511105
    50.000 0.02600754
    55.000 0.03884444
    60.000 0.03742083
    65.000 0.03492815
    70.000 0.05429051
    75.000 0.03771485
    80.000 0.04352337
    85.000 0.04142813
    90.000 0.04741256
    95.000 0.03887444
   100.000 0.02948507
   105.000 0.04314653
   110.000 0.02977169
   115.000 0.03485631
   120.000 0.02670125
   125.000 0.03935741
   130.000 0.03831439
   135.000 0.02482123
   140.000 0.03855719
   145.000 0.03397730
   150.000 0.03801633
   155.000 0.02919819
   160.000 0.04093472
   165.000 0.03620067
   170.000 0.02897317
   175.000 0.03650963
   180.000 0.02405234
   185.000 0.04437309
   190.000 0.03486261
   195.000 0.02290846
   200.000 0.03860541
   205.000 0.04013011
   210.000 0.04242068
   215.000 0.04815070
   220.000 0.03760743
   225.000 0.03717646
   230.000 0.03453705
   235.000 0.03247570
   240.000 0.04053960
   245.000 0.03767556
   250.000 0.03192098
   255.000 0.03383691
   260.000 0.04165193
   265.000 0.02256611
   270.000 0.03396811
   275.000 0.04514403
   280.000 0.02882103
   285.000 0.03146624
   290.000 0.03034217
   295.000 0.04244212
   300.000 0.01978179
   305.000 0.03697851
   310.000 0.02369132
   315.000 0.02368936
   320.000 0.03322883
   325.000 0.04222943
   330.000 0.03937609
   335.000 0.03444145
   340.000 0.03205827
   345.000 0.03827635
   350.000 0.03519430
   355.000 0.03513532
   360.000 0.03498018
   365.000 0.04499919
   370.000 0.02104080
   375.000 0.02835248
   380.000 0.03901692
   385.000 0.04202966
   390.000 0.04671287
   395.000 0.03098567
   400.000 0.05596621
   405.000 0.02833313
   410.000 0.03820367
   415.000 0.03325645
   420.000 0.02847032
   425.000 0.04206628
   430.000 0.03291390
   435.000 0.03640004
   440.000 0.04039960
   445.000 0.03106547
   450.000 0.03455044
   455.000 0.05220649
   460.000 0.02522087
   465.000 0.03268719
   470.000 0.03731028
   475.000 0.03539753
   480.000 0.01915234
   485.000 0.03577995
   490.000 0.04088532
   495.000 0.03515121
   500.000 0.03437388
   505.000 0.04038990
   510.000 0.03708217
   515.000 0.03524483
   520.000 0.03861609
   525.000 0.03788288
   530.000 0.02905780
   535.000 0.01435652
   540.000 0.02208068
   545.000 0.02796086
   550.000 0.03074363
   555.000 0.02772932
   560.000 0.02990360
   565.000 0.01649089
   570.000 0.02726492
   575.000 0.02990682
   580.000 0.03039433
   585.000 0.04090669
   590.000 0.01964441
   595.000 0.02271102
   600.000 0.02760981
   605.000 0.02000151
   610.000 0.03026030
   615.000 0.02544518
   620.000 0.03987606
   625.000 0.02581609
   630.000 0.03065452
   635.000 0.03573447
   640.000 0.02941434
   645.000 0.03184958
   650.000 0.02839511
   655.000 0.01973734
   660.000 0.03213868
   665.000 0.02129718
   670.000 0.02214436
   675.000 0.02175277
   680.000 0.02819337
   685.000 0.03169126
   690.000 0.04307663
   695.000 0.02612504
   700.000 0.02538684
   705.000 0.02849904
   710.000 0.02116815
   715.000 0.02270594
   720.000 0.01384829
   725.000 0.02568947
   730.000 0.01973609
   735.000 0.02303578
   740.000 0.01520078
   745.000 0.00012190
   750.000 0.02081737
   755.000 0.01266807
   760.000 0.01814370
   765.000 0.03374602
   770.000 0.02626826
   775.000 0.02281860
   780.000 0.02992923
   785.000 0.02422704
   790.000 0.02092545
   795.000 0.04005479
   800.000 0.01401584
   805.000 0.01148237
   810.000 0.01917084
   815.000 0.01846892
   820.000 0.01856370
   825.000 0.02069123
   830.000 0.00397689
   835.000 0.01408406
   840.000 0.01619131
   845.000 0.01462430
   850.000 0.02051279
   855.000 0.01919762
   860.000 -0.00036143
   865.000 0.01903284
   870.000 0.03105128
   875.000 0.02775605
   880.000 0.01196457
   885.000 0.01139476
   890.000 0.01858277
   895.000 0.02809219
   900.000 0.02304236
   905.000 0.02057963
   910.000 0.00901422
   915.000 0.00989330
   920.000 0.01286427
   925.000 0.01035731
   930.000 0.02039416
   935.000 0.00632901
   940.000 0.01934526
   945.000 0.01426323
   950.000 0.01101736
   955.000 0.01918411
   960.000 0.00881918
   965.000 0.01275684
   970.000 0.00502005
   975.000 0.00732736
   980.000 0.00205588
   985.000 0.01660913
   990.000 0.01351910
   995.000 0.00938793
  1000.000 0.01005588
  1005.000 0.00628211
  1010.000 0.01895369
  1015.000 0.00729718
  1020.000 0.02835110
  1025.000 0.02263590
  1030.000 0.01933555
  1035.000 -0.00022930
  1040.000 0.00736718
  1045.000 0.01604519
  1050.000 0.00606954
  1055.000 0.01148228
  1060.000 0.00738354
  1065.000 0.02993365
  1070.000 0.00723816
  1075.000 0.00852309
  1080.000 0.00714941
  1085.000 0.01618264
  1090.000 0.00137995
  1095.000 -0.00661732
  1100.000 -0.00895218
  1105.000 0.01583763
  1110.000 0.01160412
  1115.000 0.00458375
  1120.000 0.00606151
  1125.000 0.01381279
  1130.000 0.01255618
  1135.000 0.00663739
  1140.000 0.00785969
  1145.000 0.00909171
  1150.000 0.00269952
  1155.000 0.01383749
  1160.000 0.00762102
  1165.000 0.02931367
  1170.000 0.00940234
  1175.000 0.00933996
  1180.000 0.00590423
  1185.000 0.00693735
  1190.000 0.00439042
  1195.000 0.01470195
  1200.000 0.01249864
  1205.000 0.00556630
  1210.000 0.00522238
  1215.000 0.00239020
  1220.000 -0.01043549
  1225.000 -0.00068015
  1230.000 0.00772151
  1235.000 0.00998877
  1240.000 0.00197076
  1245.000 0.00671932
  1250.000 0.00299209
  1255.000 -0.00465959
  1260.000 0.00695658
  1265.000 0.00444689
  1270.000 0.01176786
  1275.000 0.00761664
  1280.000 0.00384742
  1285.000 0.00191056
  1290.000 0.00508878
  1295.000 -0.00194643
  1300.000 -0.00814475
  1305.000 0.00678834
  1310.000 -0.00054065
  1315.000 -0.01743755
  1320.000 -0.01538442
  1325.000 0.00859894
  1330.000 -0.00080969
  1335.000 0.00475654
  1340.000 -0.01096430
  1345.000 -0.00509754
  1350.000 0.00189609
  1355.000 -0.01039528
  1360.000 -0.00443432
  1365.000 -0.00210872
  1370.000 -0.00412192
  1375.000 -0.00215549
  1380.000 -0.00061863
  1385.000 -0.01130110
  1390.000 -0.00182480
  1395.000 -0.00753905
  1400.000 -0.01567576
  1405.000 0.01107718
  1410.000 -0.01593709
  1415.000 -0.01059474
  1420.000 -0.00776850
  1425.000 0.00007956
  1430.000 0.00664090
  1435.000 -0.00951120
  1440.000 0.00350990
  1445.000 -0.00680824
  1450.000 -0.01319812
  1455.000 -0.01128769
  1460.000 -0.00838511
  1465.000 -0.01400416
  1470.000 -0.00755812
  1475.000 -0.00895511
  1480.000 -0.01633196
  1485.000 -0.00305431
  1490.000 -0.01999966
  1495.000 -0.01206000
  1500.000 0.00653105
  1505.000 -0.00731718
  1510.000 -0.00702444
  1515.000 -0.01549270
  1520.000 -0.01772127
  1525.000 -0.01401593
  1530.000 -0.00806295
  1535.000 -0.00973149
  1540.000 -0.01051487
  1545.000 -0.02840099
  1550.000 -0.01527572
  1555.000 -0.01273747
  1560.000 -0.00530576
  1565.000 -0.00996890
  1570.000 -0.01528550
  1575.000 -0.02104481
  1580.000 -0.01931912
  1585.000 -0.01221858
  1590.000 -0.02614128
  1595.000 -0.00694493
  1600.000 -0.01267166
  1605.000 -0.02054664
  1610.000 -0.00075696
  1615.000 -0.02083757
  1620.000 -0.01588817
  1625.000 -0.01992941
  1630.000 -0.01842680
  1635.000 -0.02000588
  1640.000 -0.00819857
  1645.000 -0.03047692
  1650.000 -0.03221835
  1655.000 -0.01540246
  1660.000 -0.01287114
  1665.000 -0.02917905
  1670.000 -0.02179297
  1675.000 -0.01260217
  1680.000 -0.03257279
  1685.000 -0.02124974
  1690.000 -0.02510973
  1695.000 -0.00376348
  1700.000 -0.00266067
  1705.000 -0.01573950
  1710.000 0.00378903
  1715.000 -0.01246894
  1720.000 -0.01147083
  1725.000 -0.01025502
  1730.000 -0.03037993
  1735.000 -0.00940692
  1740.000 0.00053581
  1745.000 -0.01509277
  1750.000 -0.00709508
  1755.000 -0.02430539
  1760.000 -0.01846469
  1765.000 -0.01889459
  1770.000 -0.01738791
  1775.000 -0.02183436
  1780.000 -0.02117207
  1785.000 -0.01981597
  1790.000 -0.02904617
  1795.000 -0.02833326
  1800.000 -0.02676923
  1805.000 -0.03140363
  1810.000 -0.02050227
  1815.000 -0.03434892
  1820.000 -0.03660652
  1825.000 -0.03421054
  1830.000 -0.02541705
  1835.000 -0.01986015
  1840.000 -0.02219625
  1845.000 -0.01819688
  1850.000 -0.01624826
  1855.000 -0.01139585
  1860.000 -0.02979295
  1865.000 -0.03284274
  1870.000 -0.02031754
  1875.000 -0.03189141
  1880.000 -0.02062251
  1885.000 -0.02751413
  1890.000 -0.04510563
  1895.000 -0.03267235
  1900.000 -0.03018287
  1905.000 -0.03053458
  1910.000 -0.01969802
  1915.000 -0.03069441
  1920.000 -0.02577850
  1925.000 -0.02670690
  1930.000 -0.01454884
  1935.000 -0.02276090
  1940.000 -0.02878803
  1945.000 -0.01923897
  1950.000 -0.03675946
  1955.000 -0.01932224
  1960.000 -0.03634656
  1965.000 -0.01881778
  1970.000 -0.03026826
  1975.000 -0.01797860
  1980.000 -0.02754148
  1985.000 -0.03386154
  1990.000 -0.03645973
  1995.000 -0.02445859
  2000.000 -0.03057453
  2005.000 -0.02084144
  2010.000 -0.03480910
  2015.000 -0.05292090
  2020.000 -0.03060781
  2025.000 -0.03313352
  2030.000 -0.05113278
  2035.000 -0.03141758
  2040.000 -0.04102293
  2045.000 -0.04486114
  2050.000 -0.04769001
  2055.000 -0.02381195
  2060.000 -0.03729690
  2065.000 -0.02274139
  2070.000 -0.03261993
  2075.000 -0.04182136
  2080.000 0.00090392
  2085.000 -0.01008222
  2090.000 0.00115810
  2095.000 -0.04874965
  2100.000 -0.02820159
  2105.000 -0.03049110
  2110.000 -0.04294565
  2115.000 -0.03547438
  2120.000 -0.03748771
  2125.000 -0.03121315
  2130.000 -0.03755021
  2135.000 -0.02811628
  2140.000 -0.01629858
  2145.000 -0.03211312
  2150.000 -0.01708457
  2155.000 -0.02390759
  2160.000 -0.02157942
  2165.000 -0.02968955
  2170.000 -0.03202254
  2175.000 -0.02912802
  2180.000 -0.02176757
  2185.000 -0.02917241
  2190.000 -0.02393415
  2195.000 -0.03577579
  2200.000 -0.01246515
  2205.000 -0.03440143
  2210.000 -0.03273849
  2215.000 -0.03382135
  2220.000 -0.02704288
  2225.000 -0.03012539
  2230.000 -0.02395008
  2235.000 -0.02532021
  2240.000 -0.02381802
  2245.000 -0.03577993
  2250.000 -0.00896701
  2255.000 -0.03437112
  2260.000 -0.02936846
  2265.000 -0.02611269
  2270.000 -0.02977658
  2275.000 -0.02444140
  2280.000 -0.01371092
  2285.000 -0.03056145
  2290.000 -0.03403609
  2295.000 -0.02601975
  2300.000 -0.02730807
  2305.000 -0.02355970
  2310.000 -0.03198503
  2315.000 -0.02553678
  2320.000 -0.02538748
  2325.000 -0.03121407
  2330.000 -0.01778140
  2335.000 -0.01476639
  2340.000 -0.03163419
  2345.000 -0.02628677
  2350.000 -0.02567983
  2355.000 -0.02526731
  2360.000 -0.02475944
  2365.000 -0.03305898
  2370.000 -0.02432180
  2375.000 -0.02648775
  2380.000 -0.02091795
  2385.000 -0.03400650
  2390.000 -0.01958085
  2395.000 -0.02237512
  2400.000 -0.01373985
  2405.000 -0.02274903
  2410.000 -0.01982285
  2415.000 -0.02592087
  2420.000 -0.03531567
  2425.000 -0.03435992
  2430.000 -0.02702503
  2435.000 -0.03210048
  2440.000 -0.01642887
  2445.000 -0.03813990
  2450.000 -0.01723525
  2455.000 -0.01600192
  2460.000 -0.03434547
  2465.000 -0.01854994
  2470.000 -0.01257674
  2475.000 -0.02270791
  2480.000 -0.01750837
  2485.000 -0.03071051
  2490.000 -0.03197982
  2495.000 -0.02350448
  2500.000 -0.02725886
  2505.000 -0.01143557
  2510.000 -0.02667695
  2515.000 -0.02421764
  2520.000 -0.02763376
  2525.000 -0.02951347
  2530.000 -0.02849595
  2535.000 -0.01237467
  2540.000 -0.02123194
  2545.000 -0.03430079
  2550.000 -0.01727811
  2555.000 -0.02736574
  2560.000 -0.01431856
  2565.000 -0.01886192
  2570.000 -0.03923278
  2575.000 -0.02430715
  2580.000 -0.02624751
  2585.000 -0.02467071
  2590.000 -0.01239104
  2595.000 -0.01055458
  2600.000 -0.01226868
  2605.000 -0.02776953
  2610.000 -0.01907691
  2615.000 -0.02299570
  2620.000 -0.01541073
  2625.000 -0.01582312
  2630.000 -0.03423269
  2635.000 -0.00778385
  2640.000 -0.01685665
  2645.000 -0.00717478
  2650.000 -0.01793706
  2655.000 -0.01774627
  2660.000 -0.01230046
  2665.000 -0.02868127
  2670.000 -0.01167048
  2675.000 -0.00213717
  2680.000 -0.01884431
  2685.000 -0.01152245
  2690.000 -0.01686684
  2695.000 -0.02963501
  2700.000 -0.00751671
  2705.000 -0.01194118
  2710.000 -0.01212177
  2715.000 -0.02457809
  2720.000 -0.01168582
  2725.000 -0.01840000
  2730.000 -0.00989418
  2735.000 -0.02452662
  2740.000 -0.02843356
  2745.000 -0.01442870
  2750.000 -0.01819777
  2755.000 -0.01689552
  2760.000 -0.00686213
  2765.000 -0.00928304
  2770.000 -0.00946039
  2775.000 -0.01414816
  2780.000 -0.00280243
  2785.000 0.00128002
  2790.000 -0.00618363
  2795.000 -0.00702820
  2800.000 -0.00985427
  2805.000 -0.00417257
  2810.000 -0.00755617
  2815.000 -0.00369873
  2820.000 -0.01219091
  2825.000 -0.00417770
  2830.000 -0.01523487
  2835.000 -0.01144870
  2840.000 -0.00769756
  2845.000 -0.01384599
  2850.000 -0.00676253
  2855.000 -0.02138170
  2860.000 -0.01257070
  2865.000 -0.00316725
  2870.000 -0.00033916
  2875.000 -0.01004015
  2880.000 -0.00947985
  2885.000 0.00399967
  2890.000 -0.00888810
  2895.000 -0.01534295
  2900.000 -0.00308779
  2905.000 0.00085561
  2910.000 0.00279872
  2915.000 -0.00276042
  2920.000 -0.00894494
  2925.000 -0.00657422
  2930.000 -0.00375034
  2935.000 -0.00812422
  2940.000 -0.01324689
  2945.000 -0.00926267
  2950.000 -0.00278337
  2955.000 -0.00365061
  2960.000 0.02055792
  2965.000 0.00806457
  2970.000 0.00370493
  2975.000 0.01328062
  2980.000 -0.00489641
  2985.000 0.00867560


==> anc/SDSSJ2238+1253/sdssj2238+1253_20150814.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ2238+1253                    #Object Name                
#Date           =2015-08-14                        #Mid Exp. yyyy-mm-dd        
#UTC            =06:01:32.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =3                                 #Exposure Time (s)          
#MJD            =57248.2510706019                  #Mid Exposure MJD           
#Observer       =DEW,KIW                           #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj2238+1253-frame-0001c.fits   #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =22 38 31.92                       #From stars.dat (J2000)     
#Dec            =+12 53 18.3                       #From stars.dat (J2000)     
#Epoch          =2015.617128383                    #Epoch in Decimal Years     
#PrecessedRA    =22 39 18.28                       #RA when observed           
#PrecessedDec   =+12 58 11.9                       #Dec when observed          
#Bjed           =2457248.756850308                 #with leapsecs(Stumpff80)   
#BjedCorr       =0.000038317                       #Linear correction days/day 
#Barydiff       =431.183                           #Bjed - jd (sec)            
#Leapsecs       =68.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =6127                              #Number pts in data         
     0.000 -0.00830409
     3.000 -0.00990018
     6.000 -0.03551851
     9.000 -0.02581722
    12.000 -0.01546951
    15.000 -0.00384728
    18.000 -0.00796746
    21.000 -0.01289868
    24.000 -0.01328761
    27.000 -0.03179446
    30.000 -0.02098429
    33.000 -0.00656541
    36.000 -0.01455526
    39.000 -0.02089459
    42.000 -0.03789155
    45.000 -0.01937996
    48.000 -0.02259065
    51.000 -0.00747105
    54.000 -0.01500022
    57.000 -0.03316675
    60.000 -0.01430547
    63.000 -0.02735865
    66.000 -0.01678108
    69.000 -0.02644118
    72.000 -0.02579169
    75.000 -0.03339090
    78.000 -0.03568453
    81.000 -0.02383906
    84.000 -0.02560856
    87.000 -0.01760723
    90.000 -0.01478108
    93.000 -0.03136328
    96.000 -0.03714408
    99.000 -0.01167252
   102.000 0.00784732
   105.000 -0.03458199
   108.000 -0.01179114
   111.000 -0.02895422
   114.000 -0.01298516
   117.000 -0.02091286
   120.000 -0.04832543
   123.000 -0.01656253
   126.000 -0.02190188
   129.000 -0.01564406
   132.000 -0.01726938
   135.000 -0.03717312
   138.000 -0.03278188
   141.000 -0.03496412
   144.000 -0.01483883
   147.000 -0.02772243
   150.000 -0.02024647
   153.000 -0.02433763
   156.000 -0.01772406
   159.000 -0.03195714
   162.000 -0.02087829
   165.000 -0.04917769
   168.000 -0.02175248
   171.000 -0.02068049
   174.000 -0.02463283
   177.000 -0.02444128
   180.000 -0.01962391
   183.000 -0.01520772
   186.000 -0.02854384
   189.000 -0.02304574
   192.000 -0.02833356
   195.000 -0.03199216
   198.000 -0.03159362
   201.000 -0.03170071
   204.000 -0.03788668
   207.000 -0.03522989
   210.000 -0.03133013
   213.000 -0.03231066
   216.000 -0.02241418
   219.000 -0.03776177
   222.000 -0.05436978
   225.000 -0.03445493
   228.000 -0.04101067
   231.000 -0.02039141
   234.000 -0.02789924
   237.000 -0.03939104
   240.000 -0.03318139
   243.000 -0.02573011
   246.000 -0.02351920
   249.000 -0.02790194
   252.000 -0.02907032
   255.000 -0.02488285
   258.000 -0.01540179
   261.000 -0.04680126
   264.000 -0.02439373
   267.000 -0.05039470
   270.000 -0.02218427
   273.000 -0.02599087
   276.000 -0.02796267
   279.000 -0.03326350
   282.000 -0.03668109
   285.000 -0.03845909
   288.000 -0.03211994
   291.000 -0.04480956
   294.000 -0.03788576
   297.000 -0.03705833
   300.000 -0.03793089
   303.000 -0.04005073
   306.000 -0.01593558
   309.000 -0.03390581
   312.000 -0.04101691
   315.000 -0.04000717
   318.000 -0.04614348
   321.000 -0.03621242
   324.000 -0.04042850
   327.000 -0.05359181
   330.000 -0.03235307
   333.000 -0.02090762
   336.000 -0.03447305
   339.000 -0.02985153
   342.000 -0.02529780
   345.000 -0.04129190
   348.000 -0.03674921
   351.000 -0.04668383
   354.000 -0.02374656
   357.000 -0.03900722
   360.000 -0.03687340
   363.000 -0.03276613
   366.000 -0.02351077
   369.000 -0.03364846
   372.000 -0.03706791
   375.000 -0.03836008
   378.000 -0.02821710
   381.000 -0.03318279
   384.000 -0.02617481
   387.000 -0.03293289
   390.000 -0.04093383
   393.000 -0.02957342
   396.000 -0.04640432
   399.000 -0.04357256
   402.000 -0.02412488
   405.000 -0.05032445
   408.000 -0.02016732
   411.000 -0.03556586
   414.000 -0.02781950
   417.000 -0.03004580
   420.000 -0.03669683
   423.000 -0.04183167
   426.000 -0.06056367
   429.000 -0.03836081
   432.000 -0.03594781
   435.000 -0.03188694
   438.000 -0.03824824
   441.000 -0.04390958
   444.000 -0.02889768
   447.000 -0.03294507
   450.000 -0.04123310
   453.000 -0.04245077
   456.000 -0.03793009
   459.000 -0.05027966
   462.000 -0.02393483
   465.000 -0.04224138
   468.000 -0.02426706
   471.000 -0.04249532
   474.000 -0.03425646
   477.000 -0.02409072
   480.000 -0.04995575
   483.000 -0.02167423
   486.000 -0.03639630
   489.000 -0.01421791
   492.000 -0.03644710
   495.000 -0.03556208
   498.000 -0.05831695
   501.000 -0.05793368
   504.000 -0.05990699
   507.000 -0.03629103
   510.000 -0.04448972
   513.000 -0.03911581
   516.000 -0.04752694
   519.000 -0.03198494
   522.000 -0.04387334
   525.000 -0.04411075
   528.000 -0.04813779
   531.000 -0.04345259
   534.000 -0.02787093
   537.000 -0.03986031
   540.000 -0.03564420
   543.000 -0.04774757
   546.000 -0.03646092
   549.000 -0.02954736
   552.000 -0.05025627
   555.000 -0.04702488
   558.000 -0.05802182
   561.000 -0.04880477
   564.000 -0.04314355
   567.000 -0.03484695
   570.000 -0.04388914
   573.000 -0.04728048
   576.000 -0.04965703
   579.000 -0.03958446
   582.000 -0.03896107
   585.000 -0.05528651
   588.000 -0.05000014
   591.000 -0.03635781
   594.000 -0.05211946
   597.000 -0.05073841
   600.000 -0.05105348
   603.000 -0.04771642
   606.000 -0.05609998
   609.000 -0.04889970
   612.000 -0.04683888
   615.000 -0.03351670
   618.000 -0.04337300
   621.000 -0.03755483
   624.000 -0.03699069
   627.000 -0.06010735
   630.000 -0.05095649
   633.000 -0.05806779
   636.000 -0.03867150
   639.000 -0.05814264
   642.000 -0.03877277
   645.000 -0.04131063
   648.000 -0.04696085
   651.000 -0.04584364
   654.000 -0.03450650
   657.000 -0.04687931
   660.000 -0.06853854
   663.000 -0.03474854
   666.000 -0.04835227
   669.000 -0.02958322
   672.000 -0.04688667
   675.000 -0.04345009
   678.000 -0.02790112
   681.000 -0.04730716
   684.000 -0.04142889
   687.000 -0.04896215
   690.000 -0.03818794
   693.000 -0.03283597
   696.000 -0.04024375
   699.000 -0.04443892
   702.000 -0.05133399
   705.000 -0.05564145
   708.000 -0.04837574
   711.000 -0.05173807
   714.000 -0.04215298
   717.000 -0.06324441
   720.000 -0.05644594
   723.000 -0.03373778
   726.000 -0.04667061
   729.000 -0.04519974
   732.000 -0.05455516
   735.000 -0.05111913
   738.000 -0.04155490
   741.000 -0.05993258
   744.000 -0.03920839
   747.000 -0.01360338
   750.000 -0.04156492
   753.000 -0.04597206
   756.000 -0.04001739
   759.000 -0.04278068
   762.000 -0.03896929
   765.000 -0.04276661
   768.000 -0.02973699
   771.000 -0.05913609
   774.000 -0.04475034
   777.000 -0.03063043
   780.000 -0.05285245
   783.000 -0.06404947
   786.000 -0.03306458
   789.000 -0.04237789
   792.000 -0.02762549
   795.000 -0.05806848
   798.000 -0.06279609
   801.000 -0.04652341
   804.000 -0.04435598
   807.000 -0.03134973
   810.000 -0.02522468
   813.000 -0.02743275
   816.000 -0.04255702
   819.000 -0.03722468
   822.000 -0.03421571
   825.000 -0.04293776
   828.000 -0.03751011
   831.000 -0.04163683
   834.000 -0.04627022
   837.000 -0.04877835
   840.000 -0.04101181
   843.000 -0.03794342
   846.000 -0.05080529
   849.000 -0.02964058
   852.000 -0.03253539
   855.000 -0.05919272
   858.000 -0.04408583
   861.000 -0.04508943
   864.000 -0.04256146
   867.000 -0.03264247
   870.000 -0.04694525
   873.000 -0.04293791
   876.000 -0.03755441
   879.000 -0.05317973
   882.000 -0.04790583
   885.000 -0.03144780
   888.000 -0.05053783
   891.000 -0.03681645
   894.000 -0.02019459
   897.000 -0.04221705
   900.000 -0.04006636
   903.000 -0.04627272
   906.000 -0.04295114
   909.000 -0.04006043
   912.000 -0.06236060
   915.000 -0.02426857
   918.000 -0.04328979
   921.000 -0.05079890
   924.000 -0.04960379
   927.000 -0.02904884
   930.000 -0.03750242
   933.000 -0.03191224
   936.000 -0.04543966
   939.000 -0.04958065
   942.000 -0.05947340
   945.000 -0.04011426
   948.000 -0.02450038
   951.000 -0.03010181
   954.000 -0.04832000
   957.000 -0.04208181
   960.000 -0.02508251
   963.000 -0.04281024
   966.000 -0.03781744
   969.000 -0.05389886
   972.000 -0.02755502
   975.000 -0.04741523
   978.000 -0.04624366
   981.000 -0.03200720
   984.000 -0.04038031
   987.000 -0.03552762
   990.000 -0.02567610
   993.000 -0.04500494
   996.000 -0.04019626
   999.000 -0.05288716
  1002.000 -0.02543804
  1005.000 -0.03994796
  1008.000 -0.02646392
  1011.000 -0.05573970
  1014.000 -0.03844712
  1017.000 -0.03099909
  1020.000 -0.03139792
  1023.000 -0.04120545
  1026.000 -0.02741854
  1029.000 -0.02524020
  1032.000 -0.04567766
  1035.000 -0.04361853
  1038.000 -0.03076708
  1041.000 -0.03378472
  1044.000 -0.04791252
  1047.000 -0.04613440
  1050.000 -0.02055153
  1053.000 -0.03251977
  1056.000 -0.02562918
  1059.000 -0.02077781
  1062.000 -0.04781351
  1065.000 -0.02964504
  1068.000 -0.04170828
  1071.000 -0.03492740
  1074.000 -0.02633074
  1077.000 -0.01611082
  1080.000 -0.03950250
  1083.000 -0.02937663
  1086.000 -0.02873741
  1089.000 -0.03922644
  1092.000 -0.03954514
  1095.000 -0.02784594
  1098.000 -0.03321704
  1101.000 -0.05210570
  1104.000 -0.03249130
  1107.000 -0.02473872
  1110.000 -0.04398900
  1113.000 -0.03378170
  1116.000 -0.05751502
  1119.000 -0.04065559
  1122.000 -0.03326336
  1125.000 -0.02995810
  1128.000 -0.04640081
  1131.000 -0.02269551
  1134.000 -0.03758272
  1137.000 -0.03325973
  1140.000 -0.03347378
  1143.000 -0.04203555
  1146.000 -0.02208588
  1149.000 -0.03751690
  1152.000 -0.02511550
  1155.000 -0.03136490
  1158.000 -0.03575224
  1161.000 -0.03947985
  1164.000 -0.04618184
  1167.000 -0.03908779
  1170.000 -0.02257107
  1173.000 -0.03819867
  1176.000 -0.03192861
  1179.000 -0.03233494
  1182.000 -0.04575022
  1185.000 -0.03178410
  1188.000 -0.02991568
  1191.000 -0.02081818
  1194.000 -0.04453965
  1197.000 -0.04494787
  1200.000 -0.01071500
  1203.000 -0.03265776
  1206.000 -0.04561157
  1209.000 -0.01926705
  1212.000 -0.03342800
  1215.000 -0.00764810
  1218.000 -0.01332808
  1221.000 -0.03229742
  1224.000 -0.04094744
  1227.000 -0.04252054
  1230.000 -0.04964523
  1233.000 -0.04557812
  1236.000 -0.01103897
  1239.000 -0.01375364
  1242.000 -0.03642460
  1245.000 -0.02874776
  1248.000 -0.02877248
  1251.000 -0.03797849
  1254.000 -0.03171728
  1257.000 -0.03018303
  1260.000 -0.02759693
  1263.000 -0.02411734
  1266.000 -0.03456809
  1269.000 -0.03196280
  1272.000 -0.03034710
  1275.000 -0.02433837
  1278.000 -0.02050490
  1281.000 -0.03205942
  1284.000 -0.03345335
  1287.000 -0.02435848
  1290.000 -0.02788479
  1293.000 -0.00048677
  1296.000 -0.01641417
  1299.000 -0.01337539
  1302.000 -0.02538614
  1305.000 -0.03858410
  1308.000 -0.01388568
  1311.000 -0.03444142
  1314.000 -0.03424853
  1317.000 -0.02833395
  1320.000 -0.01419313
  1323.000 -0.02334260
  1326.000 -0.02418895
  1329.000 -0.01056902
  1332.000 -0.01960413
  1335.000 -0.01755724
  1338.000 -0.03938841
  1341.000 -0.03459198
  1344.000 -0.03116019
  1347.000 -0.01994957
  1350.000 -0.02309630
  1353.000 -0.02354226
  1356.000 -0.03245132
  1359.000 -0.03843109
  1362.000 -0.01677615
  1365.000 -0.02960000
  1368.000 -0.01718225
  1371.000 -0.01731138
  1374.000 -0.02705063
  1377.000 -0.00918215
  1380.000 -0.03987387
  1383.000 -0.02589541
  1386.000 -0.01409278
  1389.000 -0.03997653
  1392.000 -0.01020473
  1395.000 -0.01999378
  1398.000 -0.01449032
  1401.000 -0.02724782
  1404.000 -0.00644055
  1407.000 -0.02484381
  1410.000 -0.02123055
  1413.000 -0.00427930
  1416.000 -0.00719564
  1419.000 -0.01735659
  1422.000 -0.02021871
  1425.000 -0.01089722
  1428.000 0.00059218
  1431.000 -0.02211653
  1434.000 -0.03150679
  1437.000 -0.03788857
  1440.000 -0.01354507
  1443.000 -0.02633681
  1446.000 -0.02223709
  1449.000 -0.01182050
  1452.000 -0.02555997
  1455.000 0.00181228
  1458.000 -0.02012439
  1461.000 -0.02521844
  1464.000 -0.02669011
  1467.000 -0.02470681
  1470.000 -0.00267475
  1473.000 -0.01650743
  1476.000 -0.02423732
  1479.000 -0.00507016
  1482.000 -0.01583833
  1485.000 -0.00211310
  1488.000 -0.01651528
  1491.000 -0.01379352
  1494.000 -0.01287126
  1497.000 -0.00281835
  1500.000 -0.01324393
  1503.000 -0.02402584
  1506.000 -0.02145379
  1509.000 -0.02425190
  1512.000 -0.02255619
  1515.000 -0.00216912
  1518.000 -0.00006717
  1521.000 -0.00445402
  1524.000 -0.00791457
  1527.000 0.00395695
  1530.000 0.00693421
  1533.000 -0.01041688
  1536.000 -0.01235458
  1539.000 -0.01932113
  1542.000 -0.00919297
  1545.000 0.00567295
  1548.000 -0.02145796
  1551.000 -0.02109283
  1554.000 -0.00508427
  1557.000 -0.00045772
  1560.000 0.00757835
  1563.000 -0.00966955
  1566.000 -0.00522342
  1569.000 -0.02001729
  1572.000 -0.00431164
  1575.000 0.00171749
  1578.000 -0.01071942
  1581.000 -0.00247291
  1584.000 0.00052236
  1587.000 -0.01359137
  1590.000 0.00414117
  1593.000 0.00300153
  1596.000 0.00013310
  1599.000 -0.00182840
  1602.000 -0.01055887
  1605.000 -0.00377383
  1608.000 -0.00130753
  1611.000 0.00012593
  1614.000 0.00159381
  1617.000 -0.00717649
  1620.000 0.00804356
  1623.000 0.00306334
  1626.000 0.00817640
  1629.000 -0.00015608
  1632.000 0.00754856
  1635.000 -0.00244302
  1638.000 -0.01041403
  1641.000 0.00355412
  1644.000 0.00066050
  1647.000 -0.00222910
  1650.000 0.00751195
  1653.000 0.00414542
  1656.000 0.01126226
  1659.000 0.01823027
  1662.000 0.01539357
  1665.000 0.00123840
  1668.000 0.00943617
  1671.000 0.00144524
  1674.000 0.00473490
  1677.000 0.00247680
  1680.000 0.00809363
  1683.000 0.00066982
  1686.000 0.01179298
  1689.000 0.00468548
  1692.000 0.00882348
  1695.000 0.01344058
  1698.000 0.02067253
  1701.000 0.00209025
  1704.000 0.00207241
  1707.000 0.01503279
  1710.000 0.01836166
  1713.000 0.00594247
  1716.000 0.00997630
  1719.000 0.01068964
  1722.000 0.01866237
  1725.000 -0.00067637
  1728.000 0.01239096
  1731.000 0.01650067
  1734.000 0.02488265
  1737.000 0.01376022
  1740.000 0.00728259
  1743.000 0.01726684
  1746.000 0.01925011
  1749.000 0.00982597
  1752.000 0.01315080
  1755.000 0.00752011
  1758.000 0.02236932
  1761.000 0.02903776
  1764.000 0.02511538
  1767.000 0.04519166
  1770.000 0.01768025
  1773.000 0.03948746
  1776.000 0.01547497
  1779.000 0.02749750
  1782.000 0.01916255
  1785.000 0.01241198
  1788.000 0.01500153
  1791.000 0.01272509
  1794.000 0.03140369
  1797.000 0.03048400
  1800.000 0.02310991
  1803.000 0.00904572
  1806.000 0.03520435
  1809.000 0.01368530
  1812.000 0.02986374
  1815.000 0.02873713
  1818.000 0.00021554
  1821.000 0.02190038
  1824.000 0.01504680
  1827.000 0.00728792
  1830.000 0.02181254
  1833.000 0.02643837
  1836.000 0.01662361
  1839.000 0.02923343
  1842.000 0.03314454
  1845.000 0.01425061
  1848.000 0.03840041
  1851.000 0.02071210
  1854.000 0.03294313
  1857.000 0.01582356
  1860.000 0.03074485
  1863.000 0.03026524
  1866.000 0.03705686
  1869.000 0.03767747
  1872.000 0.04198435
  1875.000 0.03957970
  1878.000 0.04161840
  1881.000 0.04255044
  1884.000 0.03663747
  1887.000 0.04236757
  1890.000 0.03327358
  1893.000 0.03086356
  1896.000 0.03533693
  1899.000 0.03554714
  1902.000 0.03508165
  1905.000 0.02525290
  1908.000 0.02636576
  1911.000 0.03219636
  1914.000 0.01563942
  1917.000 0.05443424
  1920.000 0.03967390
  1923.000 0.02697162
  1926.000 0.01665319
  1929.000 0.04125079
  1932.000 0.02825859
  1935.000 0.03784863
  1938.000 0.03041288
  1941.000 0.02851280
  1944.000 0.04623325
  1947.000 0.04266166
  1950.000 0.02919432
  1953.000 0.03400201
  1956.000 0.03472304
  1959.000 0.02650446
  1962.000 0.02769856
  1965.000 0.05834935
  1968.000 0.03942740
  1971.000 0.02882370
  1974.000 0.01117187
  1977.000 0.03974855
  1980.000 0.04443518
  1983.000 0.03036044
  1986.000 0.06487789
  1989.000 0.03642010
  1992.000 0.06019556
  1995.000 0.04761827
  1998.000 0.04422212
  2001.000 0.06121911
  2004.000 0.05326552
  2007.000 0.04625247
  2010.000 0.06493295
  2013.000 0.03340448
  2016.000 0.02205677
  2019.000 0.04408789
  2022.000 0.05252276
  2025.000 0.05101000
  2028.000 0.05197403
  2031.000 0.04713878
  2034.000 0.03697426
  2037.000 0.03654362
  2040.000 0.04668187
  2043.000 0.02993788
  2046.000 0.04030918
  2049.000 0.04479033
  2052.000 0.03924310
  2055.000 0.05182524
  2058.000 0.04981480
  2061.000 0.03517746
  2064.000 0.05329543
  2067.000 0.05485420
  2070.000 0.04858310
  2073.000 0.04294431
  2076.000 0.04778901
  2079.000 0.04237949
  2082.000 0.06197715
  2085.000 0.05906323
  2088.000 0.04571484
  2091.000 0.04111094
  2094.000 0.05069124
  2097.000 0.05666809
  2100.000 0.04469148
  2103.000 0.03908381
  2106.000 0.03696642
  2109.000 0.03637133
  2112.000 0.04540780
  2115.000 0.05374731
  2118.000 0.06731421
  2121.000 0.05036747
  2124.000 0.05866980
  2127.000 0.06018316
  2130.000 0.06379385
  2133.000 0.04598174
  2136.000 0.04734320
  2139.000 0.04838192
  2142.000 0.04808545
  2145.000 0.06500475
  2148.000 0.06046058
  2151.000 0.06793724
  2154.000 0.05693852
  2157.000 0.03879155
  2160.000 0.06185486
  2163.000 0.05470944
  2166.000 0.04944253
  2169.000 0.05308465
  2172.000 0.06434147
  2175.000 0.05988944
  2178.000 0.07951504
  2181.000 0.04628517
  2184.000 0.06992159
  2187.000 0.05720975
  2190.000 0.05659569
  2193.000 0.05752893
  2196.000 0.05411531
  2199.000 0.05581523
  2202.000 0.06380790
  2205.000 0.04857669
  2208.000 0.06930270
  2211.000 0.05371924
  2214.000 0.05797361
  2217.000 0.07370479
  2220.000 0.06348188
  2223.000 0.05703650
  2226.000 0.05370086
  2229.000 0.05957787
  2232.000 0.06922998
  2235.000 0.06225632
  2238.000 0.05282006
  2241.000 0.05993244
  2244.000 0.05534078
  2247.000 0.08085506
  2250.000 0.06457767
  2253.000 0.06272305
  2256.000 0.06697840
  2259.000 0.05211884
  2262.000 0.06381311
  2265.000 0.07168826
  2268.000 0.05939009
  2271.000 0.06442189
  2274.000 0.04767575
  2277.000 0.06005390
  2280.000 0.06660888
  2283.000 0.07382099
  2286.000 0.07784051
  2289.000 0.07593719
  2292.000 0.06576719
  2295.000 0.04675911
  2298.000 0.07517843
  2301.000 0.05543490
  2304.000 0.05746625
  2307.000 0.05845139
  2310.000 0.05579741
  2313.000 0.06997776
  2316.000 0.06528841
  2319.000 0.06774335
  2322.000 0.04280810
  2325.000 0.05685738
  2328.000 0.06978201
  2331.000 0.05561474
  2334.000 0.08586239
  2337.000 0.06038270
  2340.000 0.06099811
  2343.000 0.06561517
  2346.000 0.07222054
  2349.000 0.05806822
  2352.000 0.05957472
  2355.000 0.06026090
  2358.000 0.05633739
  2361.000 0.06925342
  2364.000 0.06576077
  2367.000 0.06044457
  2370.000 0.07578785
  2373.000 0.06459748
  2376.000 0.06135048
  2379.000 0.08357595
  2382.000 0.06855781
  2385.000 0.06484078
  2388.000 0.05511523
  2391.000 0.07757588
  2394.000 0.07407379
  2397.000 0.06310236
  2400.000 0.06030563
  2403.000 0.06065800
  2406.000 0.06105323
  2409.000 0.06593267
  2412.000 0.05422272
  2415.000 0.06981082
  2418.000 0.07292181
  2421.000 0.06941163
  2424.000 0.06584504
  2427.000 0.07033538
  2430.000 0.05610270
  2433.000 0.04457573
  2436.000 0.07899615
  2439.000 0.05426385
  2442.000 0.06671292
  2445.000 0.08243522
  2448.000 0.05736976
  2451.000 0.06217475
  2454.000 0.05576177
  2457.000 0.05858171
  2460.000 0.06441807
  2463.000 0.05196674
  2466.000 0.06050913
  2469.000 0.05323297
  2472.000 0.05842327
  2475.000 0.08128407
  2478.000 0.07427769
  2481.000 0.05464587
  2484.000 0.06337580
  2487.000 0.08369455
  2490.000 0.06225955
  2493.000 0.04951221
  2496.000 0.05501614
  2499.000 0.04753280
  2502.000 0.06086246
  2505.000 0.06865558
  2508.000 0.06765616
  2511.000 0.06198970
  2514.000 0.05376259
  2517.000 0.06430274
  2520.000 0.07415919
  2523.000 0.06523722
  2526.000 0.07210931
  2529.000 0.06452536
  2532.000 0.06099828
  2535.000 0.05614872
  2538.000 0.04608117
  2541.000 0.04459873
  2544.000 0.06697572
  2547.000 0.06462552
  2550.000 0.07557872
  2553.000 0.05766770
  2556.000 0.05687597
  2559.000 0.06687303
  2562.000 0.07314408
  2565.000 0.07996376
  2568.000 0.06230609
  2571.000 0.06138666
  2574.000 0.07011370
  2577.000 0.04843237
  2580.000 0.05712386
  2583.000 0.05157153
  2586.000 0.05405668
  2589.000 0.04225613
  2592.000 0.05956351
  2595.000 0.05607545
  2598.000 0.05740638
  2601.000 0.08310744
  2604.000 0.05498121
  2607.000 0.05200504
  2610.000 0.05644313
  2613.000 0.04535393
  2616.000 0.05752742
  2619.000 0.04661705
  2622.000 0.04151065
  2625.000 0.05602851
  2628.000 0.04416021
  2631.000 0.06127496
  2634.000 0.07337069
  2637.000 0.07513731
  2640.000 0.05379397
  2643.000 0.06847807
  2646.000 0.06361063
  2649.000 0.06769934
  2652.000 0.05255189
  2655.000 0.06337807
  2658.000 0.07959069
  2661.000 0.04500554
  2664.000 0.05936541
  2667.000 0.04768818
  2670.000 0.07674982
  2673.000 0.05689282
  2676.000 0.05610984
  2679.000 0.04286472
  2682.000 0.05203502
  2685.000 0.04651480
  2688.000 0.06549876
  2691.000 0.05854793
  2694.000 0.03442289
  2697.000 0.04090642
  2700.000 0.05036431
  2703.000 0.04267310
  2706.000 0.05511006
  2709.000 0.04051684
  2712.000 0.05431321
  2715.000 0.05671782
  2718.000 0.05117263
  2721.000 0.04139572
  2724.000 0.04403916
  2727.000 0.05569727
  2730.000 0.05490146
  2733.000 0.03649588
  2736.000 0.03685107
  2739.000 0.05136295
  2742.000 0.04947202
  2745.000 0.04201333
  2748.000 0.05255588
  2751.000 0.03869805
  2754.000 0.04244319
  2757.000 0.04023343
  2760.000 0.06096113
  2763.000 0.05911130
  2766.000 0.05007619
  2769.000 0.05571324
  2772.000 0.04831981
  2775.000 0.05900905
  2778.000 0.03740003
  2781.000 0.06658881
  2784.000 0.05620200
  2787.000 0.04739729
  2790.000 0.05343384
  2793.000 0.05934614
  2796.000 0.05048919
  2799.000 0.05211113
  2802.000 0.05438862
  2805.000 0.05486018
  2808.000 0.05078678
  2811.000 0.04995387
  2814.000 0.05618437
  2817.000 0.03918292
  2820.000 0.05212031
  2823.000 0.03746959
  2826.000 0.03964128
  2829.000 0.04705622
  2832.000 0.03236396
  2835.000 0.04440405
  2838.000 0.04128423
  2841.000 0.05090189
  2844.000 0.03228722
  2847.000 0.05300579
  2850.000 0.06035154
  2853.000 0.03109290
  2856.000 0.03357425
  2859.000 0.02354641
  2862.000 0.02888162
  2865.000 0.06485249
  2868.000 0.04211950
  2871.000 0.05260172
  2874.000 0.02226287
  2877.000 0.04040675
  2880.000 0.04339817
  2883.000 0.05361574
  2886.000 0.06054802
  2889.000 0.06011455
  2892.000 0.04359086
  2895.000 0.02462786
  2898.000 0.04233085
  2901.000 0.04768784
  2904.000 0.05213641
  2907.000 0.04114384
  2910.000 0.03454993
  2913.000 0.03676417
  2916.000 0.03776535
  2919.000 0.03507669
  2922.000 0.05127380
  2925.000 0.03978703
  2928.000 0.04847159
  2931.000 0.03991680
  2934.000 0.01552740
  2937.000 0.04008645
  2940.000 0.05794695
  2943.000 0.02635534
  2946.000 0.02363313
  2949.000 0.05347645
  2952.000 0.04212272
  2955.000 0.04039641
  2958.000 0.03908198
  2961.000 0.04811237
  2964.000 0.02826179
  2967.000 0.03141466
  2970.000 0.02162290
  2973.000 0.02428107
  2976.000 0.04601283
  2979.000 0.02615265
  2982.000 0.02280955
  2985.000 0.03088801
  2988.000 0.02948313
  2991.000 0.01945747
  2994.000 0.02643828
  2997.000 0.03319731
  3000.000 0.04109154
  3003.000 0.03308736
  3006.000 0.04045349
  3009.000 0.04271656
  3012.000 0.02766193
  3015.000 0.02752246
  3018.000 0.03051517
  3021.000 0.02691793
  3024.000 0.02811888
  3027.000 0.01277877
  3030.000 0.03114427
  3033.000 0.04206701
  3036.000 0.02233780
  3039.000 0.01794402
  3042.000 0.03314280
  3045.000 0.04383275
  3048.000 0.02242717
  3051.000 0.02685527
  3054.000 0.02784862
  3057.000 0.02419971
  3060.000 0.03050768
  3063.000 0.04309817
  3066.000 0.04267106
  3069.000 0.01669228
  3072.000 0.03248217
  3075.000 0.03502303
  3078.000 0.02948405
  3081.000 0.03488485
  3084.000 0.02764757
  3087.000 0.02593194
  3090.000 0.01269923
  3093.000 0.03014797
  3096.000 0.01968316
  3099.000 0.05121042
  3102.000 0.04009481
  3105.000 0.02338184
  3108.000 0.04003688
  3111.000 0.02089216
  3114.000 0.01529200
  3117.000 0.03429227
  3120.000 0.02490412
  3123.000 0.02627027
  3126.000 0.00867606
  3129.000 0.02968452
  3132.000 0.02220954
  3135.000 0.01563897
  3138.000 0.01798267
  3141.000 0.01744014
  3144.000 0.02795580
  3147.000 0.03154659
  3150.000 0.00412851
  3153.000 0.01241958
  3156.000 0.01706917
  3159.000 0.01705442
  3162.000 0.02002232
  3165.000 0.01044297
  3168.000 0.03396545
  3171.000 0.02095264
  3174.000 0.01562779
  3177.000 0.02179438
  3180.000 0.01304252
  3183.000 0.00441777
  3186.000 0.02309170
  3189.000 0.01419820
  3192.000 0.02570505
  3195.000 0.00767983
  3198.000 0.01511640
  3201.000 0.02484478
  3204.000 0.01046770
  3207.000 0.03502079
  3210.000 0.01011190
  3213.000 0.01982442
  3216.000 0.03950518
  3219.000 0.02218236
  3222.000 0.02091780
  3225.000 -0.00119230
  3228.000 0.01413005
  3231.000 0.01149980
  3234.000 0.00718554
  3237.000 0.01491725
  3240.000 0.02089135
  3243.000 0.02897965
  3246.000 0.02253421
  3249.000 0.01977483
  3252.000 0.03534916
  3255.000 0.01457306
  3258.000 0.00710595
  3261.000 -0.01198774
  3264.000 0.01129525
  3267.000 0.02596831
  3270.000 0.02360687
  3273.000 0.00058869
  3276.000 -0.00136110
  3279.000 0.00042389
  3282.000 0.00572327
  3285.000 0.00419345
  3288.000 0.02825630
  3291.000 0.00689816
  3294.000 -0.00119423
  3297.000 0.01112427
  3300.000 0.00862403
  3303.000 0.00689256
  3306.000 0.00540048
  3309.000 0.00468172
  3312.000 0.00775622
  3315.000 0.01248826
  3318.000 0.01026745
  3321.000 0.01312939
  3324.000 0.02168858
  3327.000 0.01767491
  3330.000 0.01247803
  3333.000 0.00745331
  3336.000 0.00955523
  3339.000 0.00677546
  3342.000 0.00434309
  3345.000 0.00164602
  3348.000 0.00117843
  3351.000 0.00066551
  3354.000 0.01861777
  3357.000 0.01299172
  3360.000 0.01148595
  3363.000 0.00070244
  3366.000 0.02110122
  3369.000 0.00803657
  3372.000 0.01334180
  3375.000 0.01126177
  3378.000 0.00414527
  3381.000 -0.01009204
  3384.000 0.00985352
  3387.000 -0.00293976
  3390.000 0.00530386
  3393.000 -0.01242213
  3396.000 -0.00385854
  3399.000 -0.00947123
  3402.000 0.00575571
  3405.000 -0.00953898
  3408.000 -0.01625413
  3411.000 0.00814902
  3414.000 -0.00037903
  3417.000 0.01024575
  3420.000 0.00999195
  3423.000 -0.00164060
  3426.000 0.01372663
  3429.000 0.00765162
  3432.000 -0.02089639
  3435.000 0.00066913
  3438.000 0.00500012
  3441.000 -0.01205624
  3444.000 -0.00324150
  3447.000 -0.00071175
  3450.000 0.01547363
  3453.000 -0.00733776
  3456.000 0.00085715
  3459.000 -0.01722640
  3462.000 -0.00805174
  3465.000 0.00294952
  3468.000 0.00888545
  3471.000 -0.00791250
  3474.000 -0.00289478
  3477.000 -0.00224289
  3480.000 -0.00860413
  3483.000 -0.00929191
  3486.000 -0.00962137
  3489.000 0.00916277
  3492.000 -0.00649363
  3495.000 -0.01509476
  3498.000 -0.00347308
  3501.000 -0.00295375
  3504.000 -0.00242196
  3507.000 -0.00589760
  3510.000 0.00518227
  3513.000 -0.00507896
  3516.000 -0.00320448
  3519.000 -0.02847124
  3522.000 -0.01940503
  3525.000 0.00265286
  3528.000 -0.00525481
  3531.000 -0.01566688
  3534.000 -0.00386360
  3537.000 -0.00615678
  3540.000 -0.01876420
  3543.000 -0.01788324
  3546.000 -0.02255066
  3549.000 -0.00321238
  3552.000 -0.01316513
  3555.000 -0.01187578
  3558.000 -0.00374357
  3561.000 -0.01479426
  3564.000 -0.01514129
  3567.000 -0.00213487
  3570.000 -0.00119119
  3573.000 -0.00023457
  3576.000 -0.00714303
  3579.000 0.00338772
  3582.000 -0.00225432
  3585.000 -0.01051783
  3588.000 -0.01509761
  3591.000 -0.00769369
  3594.000 -0.01513526
  3597.000 0.00000707
  3600.000 -0.02424361
  3603.000 -0.01359358
  3606.000 -0.01484362
  3609.000 -0.02975629
  3612.000 0.00601369
  3615.000 -0.01357311
  3618.000 -0.00154743
  3621.000 -0.00549700
  3624.000 -0.00425364
  3627.000 -0.01685586
  3630.000 -0.02720848
  3633.000 -0.01510914
  3636.000 -0.02440776
  3639.000 -0.01496350
  3642.000 -0.01990139
  3645.000 -0.01821959
  3648.000 -0.02820028
  3651.000 -0.01697682
  3654.000 -0.01564014
  3657.000 -0.01756023
  3660.000 -0.01735842
  3663.000 -0.00088162
  3666.000 -0.02739186
  3669.000 -0.02877308
  3672.000 -0.02790582
  3675.000 -0.01362476
  3678.000 -0.01191732
  3681.000 -0.01701032
  3684.000 -0.02971099
  3687.000 0.00052283
  3690.000 -0.01453566
  3693.000 -0.00500090
  3696.000 -0.02282841
  3699.000 -0.02366330
  3702.000 0.00276856
  3705.000 -0.00727230
  3708.000 -0.02492862
  3711.000 0.00054327
  3714.000 -0.00927599
  3717.000 -0.02524042
  3720.000 -0.00891585
  3723.000 -0.03591712
  3726.000 -0.00736759
  3729.000 -0.00219721
  3732.000 -0.02446688
  3735.000 -0.01636345
  3738.000 -0.02796285
  3741.000 -0.01820646
  3744.000 -0.02091089
  3747.000 -0.00911649
  3750.000 -0.02365181
  3753.000 -0.03172548
  3756.000 -0.02851849
  3759.000 -0.01587884
  3762.000 -0.02613196
  3765.000 -0.03168430
  3768.000 -0.00656278
  3771.000 -0.00981440
  3774.000 -0.01330579
  3777.000 -0.01506499
  3780.000 -0.01907780
  3783.000 -0.03055917
  3786.000 -0.01355873
  3789.000 -0.01392994
  3792.000 -0.01849016
  3795.000 -0.02085228
  3798.000 -0.01259694
  3801.000 -0.02137359
  3804.000 -0.03560871
  3807.000 -0.02205971
  3810.000 -0.00720555
  3813.000 -0.01491632
  3816.000 -0.02931674
  3819.000 -0.02484215
  3822.000 -0.02644100
  3825.000 -0.02210915
  3828.000 -0.03301720
  3831.000 -0.01185714
  3834.000 -0.01611177
  3837.000 -0.01889083
  3840.000 -0.03381266
  3843.000 -0.03840529
  3846.000 -0.03353556
  3849.000 -0.02309190
  3852.000 -0.03491778
  3855.000 -0.02943541
  3858.000 -0.02821646
  3861.000 -0.02749239
  3864.000 -0.02225660
  3867.000 -0.02892577
  3870.000 -0.03323613
  3873.000 -0.01766839
  3876.000 -0.03609847
  3879.000 -0.02537641
  3882.000 -0.02799156
  3885.000 -0.03215035
  3888.000 -0.03649760
  3891.000 -0.01333627
  3894.000 -0.02969609
  3897.000 -0.04355527
  3900.000 -0.01706283
  3903.000 -0.03608676
  3906.000 -0.02505040
  3909.000 -0.02372806
  3912.000 -0.01838475
  3915.000 -0.03734498
  3918.000 -0.02792587
  3921.000 -0.03219696
  3924.000 -0.02826082
  3927.000 -0.02274716
  3930.000 -0.01494867
  3933.000 -0.01621908
  3936.000 -0.03505402
  3939.000 -0.02526194
  3942.000 -0.02068030
  3945.000 -0.03089658
  3948.000 -0.01161010
  3951.000 -0.01765916
  3954.000 -0.02228506
  3957.000 -0.03524731
  3960.000 -0.03828739
  3963.000 -0.03392025
  3966.000 -0.02407290
  3969.000 -0.02013353
  3972.000 -0.01993562
  3975.000 -0.04079065
  3978.000 -0.02235059
  3981.000 -0.02872694
  3984.000 -0.03221751
  3987.000 -0.01691367
  3990.000 -0.03026146
  3993.000 -0.03991696
  3996.000 -0.04119372
  3999.000 -0.02755042
  4002.000 -0.02384247
  4005.000 -0.03368924
  4008.000 -0.03603035
  4011.000 -0.03159155
  4014.000 -0.02260960
  4017.000 -0.02357931
  4020.000 -0.02501258
  4023.000 -0.03983728
  4026.000 -0.03923887
  4029.000 -0.02944540
  4032.000 -0.02742863
  4035.000 -0.01866616
  4038.000 -0.03479424
  4041.000 -0.02688904
  4044.000 -0.03141177
  4047.000 -0.02265021
  4050.000 -0.02123482
  4053.000 -0.04013418
  4056.000 -0.01664169
  4059.000 -0.03552789
  4062.000 -0.03552313
  4065.000 -0.02688129
  4068.000 -0.02651887
  4071.000 -0.03247500
  4074.000 -0.04423410
  4077.000 -0.03134163
  4080.000 -0.02404782
  4083.000 -0.02304131
  4086.000 -0.01118139
  4089.000 -0.02999158
  4092.000 -0.02559564
  4095.000 -0.04157761
  4098.000 -0.01962317
  4101.000 -0.03815708
  4104.000 -0.03155385
  4107.000 -0.03620723
  4110.000 -0.04357889
  4113.000 -0.02656345
  4116.000 -0.03858566
  4119.000 -0.04140803
  4122.000 -0.04269723
  4125.000 -0.03460090
  4128.000 -0.03521359
  4131.000 -0.04445766
  4134.000 -0.02631752
  4137.000 -0.02755955
  4140.000 -0.03007010
  4143.000 -0.05009080
  4146.000 -0.02709131
  4149.000 -0.05384391
  4152.000 -0.03285081
  4155.000 -0.02606521
  4158.000 -0.03791614
  4161.000 -0.00919138
  4164.000 -0.03076248
  4167.000 -0.03009406
  4170.000 -0.01189193
  4173.000 -0.04026873
  4176.000 -0.02470025
  4179.000 -0.02762146
  4182.000 -0.04345414
  4185.000 -0.04409573
  4188.000 -0.01874088
  4191.000 -0.03159205
  4194.000 -0.02739351
  4197.000 -0.04441050
  4200.000 -0.02382814
  4203.000 -0.01865776
  4206.000 -0.03290366
  4209.000 -0.04260133
  4212.000 -0.03803198
  4215.000 -0.04427466
  4218.000 -0.03584073
  4221.000 -0.02763816
  4224.000 -0.04707543
  4227.000 -0.02470320
  4230.000 -0.03375439
  4233.000 -0.04054943
  4236.000 -0.04420584
  4239.000 -0.03782943
  4242.000 -0.03201984
  4245.000 -0.02986783
  4248.000 -0.02728641
  4251.000 -0.03479121
  4254.000 -0.02942341
  4257.000 -0.03486213
  4260.000 -0.03362783
  4263.000 -0.02247195
  4266.000 -0.04654843
  4269.000 -0.02327732
  4272.000 -0.03719925
  4275.000 -0.02961055
  4278.000 -0.02980269
  4281.000 -0.02797152
  4284.000 -0.03758806
  4287.000 -0.03668087
  4290.000 -0.04732338
  4293.000 -0.03377030
  4296.000 -0.03820970
  4299.000 -0.01688116
  4302.000 -0.05641245
  4305.000 -0.03116028
  4308.000 -0.04281276
  4311.000 -0.03248358
  4314.000 -0.02522918
  4317.000 -0.02669021
  4320.000 -0.02774872
  4323.000 -0.04648138
  4326.000 -0.02759718
  4329.000 -0.04374093
  4332.000 -0.03227309
  4335.000 -0.02811135
  4338.000 -0.02192788
  4341.000 -0.03973814
  4344.000 -0.03541506
  4347.000 -0.02033299
  4350.000 -0.03259963
  4353.000 -0.05719158
  4356.000 -0.03644321
  4359.000 -0.01306955
  4362.000 -0.02822002
  4365.000 -0.04230828
  4368.000 -0.04665618
  4371.000 -0.02405483
  4374.000 -0.02783666
  4377.000 -0.03669856
  4380.000 -0.02624265
  4383.000 -0.03565318
  4386.000 -0.03619769
  4389.000 -0.03222209
  4392.000 -0.02680453
  4395.000 -0.03509882
  4398.000 -0.04452913
  4401.000 -0.02079787
  4404.000 -0.03204872
  4407.000 -0.02973959
  4410.000 -0.04265910
  4413.000 -0.03506295
  4416.000 -0.02884639
  4419.000 -0.03912518
  4422.000 -0.04107865
  4425.000 -0.04794106
  4428.000 -0.05117874
  4431.000 -0.01658907
  4434.000 -0.03599660
  4437.000 -0.03727291
  4440.000 -0.04992063
  4443.000 -0.04894806
  4446.000 -0.03876042
  4449.000 -0.04509932
  4452.000 -0.03911485
  4455.000 -0.03705127
  4458.000 -0.04818001
  4461.000 -0.02019239
  4464.000 -0.04835476
  4467.000 -0.03188314
  4470.000 -0.03611293
  4473.000 -0.04563093
  4476.000 -0.03627385
  4479.000 -0.03688609
  4482.000 -0.03437061
  4485.000 -0.05106422
  4488.000 -0.05227821
  4491.000 -0.04401564
  4494.000 -0.03722684
  4497.000 -0.03247112
  4500.000 -0.04797965
  4503.000 -0.04033633
  4506.000 -0.03660155
  4509.000 -0.04069944
  4512.000 -0.02962793
  4515.000 -0.04980149
  4518.000 -0.03452943
  4521.000 -0.03858073
  4524.000 -0.04421978
  4527.000 -0.03586303
  4530.000 -0.05693574
  4533.000 -0.03906538
  4536.000 -0.03436768
  4539.000 -0.04387761
  4542.000 -0.04189841
  4545.000 -0.03848584
  4548.000 -0.02544664
  4551.000 -0.02361009
  4554.000 -0.03495038
  4557.000 -0.03382930
  4560.000 -0.03596326
  4563.000 -0.01419197
  4566.000 -0.02824298
  4569.000 -0.03909331
  4572.000 -0.04114055
  4575.000 -0.02471429
  4578.000 -0.04214875
  4581.000 -0.03197753
  4584.000 -0.03438882
  4587.000 -0.03184323
  4590.000 -0.05365275
  4593.000 -0.02644921
  4596.000 -0.04162819
  4599.000 -0.03785321
  4602.000 -0.03551344
  4605.000 -0.04498269
  4608.000 -0.02795871
  4611.000 -0.02912900
  4614.000 -0.04089712
  4617.000 -0.03499319
  4620.000 -0.04172193
  4623.000 -0.04163999
  4626.000 -0.03941440
  4629.000 -0.04558772
  4632.000 -0.03049261
  4635.000 -0.04523107
  4638.000 -0.02559267
  4641.000 -0.03639485
  4644.000 -0.03780714
  4647.000 -0.03381817
  4650.000 -0.06303881
  4653.000 -0.03102459
  4656.000 -0.04025293
  4659.000 -0.03832013
  4662.000 -0.04519512
  4665.000 -0.04630142
  4668.000 -0.03854272
  4671.000 -0.04291660
  4674.000 -0.01084539
  4677.000 -0.03188830
  4680.000 -0.02475129
  4683.000 -0.04819775
  4686.000 -0.04362497
  4689.000 -0.02710626
  4692.000 -0.03003913
  4695.000 -0.01366110
  4698.000 -0.02860071
  4701.000 -0.04221129
  4704.000 -0.03104756
  4707.000 -0.03472049
  4710.000 -0.03792591
  4713.000 -0.04020658
  4716.000 -0.01568417
  4719.000 -0.03413279
  4722.000 -0.03137802
  4725.000 -0.03296901
  4728.000 -0.02444360
  4731.000 -0.02057528
  4734.000 -0.03192668
  4737.000 -0.03085665
  4740.000 -0.02863837
  4743.000 -0.04146192
  4746.000 -0.02768902
  4749.000 -0.03826551
  4752.000 -0.04537611
  4755.000 -0.03086626
  4758.000 -0.02230333
  4761.000 -0.01596992
  4764.000 -0.03707653
  4767.000 -0.04524926
  4770.000 -0.03470944
  4773.000 -0.02874409
  4776.000 -0.04261957
  4779.000 -0.02306996
  4782.000 -0.03604046
  4785.000 -0.03104317
  4788.000 -0.02419431
  4791.000 -0.02447151
  4794.000 -0.02266461
  4797.000 -0.02845845
  4800.000 -0.03748088
  4803.000 -0.03120878
  4806.000 -0.02563346
  4809.000 -0.05238295
  4812.000 -0.03358975
  4815.000 -0.02203065
  4818.000 -0.03415894
  4821.000 -0.04314551
  4824.000 -0.02941936
  4827.000 -0.03455307
  4830.000 -0.03029168
  4833.000 -0.02266197
  4836.000 -0.02359905
  4839.000 -0.02136334
  4842.000 -0.04088925
  4845.000 -0.03269358
  4848.000 -0.03573271
  4851.000 -0.04126233
  4854.000 -0.03754747
  4857.000 -0.02435804
  4860.000 -0.02368729
  4863.000 -0.01282524
  4866.000 -0.01563218
  4869.000 -0.02635056
  4872.000 -0.03726376
  4875.000 -0.02217891
  4878.000 -0.02527278
  4881.000 -0.03545558
  4884.000 -0.02863507
  4887.000 -0.04552582
  4890.000 -0.02002495
  4893.000 -0.02984915
  4896.000 -0.01815084
  4899.000 -0.03357187
  4902.000 -0.02059931
  4905.000 -0.02511464
  4908.000 -0.01870384
  4911.000 -0.03255932
  4914.000 -0.01797948
  4917.000 -0.02797214
  4920.000 -0.02602264
  4923.000 -0.02231225
  4926.000 -0.03447630
  4929.000 -0.02046238
  4932.000 -0.02712727
  4935.000 -0.02295114
  4938.000 -0.02217675
  4941.000 -0.02799591
  4944.000 -0.01563576
  4947.000 -0.03165525
  4950.000 -0.01593567
  4953.000 -0.00659866
  4956.000 -0.02149189
  4959.000 -0.03451329
  4962.000 -0.03142729
  4965.000 -0.01525440
  4968.000 -0.01167188
  4971.000 -0.01901226
  4974.000 -0.02738288
  4977.000 -0.01973019
  4980.000 -0.03932131
  4983.000 -0.02410870
  4986.000 -0.02236639
  4989.000 -0.01576196
  4992.000 -0.01997482
  4995.000 -0.00480533
  4998.000 -0.02460627
  5001.000 -0.04625279
  5004.000 -0.03632710
  5007.000 -0.03478914
  5010.000 -0.02169285
  5013.000 -0.02726407
  5016.000 -0.02170647
  5019.000 -0.01022454
  5022.000 -0.00821129
  5025.000 -0.01348687
  5028.000 -0.02513097
  5031.000 -0.01316694
  5034.000 -0.03583304
  5037.000 -0.02543098
  5040.000 -0.02145955
  5043.000 -0.02826476
  5046.000 0.00072851
  5049.000 -0.03006336
  5052.000 -0.01677836
  5055.000 -0.02191034
  5058.000 -0.02816110
  5061.000 -0.00803364
  5064.000 -0.02245194
  5067.000 -0.02651955
  5070.000 -0.02219022
  5073.000 -0.01424594
  5076.000 -0.01098776
  5079.000 -0.02281627
  5082.000 -0.00734244
  5085.000 -0.02999549
  5088.000 -0.02230054
  5091.000 -0.01586546
  5094.000 -0.03800437
  5097.000 -0.00574941
  5100.000 -0.02129891
  5103.000 -0.01706415
  5106.000 -0.00233887
  5109.000 -0.03049716
  5112.000 -0.02081880
  5115.000 -0.01465826
  5118.000 -0.02039359
  5121.000 -0.00902960
  5124.000 -0.01350935
  5127.000 -0.02044545
  5130.000 -0.01300894
  5133.000 -0.02637275
  5136.000 0.00168872
  5139.000 -0.02467031
  5142.000 -0.02125052
  5145.000 -0.01927215
  5148.000 -0.02548448
  5151.000 -0.01431000
  5154.000 -0.03329356
  5157.000 -0.00268393
  5160.000 -0.02535534
  5163.000 -0.01508497
  5166.000 -0.01726362
  5169.000 -0.00697134
  5172.000 -0.00910284
  5175.000 -0.02968825
  5178.000 -0.00257211
  5181.000 -0.01514090
  5184.000 0.00354938
  5187.000 -0.01557136
  5190.000 -0.01277657
  5193.000 -0.01177475
  5196.000 -0.00409490
  5199.000 -0.01072868
  5202.000 -0.01690919
  5205.000 -0.00307100
  5208.000 -0.01291551
  5211.000 -0.02083886
  5214.000 0.00501557
  5217.000 -0.01665308
  5220.000 -0.01362515
  5223.000 -0.01277289
  5226.000 -0.02556348
  5229.000 -0.00101613
  5232.000 -0.01550908
  5235.000 -0.01362641
  5238.000 0.00115788
  5241.000 -0.01062247
  5244.000 0.00579305
  5247.000 -0.01381023
  5250.000 -0.00660496
  5253.000 -0.01166534
  5256.000 -0.01896436
  5259.000 0.00927827
  5262.000 -0.00531113
  5265.000 -0.01247802
  5268.000 -0.00355539
  5271.000 0.00860457
  5274.000 -0.00452622
  5277.000 0.00880710
  5280.000 0.00229072
  5283.000 0.01434461
  5286.000 -0.00849935
  5289.000 0.00015717
  5292.000 -0.01356063
  5295.000 -0.02456447
  5298.000 -0.01359263
  5301.000 -0.00094202
  5304.000 -0.01219180
  5307.000 -0.02372053
  5310.000 -0.02300565
  5313.000 -0.00734068
  5316.000 -0.00085099
  5319.000 -0.00463178
  5322.000 -0.01754589
  5325.000 0.00580001
  5328.000 -0.00950365
  5331.000 -0.00421988
  5334.000 0.00220059
  5337.000 -0.00091508
  5340.000 0.00363262
  5343.000 -0.01202044
  5346.000 -0.00600157
  5349.000 0.00006712
  5352.000 0.01672911
  5355.000 0.00058429
  5358.000 0.02491424
  5361.000 0.01262649
  5364.000 0.01864966
  5367.000 -0.00729706
  5370.000 -0.00752025
  5373.000 0.00033138
  5376.000 -0.00844615
  5379.000 0.00250409
  5382.000 -0.01186137
  5385.000 0.00087201
  5388.000 -0.00647605
  5391.000 0.01281934
  5394.000 0.02311211
  5397.000 0.00042961
  5400.000 0.00109880
  5403.000 -0.00214392
  5406.000 0.01980984
  5409.000 -0.00335784
  5412.000 0.00649556
  5415.000 0.00539957
  5418.000 0.01170543
  5421.000 0.01010246
  5424.000 0.01108932
  5427.000 0.01181988
  5430.000 0.01360152
  5433.000 0.00910533
  5436.000 0.00850473
  5439.000 0.03021448
  5442.000 0.02157827
  5445.000 -0.00098118
  5448.000 0.00767835
  5451.000 0.01050279
  5454.000 0.03801543
  5457.000 0.00970801
  5460.000 0.03419370
  5463.000 0.00708636
  5466.000 0.02176263
  5469.000 -0.00293006
  5472.000 0.01990349
  5475.000 0.01191648
  5478.000 0.00750436
  5481.000 0.00929361
  5484.000 -0.00927633
  5487.000 0.01809096
  5490.000 0.01387761
  5493.000 0.02190123
  5496.000 0.00103751
  5499.000 0.02396971
  5502.000 0.02962909
  5505.000 0.01349015
  5508.000 0.02359086
  5511.000 0.01276755
  5514.000 0.01418425
  5517.000 0.01499876
  5520.000 0.03481163
  5523.000 0.00582391
  5526.000 0.02154127
  5529.000 0.01700039
  5532.000 0.01516742
  5535.000 0.03733089
  5538.000 0.02592279
  5541.000 0.00497167
  5544.000 0.02593700
  5547.000 0.01596954
  5550.000 0.02012679
  5553.000 0.01089936
  5556.000 0.01085342
  5559.000 0.02346548
  5562.000 0.03444484
  5565.000 0.03326997
  5568.000 0.01336742
  5571.000 0.01457487
  5574.000 0.01575655
  5577.000 0.02948500
  5580.000 0.02812537
  5583.000 0.02224578
  5586.000 0.03252443
  5589.000 0.02055517
  5592.000 0.02714439
  5595.000 0.03141351
  5598.000 0.01335065
  5601.000 0.04322851
  5604.000 0.02209549
  5607.000 0.02923565
  5610.000 0.02374939
  5613.000 0.01674054
  5616.000 0.04988623
  5619.000 0.02400267
  5622.000 0.02605933
  5625.000 0.03024808
  5628.000 0.02278495
  5631.000 0.03314641
  5634.000 0.02253233
  5637.000 0.03875126
  5640.000 0.02700572
  5643.000 0.03279032
  5646.000 0.02700017
  5649.000 0.01913816
  5652.000 0.03430153
  5655.000 0.02107813
  5658.000 0.02905573
  5661.000 0.01472398
  5664.000 0.01590343
  5667.000 0.04050231
  5670.000 0.02614259
  5673.000 0.04695757
  5676.000 0.04616873
  5679.000 0.01818281
  5682.000 0.02187157
  5685.000 0.02178778
  5688.000 0.02327775
  5691.000 0.02726929
  5694.000 0.02988462
  5697.000 0.03516206
  5700.000 0.02113928
  5703.000 0.03778719
  5706.000 0.03406969
  5709.000 0.04132101
  5712.000 0.02673514
  5715.000 0.03032129
  5718.000 0.04440582
  5721.000 0.04126321
  5724.000 0.05447638
  5727.000 0.06072278
  5730.000 0.02957581
  5733.000 0.04710753
  5736.000 0.02906514
  5739.000 0.02428276
  5742.000 0.05435109
  5745.000 0.02790276
  5748.000 0.04026020
  5751.000 0.02994601
  5754.000 0.04816909
  5757.000 0.03668173
  5760.000 0.05220990
  5763.000 0.05137710
  5766.000 0.02451753
  5769.000 0.02939994
  5772.000 0.03979648
  5775.000 0.04892145
  5778.000 0.02634221
  5781.000 0.03817751
  5784.000 0.05194130
  5787.000 0.04042617
  5790.000 0.05399797
  5793.000 0.03272096
  5796.000 0.05058579
  5799.000 0.04522280
  5802.000 0.05447130
  5805.000 0.03797259
  5808.000 0.03679861
  5811.000 0.03023755
  5814.000 0.05355051
  5817.000 0.04008183
  5820.000 0.03598523
  5823.000 0.04393638
  5826.000 0.05162030
  5829.000 0.04957792
  5832.000 0.05780008
  5835.000 0.04042436
  5838.000 0.03413850
  5841.000 0.06547385
  5844.000 0.04003444
  5847.000 0.04596000
  5850.000 0.04214175
  5853.000 0.04863017
  5856.000 0.05093035
  5859.000 0.04230533
  5862.000 0.03577710
  5865.000 0.04319003
  5868.000 0.04944699
  5871.000 0.04540013
  5874.000 0.04284973
  5877.000 0.05862215
  5880.000 0.04608768
  5883.000 0.05942408
  5886.000 0.05655335
  5889.000 0.04894633
  5892.000 0.03667664
  5895.000 0.05587697
  5898.000 0.04135277
  5901.000 0.05005824
  5904.000 0.04173560
  5907.000 0.05251813
  5910.000 0.04292617
  5913.000 0.05398457
  5916.000 0.04821570
  5919.000 0.06140376
  5922.000 0.04485129
  5925.000 0.03771868
  5928.000 0.05061072
  5931.000 0.04865499
  5934.000 0.04846001
  5937.000 0.05480053
  5940.000 0.04902297
  5943.000 0.05817638
  5946.000 0.03710285
  5949.000 0.05944849
  5952.000 0.04781808
  5955.000 0.04954032
  5958.000 0.05081983
  5961.000 0.05355508
  5964.000 0.05486359
  5967.000 0.05052247
  5970.000 0.06104034
  5973.000 0.06261953
  5976.000 0.04714045
  5979.000 0.04268731
  5982.000 0.04161252
  5985.000 0.05520633
  5988.000 0.05345909
  5991.000 0.06441130
  5994.000 0.06283227
  5997.000 0.05982190
  6000.000 0.06565214
  6003.000 0.03935390
  6006.000 0.04641090
  6009.000 0.05952881
  6012.000 0.04922976
  6015.000 0.05277562
  6018.000 0.04122060
  6021.000 0.07118538
  6024.000 0.05607132
  6027.000 0.04342607
  6030.000 0.05138413
  6033.000 0.04453544
  6036.000 0.04708683
  6039.000 0.03855472
  6042.000 0.04511973
  6045.000 0.05748684
  6048.000 0.04415486
  6051.000 0.04939603
  6054.000 0.05075389
  6057.000 0.04852938
  6060.000 0.03850926
  6063.000 0.04891698
  6066.000 0.04401898
  6069.000 0.05916144
  6072.000 0.04572543
  6075.000 0.05705957
  6078.000 0.04195978
  6081.000 0.05975462
  6084.000 0.05025600
  6087.000 0.05287292
  6090.000 0.05133943
  6093.000 0.05315982
  6096.000 0.03751286
  6099.000 0.06715808
  6102.000 0.06137245
  6105.000 0.05498283
  6108.000 0.05440698
  6111.000 0.06520329
  6114.000 0.06752564
  6117.000 0.05608059
  6120.000 0.04367918
  6123.000 0.06407290
  6126.000 0.06258671
  6129.000 0.05111498
  6132.000 0.05000958
  6135.000 0.06432553
  6138.000 0.04954085
  6141.000 0.04990620
  6144.000 0.03812229
  6147.000 0.05127177
  6150.000 0.04815909
  6153.000 0.04235581
  6156.000 0.05582943
  6159.000 0.04654584
  6162.000 0.05259814
  6165.000 0.03269181
  6168.000 0.04833789
  6171.000 0.05109226
  6174.000 0.04572873
  6177.000 0.06494808
  6180.000 0.06003986
  6183.000 0.06414445
  6186.000 0.05920752
  6189.000 0.04884601
  6192.000 0.06627406
  6195.000 0.05321834
  6198.000 0.06217795
  6201.000 0.06175034
  6204.000 0.06129740
  6207.000 0.05908643
  6210.000 0.03744644
  6213.000 0.05223086
  6216.000 0.06159639
  6219.000 0.05780800
  6222.000 0.06493159
  6225.000 0.05393682
  6228.000 0.06787242
  6231.000 0.04839425
  6234.000 0.05087462
  6237.000 0.04001795
  6240.000 0.05138881
  6243.000 0.04909577
  6246.000 0.04374385
  6249.000 0.05899680
  6252.000 0.06019919
  6255.000 0.05883343
  6258.000 0.03319270
  6261.000 0.04833506
  6264.000 0.05337864
  6267.000 0.06119653
  6270.000 0.03839924
  6273.000 0.05689538
  6276.000 0.04721880
  6279.000 0.03400210
  6282.000 0.04689519
  6285.000 0.03735215
  6288.000 0.05335340
  6291.000 0.06277529
  6294.000 0.06152503
  6297.000 0.03856321
  6300.000 0.04965190
  6303.000 0.04219477
  6306.000 0.04458891
  6309.000 0.03392326
  6312.000 0.05463842
  6315.000 0.05619991
  6318.000 0.04253204
  6321.000 0.05530612
  6324.000 0.05020672
  6327.000 0.06263767
  6330.000 0.06131020
  6333.000 0.05987147
  6336.000 0.04371086
  6339.000 0.04790903
  6342.000 0.06069437
  6345.000 0.04839832
  6348.000 0.05762721
  6351.000 0.02705844
  6354.000 0.04599784
  6357.000 0.05319929
  6360.000 0.04137927
  6363.000 0.05856376
  6366.000 0.02810819
  6369.000 0.04305777
  6372.000 0.05113941
  6375.000 0.04982170
  6378.000 0.04325241
  6381.000 0.04632329
  6384.000 0.06106421
  6387.000 0.05942773
  6390.000 0.06039610
  6393.000 0.04057723
  6396.000 0.04979853
  6399.000 0.04113158
  6402.000 0.05041202
  6405.000 0.04914740
  6408.000 0.04349254
  6411.000 0.06150604
  6414.000 0.04118477
  6417.000 0.05486326
  6420.000 0.05084996
  6423.000 0.04416369
  6426.000 0.05062273
  6429.000 0.05297366
  6432.000 0.03976606
  6435.000 0.05528393
  6438.000 0.05586994
  6441.000 0.05117310
  6444.000 0.04225594
  6447.000 0.05178438
  6450.000 0.03922133
  6453.000 0.06622002
  6456.000 0.03757906
  6459.000 0.05820968
  6462.000 0.04649470
  6465.000 0.03317362
  6468.000 0.05295249
  6471.000 0.01639800
  6474.000 0.05128065
  6477.000 0.04629412
  6480.000 0.04162775
  6483.000 0.04874150
  6486.000 0.04228520
  6489.000 0.05581432
  6492.000 0.03616772
  6495.000 0.04740442
  6498.000 0.04705640
  6501.000 0.04965759
  6504.000 0.04706941
  6507.000 0.05115110
  6510.000 0.05896525
  6513.000 0.05238749
  6516.000 0.06173328
  6519.000 0.03614438
  6522.000 0.03941648
  6525.000 0.02570681
  6528.000 0.05208711
  6531.000 0.04228325
  6534.000 0.04926894
  6537.000 0.03714768
  6540.000 0.05647592
  6543.000 0.04258013
  6546.000 0.03846376
  6549.000 0.04849572
  6552.000 0.05462652
  6555.000 0.03848965
  6558.000 0.04078897
  6561.000 0.06386315
  6564.000 0.03470309
  6567.000 0.04149877
  6570.000 0.04406046
  6573.000 0.03151411
  6576.000 0.03197865
  6579.000 0.02751348
  6582.000 0.03051308
  6585.000 0.03338631
  6588.000 0.06211390
  6591.000 0.03896088
  6594.000 0.03735492
  6597.000 0.05006727
  6600.000 0.02077583
  6603.000 0.03279883
  6606.000 0.04115107
  6609.000 0.03235236
  6612.000 0.03115301
  6615.000 0.03478060
  6618.000 0.02659908
  6621.000 0.01821062
  6624.000 0.04124941
  6627.000 0.04817711
  6630.000 0.05553191
  6633.000 0.04193520
  6636.000 0.04489919
  6639.000 0.03290927
  6642.000 0.04242076
  6645.000 0.02990730
  6648.000 0.04046132
  6651.000 0.03342778
  6654.000 0.04052333
  6657.000 0.04867428
  6660.000 0.04065409
  6663.000 0.06108784
  6666.000 0.03214029
  6669.000 0.04052409
  6672.000 0.02434170
  6675.000 0.05892777
  6678.000 0.04188906
  6681.000 0.03820369
  6684.000 0.02060561
  6687.000 0.01859567
  6690.000 0.04409332
  6693.000 0.01957430
  6696.000 0.03318500
  6699.000 0.02405511
  6702.000 0.02983035
  6705.000 0.01599486
  6708.000 0.02018673
  6711.000 0.02568404
  6714.000 0.02646671
  6717.000 0.03107612
  6720.000 0.03726233
  6723.000 0.02507761
  6726.000 0.02671589
  6729.000 0.03403191
  6732.000 0.03781507
  6735.000 0.02142235
  6738.000 0.01915792
  6741.000 0.01990173
  6744.000 0.03101001
  6747.000 0.01165630
  6750.000 0.03727745
  6753.000 0.04291465
  6756.000 0.02368590
  6759.000 0.02555587
  6762.000 0.02180258
  6765.000 0.02380243
  6768.000 0.03606368
  6771.000 0.01514417
  6774.000 0.02534805
  6777.000 0.02182626
  6780.000 0.03973143
  6783.000 0.02423651
  6786.000 0.04844520
  6789.000 0.00526875
  6792.000 0.02585676
  6795.000 0.03227779
  6798.000 0.02146908
  6801.000 0.01323642
  6804.000 0.02300947
  6807.000 0.02843078
  6810.000 0.02553280
  6813.000 0.00333033
  6816.000 0.02212070
  6819.000 0.02566224
  6822.000 0.04123955
  6825.000 0.02414744
  6828.000 0.02917357
  6831.000 0.01420117
  6834.000 0.02047088
  6837.000 0.01825951
  6840.000 0.02372050
  6843.000 0.02652324
  6846.000 0.00910624
  6849.000 0.01935567
  6852.000 0.01003889
  6855.000 0.01686510
  6858.000 0.01728724
  6861.000 0.01420286
  6864.000 0.02987046
  6867.000 0.00442608
  6870.000 0.02446013
  6873.000 0.03354582
  6876.000 0.02895001
  6879.000 0.01792767
  6882.000 0.01478631
  6885.000 0.01776642
  6888.000 0.02791069
  6891.000 0.03572760
  6894.000 0.01993973
  6897.000 0.02111082
  6900.000 0.02633160
  6903.000 0.03184262
  6906.000 0.02323764
  6909.000 0.03048940
  6912.000 0.01980879
  6915.000 0.01626038
  6918.000 0.01683918
  6921.000 0.01309902
  6924.000 0.01603248
  6927.000 0.01027230
  6930.000 0.02592053
  6933.000 0.00997141
  6936.000 0.03470938
  6939.000 0.02918628
  6942.000 0.00253910
  6945.000 0.01867323
  6948.000 0.01563107
  6951.000 0.02471698
  6954.000 0.01478428
  6957.000 0.02136154
  6960.000 -0.00567977
  6963.000 -0.00760180
  6966.000 0.01228508
  6969.000 0.01582228
  6972.000 0.02259480
  6975.000 0.02087762
  6978.000 0.02129222
  6981.000 0.00949812
  6984.000 0.02410800
  6987.000 0.01734101
  6990.000 0.01995998
  6993.000 0.01981457
  6996.000 -0.00314062
  6999.000 0.01469086
  7002.000 0.01876077
  7005.000 0.01901718
  7008.000 0.01336940
  7011.000 0.01418257
  7014.000 0.01298836
  7017.000 0.01262480
  7020.000 0.02505354
  7023.000 0.01001018
  7026.000 -0.00893333
  7029.000 0.02348401
  7032.000 0.01776014
  7035.000 0.02796037
  7038.000 0.01369864
  7041.000 0.00574332
  7044.000 0.00293896
  7047.000 0.01535346
  7050.000 0.01317200
  7053.000 0.00735006
  7056.000 0.01759121
  7059.000 0.02792011
  7062.000 0.00224237
  7065.000 0.00343304
  7068.000 0.02320018
  7071.000 0.01821265
  7074.000 0.01115610
  7077.000 0.01314971
  7080.000 0.00409773
  7083.000 0.00632220
  7086.000 -0.00263521
  7089.000 0.01500278
  7092.000 0.01858832
  7095.000 -0.01808104
  7098.000 0.00375013
  7101.000 0.00859086
  7104.000 -0.00034025
  7107.000 0.00731777
  7110.000 -0.00111592
  7113.000 -0.01045824
  7116.000 -0.00109009
  7119.000 0.02136205
  7122.000 0.01184179
  7125.000 0.02334235
  7128.000 -0.00179421
  7131.000 -0.00033059
  7134.000 -0.00263504
  7137.000 0.01439424
  7140.000 -0.00733971
  7143.000 -0.00780153
  7146.000 0.00233440
  7149.000 0.00398228
  7152.000 -0.00770258
  7155.000 0.01235971
  7158.000 -0.00222867
  7161.000 -0.00539054
  7164.000 -0.00084395
  7167.000 -0.00509196
  7170.000 0.00020710
  7173.000 0.01122094
  7176.000 -0.00687954
  7179.000 0.01217929
  7182.000 0.00639424
  7185.000 0.00747176
  7188.000 0.00465197
  7191.000 -0.01009411
  7194.000 -0.00264309
  7197.000 -0.01383401
  7200.000 0.01031127
  7203.000 0.02127882
  7206.000 -0.01107173
  7209.000 -0.03673324
  7212.000 -0.00898729
  7215.000 -0.00565718
  7218.000 -0.00551763
  7221.000 -0.00539269
  7224.000 0.00328446
  7227.000 -0.00774535
  7230.000 0.00989101
  7233.000 -0.00475838
  7236.000 -0.01221029
  7239.000 0.00519976
  7242.000 -0.00689054
  7245.000 -0.00933445
  7248.000 -0.02303180
  7251.000 0.00248092
  7254.000 -0.00135344
  7257.000 0.00424592
  7260.000 -0.01520914
  7263.000 0.01269301
  7266.000 -0.00987764
  7269.000 0.01466878
  7272.000 -0.00622487
  7275.000 -0.01129840
  7278.000 -0.00560337
  7281.000 -0.01430931
  7284.000 -0.00249360
  7287.000 -0.00136141
  7290.000 0.00705849
  7293.000 -0.00114463
  7296.000 -0.01146862
  7299.000 0.00546538
  7302.000 0.00453898
  7305.000 -0.01147054
  7308.000 -0.00643284
  7311.000 0.00074540
  7314.000 -0.01670247
  7317.000 -0.00649677
  7320.000 0.00068491
  7323.000 0.00956864
  7326.000 -0.00794205
  7329.000 -0.00658991
  7332.000 -0.00573672
  7335.000 -0.00639488
  7338.000 -0.02183262
  7341.000 -0.00735319
  7344.000 -0.02206796
  7347.000 -0.00090471
  7350.000 -0.02869250
  7353.000 0.01308507
  7356.000 -0.00529381
  7359.000 0.00109727
  7362.000 -0.00870083
  7365.000 -0.00769236
  7368.000 -0.01305704
  7371.000 -0.01897362
  7374.000 0.00256716
  7377.000 -0.01305649
  7380.000 -0.04084386
  7383.000 -0.02679737
  7386.000 0.00920058
  7389.000 -0.00437149
  7392.000 -0.01062773
  7395.000 -0.00989647
  7398.000 0.00965698
  7401.000 -0.01646505
  7404.000 -0.00166585
  7407.000 -0.01994874
  7410.000 -0.01920004
  7413.000 -0.00274394
  7416.000 -0.01224048
  7419.000 -0.02964880
  7422.000 -0.00386317
  7425.000 -0.01897771
  7428.000 -0.00720273
  7431.000 0.00418917
  7434.000 -0.00031283
  7437.000 -0.03033487
  7440.000 -0.02335407
  7443.000 -0.00787531
  7446.000 0.00939343
  7449.000 -0.02737353
  7452.000 -0.00163116
  7455.000 0.00428477
  7458.000 -0.02291797
  7461.000 -0.02896591
  7464.000 -0.01303888
  7467.000 -0.02092131
  7470.000 -0.03008162
  7473.000 -0.02554845
  7476.000 -0.01024931
  7479.000 -0.02287170
  7482.000 -0.01453475
  7485.000 -0.01143231
  7488.000 -0.01494671
  7491.000 -0.02715794
  7494.000 -0.01997107
  7497.000 -0.01725392
  7500.000 -0.01315311
  7503.000 -0.01733485
  7506.000 -0.00569122
  7509.000 -0.01120875
  7512.000 -0.01418543
  7515.000 -0.02858432
  7518.000 -0.02174260
  7521.000 -0.02027043
  7524.000 -0.03067619
  7527.000 -0.02117489
  7530.000 -0.01052569
  7533.000 -0.01127413
  7536.000 -0.00963075
  7539.000 -0.02850873
  7542.000 -0.03299623
  7545.000 -0.01000919
  7548.000 -0.01741731
  7551.000 -0.00818048
  7554.000 -0.02724177
  7557.000 -0.01504839
  7560.000 -0.01642541
  7563.000 -0.01526525
  7566.000 -0.02597007
  7569.000 -0.01304120
  7572.000 -0.02333561
  7575.000 -0.01524887
  7578.000 -0.02152980
  7581.000 -0.03877325
  7584.000 -0.03409216
  7587.000 -0.03693218
  7590.000 -0.03739460
  7593.000 -0.03521208
  7596.000 -0.01359058
  7599.000 -0.02189824
  7602.000 -0.02157429
  7605.000 -0.01954085
  7608.000 -0.03010729
  7611.000 -0.02501035
  7614.000 -0.02084267
  7617.000 -0.03200890
  7620.000 -0.01574546
  7623.000 -0.03443610
  7626.000 -0.02306622
  7629.000 -0.00211474
  7632.000 -0.03123919
  7635.000 -0.01728319
  7638.000 -0.02680843
  7641.000 -0.03960622
  7644.000 -0.03819473
  7647.000 -0.02624885
  7650.000 -0.03575289
  7653.000 -0.02194181
  7656.000 -0.01543244
  7659.000 -0.02668698
  7662.000 -0.01837767
  7665.000 -0.02996750
  7668.000 -0.01545615
  7671.000 -0.03280729
  7674.000 -0.02435658
  7677.000 -0.01599447
  7680.000 -0.02458818
  7683.000 -0.03315803
  7686.000 -0.03401706
  7689.000 -0.01281024
  7692.000 -0.02013455
  7695.000 -0.02846449
  7698.000 -0.03136743
  7701.000 -0.02799798
  7704.000 -0.03588060
  7707.000 -0.05644021
  7710.000 -0.03651075
  7713.000 -0.03671456
  7716.000 -0.03783263
  7719.000 -0.01628933
  7722.000 -0.02283406
  7725.000 -0.01986495
  7728.000 -0.03511866
  7731.000 -0.02956305
  7734.000 -0.05174396
  7737.000 -0.02328265
  7740.000 -0.02831041
  7743.000 -0.01529056
  7746.000 -0.02424934
  7749.000 -0.02064880
  7752.000 -0.02987086
  7755.000 -0.03988079
  7758.000 -0.03289296
  7761.000 -0.01865681
  7764.000 -0.02788826
  7767.000 -0.03375001
  7770.000 -0.02728306
  7773.000 -0.03424395
  7776.000 -0.03312414
  7779.000 -0.03538749
  7782.000 -0.01892991
  7785.000 -0.02814201
  7788.000 -0.04739993
  7791.000 -0.03795729
  7794.000 0.00001188
  7797.000 -0.02415515
  7800.000 -0.02861266
  7803.000 -0.02030238
  7806.000 -0.03688361
  7809.000 -0.03172989
  7812.000 -0.03977406
  7815.000 -0.00833347
  7818.000 -0.03483553
  7821.000 -0.03356487
  7824.000 -0.04081906
  7827.000 -0.02600240
  7830.000 -0.03218230
  7833.000 -0.02462824
  7836.000 -0.02926178
  7839.000 -0.05919831
  7842.000 -0.04182999
  7845.000 -0.04259308
  7848.000 -0.03317824
  7851.000 -0.02398247
  7854.000 -0.02531142
  7857.000 -0.04021045
  7860.000 -0.04040373
  7863.000 -0.02843612
  7866.000 -0.02109534
  7869.000 -0.03258203
  7872.000 -0.02558350
  7875.000 -0.02961989
  7878.000 -0.05084457
  7881.000 -0.03375046
  7884.000 -0.04216509
  7887.000 -0.04424769
  7890.000 -0.03699082
  7893.000 -0.03372402
  7896.000 -0.03528278
  7899.000 -0.03784316
  7902.000 -0.03656105
  7905.000 -0.03263113
  7908.000 -0.02538189
  7911.000 -0.03964863
  7914.000 -0.03934259
  7917.000 -0.03906017
  7920.000 -0.03657626
  7923.000 -0.04377205
  7926.000 -0.03790430
  7929.000 -0.02894863
  7932.000 -0.04347264
  7935.000 -0.02558883
  7938.000 -0.04331124
  7941.000 -0.04954847
  7944.000 -0.02224743
  7947.000 -0.03640056
  7950.000 -0.03147900
  7953.000 -0.03425197
  7956.000 -0.03051584
  7959.000 -0.04250973
  7962.000 -0.04128311
  7965.000 -0.03999671
  7968.000 -0.04911459
  7971.000 -0.02287495
  7974.000 -0.03637912
  7977.000 -0.04486571
  7980.000 -0.04312730
  7983.000 -0.04800693
  7986.000 -0.02174074
  7989.000 -0.02692926
  7992.000 -0.04416609
  7995.000 -0.03236225
  7998.000 -0.02239255
  8001.000 -0.02263252
  8004.000 -0.03859886
  8007.000 -0.03247526
  8010.000 -0.02868602
  8013.000 -0.03069271
  8016.000 -0.03300017
  8019.000 -0.03780299
  8022.000 -0.03484009
  8025.000 -0.04174536
  8028.000 -0.03354979
  8031.000 -0.02987106
  8034.000 -0.04062243
  8037.000 -0.04698513
  8040.000 -0.04025292
  8043.000 -0.03622568
  8046.000 -0.02950098
  8049.000 -0.03386638
  8052.000 -0.03519627
  8055.000 -0.04324515
  8058.000 -0.02598985
  8061.000 -0.04627633
  8064.000 -0.03358406
  8067.000 -0.04642335
  8070.000 -0.03257800
  8073.000 -0.05446547
  8076.000 -0.03368668
  8079.000 -0.03927755
  8082.000 -0.03352896
  8085.000 -0.04487005
  8088.000 -0.03350153
  8091.000 -0.03378433
  8094.000 -0.03051929
  8097.000 -0.04190601
  8100.000 -0.04456075
  8103.000 -0.02890457
  8106.000 -0.04602896
  8109.000 -0.02895345
  8112.000 -0.03694498
  8115.000 -0.05045856
  8118.000 -0.03462684
  8121.000 -0.01745012
  8124.000 -0.04879670
  8127.000 -0.03557236
  8130.000 -0.01876582
  8133.000 -0.03569900
  8136.000 -0.02658275
  8139.000 -0.02153890
  8142.000 -0.04122617
  8145.000 -0.05648292
  8148.000 -0.04476095
  8151.000 -0.06353956
  8154.000 -0.04516204
  8157.000 -0.04044065
  8160.000 -0.03481261
  8163.000 -0.04664190
  8166.000 -0.03875863
  8169.000 -0.04628079
  8172.000 -0.05001755
  8175.000 -0.05322864
  8178.000 -0.02951127
  8181.000 -0.04368065
  8184.000 -0.04483435
  8187.000 -0.03066655
  8190.000 -0.03529722
  8193.000 -0.03760888
  8196.000 -0.04696587
  8199.000 -0.04880425
  8202.000 -0.04722119
  8205.000 -0.06338268
  8208.000 -0.03786316
  8211.000 -0.02933235
  8214.000 -0.04054501
  8217.000 -0.03756702
  8220.000 -0.03538114
  8223.000 -0.05373485
  8226.000 -0.04318042
  8229.000 -0.02128832
  8232.000 -0.01165102
  8235.000 -0.02352133
  8238.000 -0.02422558
  8241.000 -0.04323142
  8244.000 -0.04492651
  8247.000 -0.04668812
  8250.000 -0.03254989
  8253.000 -0.02997844
  8256.000 -0.04717297
  8259.000 -0.04038344
  8262.000 -0.04360915
  8265.000 -0.03639074
  8268.000 -0.06233050
  8271.000 -0.03820024
  8274.000 -0.04545832
  8277.000 -0.01549606
  8280.000 -0.03851928
  8283.000 -0.03786584
  8286.000 -0.03009019
  8289.000 -0.03196063
  8292.000 -0.03669161
  8295.000 -0.04642875
  8298.000 -0.03423651
  8301.000 -0.05351694
  8304.000 -0.04106100
  8307.000 -0.03436019
  8310.000 -0.05410958
  8313.000 -0.05600061
  8316.000 -0.03283253
  8319.000 -0.04062293
  8322.000 -0.02477266
  8325.000 -0.04863014
  8328.000 -0.04072078
  8331.000 -0.02953996
  8334.000 -0.05162532
  8337.000 -0.03944960
  8340.000 -0.03411503
  8343.000 -0.03179537
  8346.000 -0.05798343
  8349.000 -0.05167191
  8352.000 -0.03422608
  8355.000 -0.02481599
  8358.000 -0.04137644
  8361.000 -0.03309014
  8364.000 -0.04992863
  8367.000 -0.03926743
  8370.000 -0.03851720
  8373.000 -0.03185473
  8376.000 -0.03765025
  8379.000 -0.05028767
  8382.000 -0.03686525
  8385.000 -0.02590223
  8388.000 -0.05912402
  8391.000 -0.04416312
  8394.000 -0.02306411
  8397.000 -0.03433436
  8400.000 -0.03110214
  8403.000 -0.04801570
  8406.000 -0.04039779
  8409.000 -0.04785056
  8412.000 -0.05095892
  8415.000 -0.03808383
  8418.000 -0.04721660
  8421.000 -0.02981685
  8424.000 -0.04921763
  8427.000 -0.03122978
  8430.000 -0.03777824
  8433.000 -0.03233509
  8436.000 -0.03800633
  8439.000 -0.03812040
  8442.000 -0.03203787
  8445.000 -0.04676306
  8448.000 -0.04882049
  8451.000 -0.04536293
  8454.000 -0.03800285
  8457.000 -0.03917127
  8460.000 -0.02303410
  8463.000 -0.05928717
  8466.000 -0.03200874
  8469.000 -0.03208296
  8472.000 -0.02085465
  8475.000 -0.03042162
  8478.000 -0.03717492
  8481.000 -0.02660284
  8484.000 -0.04806288
  8487.000 -0.03924863
  8490.000 -0.02069854
  8493.000 -0.03168997
  8496.000 -0.04111788
  8499.000 -0.04283409
  8502.000 -0.02749340
  8505.000 -0.03179612
  8508.000 -0.03847522
  8511.000 -0.03550882
  8514.000 -0.03124988
  8517.000 -0.04003285
  8520.000 -0.02478665
  8523.000 -0.03543492
  8526.000 -0.04255014
  8529.000 -0.03232622
  8532.000 -0.03447637
  8535.000 -0.02829500
  8538.000 -0.04353903
  8541.000 -0.03456327
  8544.000 -0.04908250
  8547.000 -0.02953997
  8550.000 -0.04204495
  8553.000 -0.03004803
  8556.000 -0.02672706
  8559.000 -0.02551001
  8562.000 -0.03732647
  8565.000 -0.04137245
  8568.000 -0.04039953
  8571.000 -0.02743129
  8574.000 -0.02993829
  8577.000 -0.03054712
  8580.000 -0.02467737
  8583.000 -0.02582827
  8586.000 -0.02025492
  8589.000 -0.04048893
  8592.000 -0.02049879
  8595.000 -0.04159543
  8598.000 -0.02344532
  8601.000 -0.02557736
  8604.000 -0.03310354
  8607.000 -0.01725325
  8610.000 -0.03894857
  8613.000 -0.02806128
  8616.000 -0.03573187
  8619.000 -0.03034913
  8622.000 -0.01933882
  8625.000 -0.02429922
  8628.000 -0.02421288
  8631.000 -0.04336121
  8634.000 -0.03168216
  8637.000 -0.02642032
  8640.000 -0.03657709
  8643.000 -0.03838185
  8646.000 -0.03675668
  8649.000 -0.03375528
  8652.000 -0.02535416
  8655.000 -0.03275749
  8658.000 -0.02692676
  8661.000 -0.02503417
  8664.000 -0.03840781
  8667.000 -0.01269134
  8670.000 -0.03261261
  8673.000 -0.03682405
  8676.000 -0.03151802
  8679.000 -0.03292162
  8682.000 -0.02145050
  8685.000 -0.03819569
  8688.000 -0.04756612
  8691.000 -0.02930388
  8694.000 -0.01949233
  8697.000 -0.02354421
  8700.000 -0.02793233
  8703.000 -0.02291041
  8706.000 -0.04796018
  8709.000 -0.01957578
  8712.000 -0.02907208
  8715.000 -0.03193713
  8718.000 -0.02391646
  8721.000 -0.01703661
  8724.000 -0.00619025
  8727.000 -0.02094329
  8730.000 -0.03159869
  8733.000 -0.02763442
  8736.000 -0.03994563
  8739.000 -0.02186146
  8742.000 -0.03208795
  8745.000 -0.01034779
  8748.000 -0.02133188
  8751.000 -0.02874062
  8754.000 -0.01078940
  8757.000 -0.03220841
  8760.000 -0.03484267
  8763.000 -0.02537044
  8766.000 -0.02425883
  8769.000 -0.02475831
  8772.000 -0.02040741
  8775.000 -0.02605984
  8778.000 -0.01716504
  8781.000 -0.01867976
  8784.000 -0.02850683
  8787.000 -0.04192382
  8790.000 -0.02713239
  8793.000 -0.01352910
  8796.000 -0.02083279
  8799.000 -0.02305022
  8802.000 -0.02531788
  8805.000 -0.02105538
  8808.000 0.00504070
  8811.000 -0.01887536
  8814.000 -0.03595246
  8817.000 -0.02601723
  8820.000 -0.01602435
  8823.000 -0.01514363
  8826.000 -0.02307880
  8829.000 -0.02459875
  8832.000 -0.00995622
  8835.000 -0.02455913
  8838.000 -0.00503604
  8841.000 -0.03568904
  8844.000 -0.01269394
  8847.000 -0.00989332
  8850.000 -0.01695040
  8853.000 -0.02596205
  8856.000 -0.03742165
  8859.000 -0.01425117
  8862.000 -0.01418842
  8865.000 -0.02698254
  8868.000 -0.02052363
  8871.000 -0.01753218
  8874.000 -0.02706808
  8877.000 -0.02032899
  8880.000 -0.01671279
  8883.000 -0.02040561
  8886.000 -0.01867368
  8889.000 -0.02817684
  8892.000 -0.03241237
  8895.000 -0.02843929
  8898.000 -0.02278341
  8901.000 -0.01277887
  8904.000 -0.02844224
  8907.000 -0.02953087
  8910.000 -0.02331801
  8913.000 0.00050470
  8916.000 -0.02173886
  8919.000 -0.01737196
  8922.000 -0.01646966
  8925.000 -0.01467782
  8928.000 -0.02391071
  8931.000 -0.02089566
  8934.000 -0.02045401
  8937.000 -0.00785316
  8940.000 -0.01431371
  8943.000 -0.01656146
  8946.000 -0.00976882
  8949.000 -0.02893970
  8952.000 -0.00594185
  8955.000 -0.00078705
  8958.000 -0.01561952
  8961.000 -0.02909418
  8964.000 -0.01145760
  8967.000 -0.01525300
  8970.000 -0.00182294
  8973.000 -0.01724622
  8976.000 -0.02269402
  8979.000 -0.01113627
  8982.000 -0.01338948
  8985.000 -0.01558004
  8988.000 0.00295771
  8991.000 -0.01773763
  8994.000 -0.00500352
  8997.000 -0.00876391
  9000.000 0.00144025
  9003.000 0.00742755
  9006.000 -0.01594838
  9009.000 -0.02329287
  9012.000 -0.01742764
  9015.000 -0.00312223
  9018.000 -0.02322479
  9021.000 -0.00342609
  9024.000 -0.00543741
  9027.000 -0.00999908
  9030.000 -0.00495571
  9033.000 0.00505607
  9036.000 -0.00113790
  9039.000 -0.01428657
  9042.000 0.00456144
  9045.000 -0.00768366
  9048.000 -0.00415387
  9051.000 -0.00889700
  9054.000 -0.01362769
  9057.000 0.02683012
  9060.000 -0.00330837
  9063.000 -0.00245343
  9066.000 -0.00729767
  9069.000 -0.01880068
  9072.000 -0.01102063
  9075.000 -0.01265042
  9078.000 -0.02085363
  9081.000 0.00669468
  9084.000 0.00589902
  9087.000 0.00416617
  9090.000 -0.00223470
  9093.000 -0.01364391
  9096.000 -0.00271094
  9099.000 -0.01776164
  9102.000 0.00146596
  9105.000 -0.00919292
  9108.000 0.00105995
  9111.000 0.01524806
  9114.000 0.00270775
  9117.000 -0.00392908
  9120.000 0.01890410
  9123.000 0.00393697
  9126.000 0.00195310
  9129.000 0.00638100
  9132.000 0.00483870
  9135.000 -0.01750459
  9138.000 0.00356468
  9141.000 -0.00444206
  9144.000 0.01540926
  9147.000 -0.00324929
  9150.000 0.00648621
  9153.000 0.00260568
  9156.000 0.00613706
  9159.000 0.00009138
  9162.000 0.01135214
  9165.000 0.00846537
  9168.000 0.00278055
  9171.000 -0.00018960
  9174.000 -0.00610439
  9177.000 -0.00425636
  9180.000 0.01089528
  9183.000 0.00197444
  9186.000 -0.00427487
  9189.000 0.01351428
  9192.000 -0.00742329
  9195.000 0.00619289
  9198.000 0.00075806
  9201.000 -0.00947354
  9204.000 0.02197515
  9207.000 0.00429408
  9210.000 -0.00513500
  9213.000 0.01242044
  9216.000 -0.00271413
  9219.000 0.01763938
  9222.000 -0.00071132
  9225.000 0.01885178
  9228.000 0.01227189
  9231.000 0.01456615
  9234.000 0.03507699
  9237.000 0.01122158
  9240.000 0.00581852
  9243.000 -0.00042511
  9246.000 -0.00209486
  9249.000 0.01928748
  9252.000 0.00252350
  9255.000 0.00420963
  9258.000 0.02144625
  9261.000 -0.00604655
  9264.000 0.01128013
  9267.000 0.02316121
  9270.000 0.03268297
  9273.000 -0.00572950
  9276.000 -0.00594331
  9279.000 0.00324451
  9282.000 0.01648611
  9285.000 0.03292993
  9288.000 0.00632163
  9291.000 0.02282855
  9294.000 0.01068028
  9297.000 0.01443694
  9300.000 0.00406774
  9303.000 0.03593929
  9306.000 0.01683972
  9309.000 0.02392769
  9312.000 0.02662930
  9315.000 0.02851115
  9318.000 0.02138596
  9321.000 0.03280229
  9324.000 0.03267123
  9327.000 0.03130018
  9330.000 0.03381729
  9333.000 0.03822970
  9336.000 0.01475622
  9339.000 0.02462552
  9342.000 0.00802968
  9345.000 0.02916270
  9348.000 0.01233184
  9351.000 0.01630787
  9354.000 0.01841670
  9357.000 0.01800669
  9360.000 0.01137727
  9363.000 -0.00541064
  9366.000 0.02888311
  9369.000 0.01661972
  9372.000 0.04478804
  9375.000 0.03714674
  9378.000 0.03591455
  9381.000 0.01848994
  9384.000 0.00929201
  9387.000 0.02558804
  9390.000 0.03362672
  9393.000 0.02014015
  9396.000 0.03665524
  9399.000 0.01975131
  9402.000 0.02195741
  9405.000 0.02233217
  9408.000 0.03716572
  9411.000 0.01794928
  9414.000 0.01697746
  9417.000 0.04264918
  9420.000 0.02191852
  9423.000 0.03058129
  9426.000 0.01581105
  9429.000 0.01176939
  9432.000 0.01439157
  9435.000 0.04503862
  9438.000 0.04026918
  9441.000 0.01917933
  9444.000 0.03720905
  9447.000 0.01608578
  9450.000 0.04997936
  9453.000 0.04017023
  9456.000 0.03786699
  9459.000 0.01848596
  9462.000 0.05264860
  9465.000 0.02675100
  9468.000 0.03347210
  9471.000 0.02841996
  9474.000 0.02714058
  9477.000 0.03120749
  9480.000 0.04815746
  9483.000 0.01746506
  9486.000 0.01755697
  9489.000 0.01827487
  9492.000 0.03010417
  9495.000 0.03821072
  9498.000 0.03863362
  9501.000 0.03049243
  9504.000 0.02012362
  9507.000 0.03567027
  9510.000 0.04306323
  9513.000 0.00615472
  9516.000 0.04059287
  9519.000 0.02632614
  9522.000 0.02952680
  9525.000 0.03187779
  9528.000 0.02840148
  9531.000 0.04018909
  9534.000 0.03241675
  9537.000 0.05219687
  9540.000 0.04864117
  9543.000 0.02092295
  9546.000 0.05694159
  9549.000 0.02725219
  9552.000 0.04297391
  9555.000 0.05853973
  9558.000 0.02091125
  9561.000 0.04402049
  9564.000 0.03712913
  9567.000 0.05291780
  9570.000 0.04053060
  9573.000 0.04491439
  9576.000 0.03263297
  9579.000 0.05534693
  9582.000 0.06685785
  9585.000 0.03522015
  9588.000 0.03685154
  9591.000 0.02181864
  9594.000 0.06162997
  9597.000 0.05685200
  9600.000 0.03455788
  9603.000 0.03925392
  9606.000 0.03253956
  9609.000 0.03918519
  9612.000 0.03789069
  9615.000 0.04376709
  9618.000 0.04751462
  9621.000 0.04880594
  9624.000 0.03379826
  9627.000 0.02917029
  9630.000 0.04836340
  9633.000 0.03986763
  9636.000 0.03538087
  9639.000 0.04781123
  9642.000 0.02766924
  9645.000 0.01605687
  9648.000 0.04418161
  9651.000 0.04496473
  9654.000 0.05170467
  9657.000 0.02793637
  9660.000 0.04990865
  9663.000 0.04150882
  9666.000 0.02695127
  9669.000 0.04062289
  9672.000 0.05635180
  9675.000 0.04862160
  9678.000 0.04880750
  9681.000 0.03957409
  9684.000 0.04498221
  9687.000 0.06895471
  9690.000 0.03556011
  9693.000 0.03762867
  9696.000 0.04519591
  9699.000 0.04829733
  9702.000 0.06069850
  9705.000 0.05640033
  9708.000 0.06001662
  9711.000 0.03585298
  9714.000 0.05188796
  9717.000 0.05052712
  9720.000 0.04998761
  9723.000 0.05020056
  9726.000 0.03607494
  9729.000 0.07787399
  9732.000 0.05288713
  9735.000 0.04206882
  9738.000 0.05557204
  9741.000 0.04366562
  9744.000 0.04993211
  9747.000 0.03242012
  9750.000 0.06115006
  9753.000 0.06393051
  9756.000 0.06054983
  9759.000 0.04217328
  9762.000 0.05074940
  9765.000 0.07043272
  9768.000 0.04311039
  9771.000 0.05647698
  9774.000 0.06254171
  9777.000 0.05140314
  9780.000 0.03837353
  9783.000 0.03887436
  9786.000 0.03722628
  9789.000 0.05807528
  9792.000 0.04785655
  9795.000 0.04173903
  9798.000 0.04770088
  9801.000 0.04212817
  9804.000 0.04873433
  9807.000 0.05350685
  9810.000 0.04457233
  9813.000 0.07305518
  9816.000 0.04851968
  9819.000 0.05396527
  9822.000 0.05915129
  9825.000 0.04331119
  9828.000 0.05620929
  9831.000 0.06012316
  9834.000 0.05547881
  9837.000 0.04154144
  9840.000 0.05120125
  9843.000 0.05209597
  9846.000 0.04765387
  9849.000 0.03662195
  9852.000 0.04392327
  9855.000 0.04786148
  9858.000 0.06008126
  9861.000 0.04964378
  9864.000 0.03520974
  9867.000 0.06040239
  9870.000 0.05917572
  9873.000 0.05662066
  9876.000 0.07242719
  9879.000 0.05852410
  9882.000 0.06190898
  9885.000 0.06985920
  9888.000 0.06324472
  9891.000 0.05693994
  9894.000 0.05316399
  9897.000 0.04308706
  9900.000 0.06857299
  9903.000 0.06120367
  9906.000 0.05296327
  9909.000 0.06779215
  9912.000 0.04817105
  9915.000 0.06658035
  9918.000 0.05607595
  9921.000 0.04700331
  9924.000 0.03742888
  9927.000 0.06833894
  9930.000 0.04951427
  9933.000 0.04549593
  9936.000 0.03967477
  9939.000 0.04239340
  9942.000 0.05001795
  9945.000 0.07706239
  9948.000 0.04728506
  9951.000 0.05891862
  9954.000 0.06031292
  9957.000 0.05567353
  9960.000 0.04492687
  9963.000 0.04945177
  9966.000 0.04732929
  9969.000 0.06152895
  9972.000 0.04599972
  9975.000 0.04515114
  9978.000 0.05738742
  9981.000 0.04423115
  9984.000 0.06165665
  9987.000 0.04053220
  9990.000 0.04571965
  9993.000 0.03490984
  9996.000 0.05450763
  9999.000 0.03768661
 10002.000 0.05278752
 10005.000 0.02717068
 10008.000 0.05788604
 10011.000 0.03593362
 10014.000 0.05121934
 10017.000 0.05067801
 10020.000 0.06601189
 10023.000 0.06102884
 10026.000 0.05698602
 10029.000 0.07646759
 10032.000 0.07978116
 10035.000 0.05541422
 10038.000 0.05886171
 10041.000 0.06008816
 10044.000 0.05407798
 10047.000 0.06269252
 10050.000 0.06459250
 10053.000 0.05903805
 10056.000 0.03261446
 10059.000 0.03170848
 10062.000 0.04559620
 10065.000 0.05656713
 10068.000 0.03902297
 10071.000 0.05819320
 10074.000 0.03910946
 10077.000 0.05611169
 10080.000 0.04984278
 10083.000 0.04510752
 10086.000 0.04591970
 10089.000 0.04955922
 10092.000 0.05741710
 10095.000 0.05177996
 10098.000 0.05071148
 10101.000 0.03162641
 10104.000 0.06847067
 10107.000 0.04336246
 10110.000 0.03358330
 10113.000 0.05677161
 10116.000 0.04191648
 10119.000 0.05307555
 10122.000 0.05781019
 10125.000 0.05603571
 10128.000 0.05612089
 10131.000 0.03795015
 10134.000 0.05081330
 10137.000 0.06028556
 10140.000 0.06718687
 10143.000 0.05841240
 10146.000 0.04275662
 10149.000 0.04184503
 10152.000 0.05144845
 10155.000 0.06840663
 10158.000 0.05276401
 10161.000 0.05321275
 10164.000 0.04422159
 10167.000 0.05694082
 10170.000 0.05890169
 10173.000 0.05433282
 10176.000 0.04266748
 10179.000 0.05441560
 10182.000 0.04178596
 10185.000 0.02736467
 10188.000 0.02716845
 10191.000 0.04572388
 10194.000 0.06168269
 10197.000 0.04204665
 10200.000 0.02936709
 10203.000 0.02695010
 10206.000 0.05322529
 10209.000 0.06989125
 10212.000 0.04839510
 10215.000 0.05054084
 10218.000 0.03978880
 10221.000 0.06585163
 10224.000 0.05405333
 10227.000 0.02511025
 10230.000 0.06320772
 10233.000 0.02610166
 10236.000 0.06371987
 10239.000 0.03933558
 10242.000 0.04132638
 10245.000 0.02214827
 10248.000 0.06435693
 10251.000 0.04106205
 10254.000 0.05212895
 10257.000 0.04845760
 10260.000 0.04228042
 10263.000 0.05227076
 10266.000 0.03444048
 10269.000 0.05688363
 10272.000 0.05136041
 10275.000 0.03119970
 10278.000 0.02189726
 10281.000 0.06568409
 10284.000 0.05097544
 10287.000 0.06222860
 10290.000 0.04368940
 10293.000 0.04218101
 10296.000 0.02429672
 10299.000 0.05653629
 10302.000 0.03510953
 10305.000 0.04784412
 10308.000 0.05482645
 10311.000 0.05150720
 10314.000 0.02695138
 10317.000 0.05638652
 10320.000 0.04100670
 10323.000 0.02847877
 10326.000 0.02726166
 10329.000 0.03985509
 10332.000 0.07160038
 10335.000 0.03764950
 10338.000 0.03186720
 10341.000 0.03880357
 10344.000 0.03378211
 10347.000 0.04136216
 10350.000 0.02408466
 10353.000 0.02863988
 10356.000 0.03194121
 10359.000 0.04563843
 10362.000 0.03566766
 10365.000 0.04520793
 10368.000 0.03566544
 10371.000 0.04543817
 10374.000 0.02443713
 10377.000 0.05344405
 10380.000 0.03100599
 10383.000 0.05069718
 10386.000 0.02617068
 10389.000 0.03917074
 10392.000 0.04492759
 10395.000 0.04321943
 10398.000 0.03496348
 10401.000 0.02758653
 10404.000 0.01792066
 10407.000 0.02898549
 10410.000 0.02633345
 10413.000 0.01688291
 10416.000 0.04172744
 10419.000 0.00628728
 10422.000 0.02087933
 10425.000 0.03648667
 10428.000 0.03424336
 10431.000 0.04491731
 10434.000 0.03361876
 10437.000 0.02906022
 10440.000 0.02513341
 10443.000 0.03496566
 10446.000 0.04133575
 10449.000 0.03538031
 10452.000 0.02407076
 10455.000 0.03341739
 10458.000 0.01170800
 10461.000 0.01485514
 10464.000 0.02413698
 10467.000 0.03159321
 10470.000 0.01359658
 10473.000 0.01452006
 10476.000 0.03156760
 10479.000 0.03478951
 10482.000 0.02087349
 10485.000 0.02089170
 10488.000 0.03442819
 10491.000 0.03091160
 10494.000 0.02622001
 10497.000 0.02638395
 10500.000 0.02322796
 10503.000 0.03537604
 10506.000 0.02991236
 10509.000 0.02687622
 10512.000 0.03630911
 10515.000 0.04029335
 10518.000 0.02173802
 10521.000 0.00908741
 10524.000 0.02143998
 10527.000 0.02571504
 10530.000 0.02205678
 10533.000 0.02892181
 10536.000 0.03275975
 10539.000 0.03703278
 10542.000 0.00678692
 10545.000 0.03153891
 10548.000 0.02186994
 10551.000 0.02666845
 10554.000 0.03000420
 10557.000 0.01963729
 10560.000 0.02218846
 10563.000 0.02155174
 10566.000 0.02387166
 10569.000 0.02359123
 10572.000 0.02504417
 10575.000 0.02097151
 10578.000 0.02961329
 10581.000 0.02993324
 10584.000 0.03021273
 10587.000 0.01634809
 10590.000 0.02511088
 10593.000 0.01641289
 10596.000 0.02506190
 10599.000 0.02676523
 10602.000 0.01071070
 10605.000 0.02285530
 10608.000 0.03888939
 10611.000 0.01331839
 10614.000 0.01074569
 10617.000 0.02589365
 10620.000 0.02135424
 10623.000 0.00978456
 10626.000 0.01702206
 10629.000 0.01948960
 10632.000 0.01042255
 10635.000 0.00791068
 10638.000 -0.00332831
 10641.000 0.01786897
 10644.000 0.02183553
 10647.000 0.01310749
 10650.000 0.01719761
 10653.000 0.00467753
 10656.000 0.00860957
 10659.000 0.00759726
 10662.000 0.00467748
 10665.000 0.01053811
 10668.000 0.00830954
 10671.000 0.00047899
 10674.000 0.02505417
 10677.000 -0.00249282
 10680.000 0.00343150
 10683.000 0.01251770
 10686.000 0.01140783
 10689.000 0.01986460
 10692.000 0.00851012
 10695.000 0.01485476
 10698.000 0.00313190
 10701.000 -0.00165268
 10704.000 0.02104099
 10707.000 0.00174844
 10710.000 0.00156989
 10713.000 0.00605500
 10719.000 0.00331760
 10722.000 0.00920887
 10725.000 -0.00499213
 10728.000 0.00193349
 10731.000 0.00846340
 10734.000 0.00427956
 10737.000 0.01092997
 10740.000 0.01710950
 10743.000 0.02903119
 10746.000 0.01049525
 10749.000 0.01777068
 10752.000 0.01843268
 10755.000 0.00731134
 10758.000 0.00653575
 10761.000 0.02176042
 10764.000 0.00228660
 10767.000 0.01004654
 10770.000 0.00983506
 10773.000 0.00430637
 10776.000 -0.00207247
 10779.000 -0.00000343
 10782.000 -0.00344404
 10785.000 0.01953516
 10788.000 0.00379766
 10791.000 -0.01977400
 10794.000 -0.00234263
 10797.000 -0.01181404
 10800.000 0.00211062
 10803.000 -0.00978567
 10806.000 0.00155927
 10809.000 0.00815915
 10812.000 0.01841860
 10815.000 -0.00148522
 10818.000 -0.01935624
 10821.000 -0.00052457
 10824.000 0.00996073
 10827.000 0.00218815
 10830.000 -0.01243446
 10833.000 -0.00018707
 10836.000 -0.02153669
 10839.000 -0.02423417
 10842.000 -0.00531001
 10845.000 0.00295144
 10848.000 -0.01370151
 10851.000 0.00355469
 10854.000 -0.00253773
 10857.000 0.00779100
 10860.000 -0.00136631
 10863.000 -0.00970629
 10866.000 0.01640290
 10869.000 0.00041976
 10872.000 0.00352446
 10875.000 0.01210975
 10878.000 -0.00145808
 10881.000 0.00400621
 10884.000 -0.01246119
 10887.000 -0.00777452
 10890.000 0.00318317
 10893.000 -0.02075719
 10896.000 -0.01457816
 10899.000 0.00097028
 10902.000 -0.02805230
 10905.000 0.00479923
 10908.000 -0.00962244
 10911.000 0.00404814
 10914.000 -0.00054501
 10917.000 -0.00631636
 10920.000 0.00114474
 10923.000 0.00070484
 10926.000 -0.00115944
 10929.000 -0.00676101
 10932.000 -0.02212498
 10935.000 0.01324471
 10938.000 -0.00700496
 10941.000 -0.01486982
 10944.000 -0.00479824
 10947.000 0.00821823
 10950.000 -0.02213821
 10953.000 -0.00984515
 10956.000 -0.01355571
 10959.000 -0.01113064
 10962.000 -0.01921252
 10965.000 0.00023208
 10968.000 -0.02298630
 10971.000 -0.00103038
 10974.000 -0.00819408
 10977.000 -0.00228430
 10980.000 0.00744648
 10983.000 0.00732363
 10986.000 -0.01145308
 10989.000 -0.01208446
 10992.000 -0.02523263
 10995.000 -0.00734988
 10998.000 -0.00062726
 11001.000 0.00107745
 11004.000 -0.01150739
 11007.000 -0.00952931
 11010.000 -0.01083447
 11013.000 -0.01640894
 11016.000 -0.01332709
 11019.000 0.00044451
 11022.000 0.00304673
 11025.000 -0.01398225
 11028.000 -0.02571592
 11031.000 -0.00708906
 11034.000 -0.00825316
 11037.000 -0.01363841
 11040.000 0.00522572
 11043.000 -0.02635137
 11046.000 -0.01188248
 11049.000 -0.02088801
 11052.000 -0.02024915
 11055.000 -0.02192837
 11058.000 -0.03354488
 11061.000 -0.01993444
 11064.000 -0.01980494
 11067.000 -0.03012999
 11070.000 -0.01240599
 11073.000 -0.01209666
 11076.000 -0.02143999
 11079.000 -0.02669450
 11082.000 -0.00996655
 11085.000 -0.00365041
 11088.000 -0.00645740
 11091.000 0.00077839
 11094.000 -0.01784103
 11097.000 -0.01313758
 11100.000 -0.01613823
 11103.000 -0.00694379
 11106.000 -0.02774349
 11109.000 -0.00046188
 11112.000 -0.00908712
 11115.000 -0.01440627
 11118.000 -0.01800121
 11121.000 -0.01202167
 11124.000 -0.01459635
 11127.000 -0.01139471
 11130.000 -0.00290827
 11133.000 -0.01767353
 11136.000 -0.03262677
 11139.000 -0.00952443
 11142.000 -0.02658936
 11145.000 -0.03204250
 11148.000 -0.02251661
 11151.000 -0.02087255
 11154.000 -0.02646178
 11157.000 -0.00817704
 11160.000 -0.03616584
 11163.000 -0.02847967
 11166.000 -0.01385757
 11169.000 -0.03051079
 11172.000 -0.02350149
 11175.000 -0.02284261
 11178.000 -0.03896648
 11181.000 -0.02473643
 11184.000 -0.03096934
 11187.000 -0.03638066
 11190.000 -0.01094015
 11193.000 -0.04151124
 11196.000 -0.02189070
 11199.000 -0.01931450
 11202.000 -0.02413981
 11205.000 -0.01235917
 11208.000 -0.02082503
 11211.000 -0.02717775
 11214.000 -0.02869019
 11217.000 -0.03695134
 11220.000 -0.03776181
 11223.000 -0.02695820
 11226.000 -0.03562644
 11229.000 -0.02855228
 11232.000 -0.02623247
 11235.000 -0.01210205
 11238.000 -0.02807882
 11241.000 -0.02128243
 11244.000 -0.02792514
 11247.000 -0.01828671
 11250.000 -0.02915114
 11253.000 -0.03358199
 11256.000 -0.02670383
 11259.000 -0.02853409
 11262.000 -0.01469488
 11265.000 -0.01389130
 11268.000 -0.02191278
 11271.000 -0.01320895
 11274.000 -0.04027417
 11277.000 -0.01605900
 11280.000 -0.02668355
 11283.000 -0.02357208
 11286.000 -0.01976533
 11289.000 -0.03398867
 11292.000 -0.03667832
 11295.000 -0.01231971
 11298.000 -0.01324400
 11301.000 -0.02154688
 11304.000 -0.03589796
 11307.000 -0.02874863
 11310.000 -0.02379768
 11313.000 -0.01310510
 11316.000 -0.03193755
 11319.000 -0.01924934
 11322.000 -0.02529413
 11325.000 -0.01599173
 11328.000 -0.03317101
 11331.000 -0.02538855
 11334.000 -0.03463682
 11337.000 -0.04283217
 11340.000 -0.04393845
 11343.000 -0.02496084
 11346.000 -0.02062838
 11349.000 -0.02891526
 11352.000 -0.03505755
 11355.000 -0.02541473
 11358.000 -0.01927720
 11361.000 -0.02691595
 11364.000 -0.02746278
 11367.000 -0.03404598
 11370.000 -0.03679489
 11373.000 -0.04273185
 11376.000 -0.04125104
 11379.000 -0.00939459
 11382.000 -0.03098686
 11385.000 -0.03168762
 11388.000 -0.02823229
 11391.000 -0.02550995
 11394.000 -0.04451329
 11397.000 -0.04668634
 11400.000 -0.03943976
 11403.000 -0.03449243
 11406.000 -0.03398771
 11409.000 -0.04642717
 11412.000 -0.05383607
 11415.000 -0.03601342
 11418.000 -0.04311142
 11421.000 -0.03763905
 11424.000 -0.02776920
 11427.000 -0.02760725
 11430.000 -0.02851702
 11433.000 -0.03539166
 11436.000 -0.04311655
 11439.000 -0.03375911
 11442.000 -0.04124371
 11445.000 -0.02686408
 11448.000 -0.02715061
 11451.000 -0.03837260
 11454.000 -0.03158546
 11457.000 -0.03914425
 11460.000 -0.04874868
 11463.000 -0.02560281
 11466.000 -0.03124661
 11469.000 -0.02873015
 11472.000 -0.02246318
 11475.000 -0.02087283
 11478.000 -0.03353465
 11481.000 -0.04554772
 11484.000 -0.04678400
 11487.000 -0.06024361
 11490.000 -0.03416871
 11493.000 -0.03130613
 11496.000 -0.02327170
 11499.000 -0.04268159
 11502.000 -0.03496813
 11505.000 -0.02294321
 11508.000 -0.02033295
 11511.000 -0.01463226
 11514.000 -0.02951143
 11517.000 -0.03858806
 11520.000 -0.02136051
 11523.000 -0.02988092
 11526.000 -0.03678267
 11529.000 -0.03179549
 11532.000 -0.03765519
 11535.000 -0.04050703
 11538.000 -0.01853445
 11541.000 -0.02746637
 11544.000 -0.04700717
 11547.000 -0.03338067
 11550.000 -0.02906579
 11553.000 -0.01929846
 11556.000 -0.03363454
 11559.000 -0.03607900
 11562.000 -0.04704485
 11565.000 -0.04436772
 11568.000 -0.03567845
 11571.000 -0.03973869
 11574.000 -0.05379018
 11577.000 -0.02956437
 11580.000 -0.02761045
 11583.000 -0.05027568
 11586.000 -0.01917178
 11589.000 -0.03082918
 11592.000 -0.03491551
 11595.000 -0.04405088
 11598.000 -0.05442093
 11601.000 -0.03108797
 11604.000 -0.03746355
 11607.000 -0.05016210
 11610.000 -0.02071730
 11613.000 -0.03743250
 11616.000 -0.04191296
 11619.000 -0.02332763
 11622.000 -0.04352024
 11625.000 -0.05461956
 11628.000 -0.03970580
 11631.000 -0.02866117
 11634.000 -0.04159013
 11637.000 -0.05007435
 11640.000 -0.03591417
 11643.000 -0.04028830
 11646.000 -0.04516107
 11649.000 -0.05436928
 11652.000 -0.02391010
 11655.000 -0.04366298
 11658.000 -0.03698012
 11661.000 -0.04111412
 11664.000 -0.03399646
 11667.000 -0.03022277
 11670.000 -0.05286170
 11673.000 -0.04039142
 11676.000 -0.01939428
 11679.000 -0.03964005
 11682.000 -0.04471941
 11685.000 -0.03259895
 11688.000 -0.03579785
 11691.000 -0.03199682
 11694.000 -0.02768938
 11697.000 -0.03280995
 11700.000 -0.02889395
 11703.000 -0.04501941
 11706.000 -0.03353685
 11709.000 -0.03397479
 11712.000 -0.04555522
 11715.000 -0.04214321
 11718.000 -0.04818240
 11721.000 -0.02780675
 11724.000 -0.03571586
 11727.000 -0.03822877
 11730.000 -0.04382037
 11733.000 -0.04123974
 11736.000 -0.05248804
 11739.000 -0.04875757
 11742.000 -0.03843388
 11745.000 -0.03645181
 11748.000 -0.04356041
 11751.000 -0.04301040
 11754.000 -0.03245666
 11757.000 -0.03733484
 11760.000 -0.06014491
 11763.000 -0.05115606
 11766.000 -0.03522431
 11769.000 -0.05554879
 11772.000 -0.05727893
 11775.000 -0.03533015
 11778.000 -0.03905843
 11781.000 -0.03410547
 11784.000 -0.04267847
 11787.000 -0.05760075
 11790.000 -0.05216195
 11793.000 -0.04760740
 11796.000 -0.05234377
 11799.000 -0.03842688
 11802.000 -0.05125874
 11805.000 -0.03830772
 11808.000 -0.05143340
 11811.000 -0.05166591
 11814.000 -0.02013319
 11817.000 -0.04477884
 11820.000 -0.03102571
 11823.000 -0.04717973
 11826.000 -0.03404408
 11829.000 -0.03298533
 11832.000 -0.01344725
 11835.000 -0.03973791
 11838.000 -0.03696747
 11841.000 -0.05875986
 11844.000 -0.05257825
 11847.000 -0.04153130
 11850.000 -0.04057023
 11853.000 -0.04848123
 11856.000 -0.03969859
 11859.000 -0.03493463
 11862.000 -0.04836043
 11865.000 -0.03604851
 11868.000 -0.04020619
 11871.000 -0.03702448
 11874.000 -0.04259528
 11877.000 -0.02843328
 11880.000 -0.04488648
 11883.000 -0.05221504
 11886.000 -0.04295669
 11889.000 -0.04419914
 11892.000 -0.02516140
 11895.000 -0.02926846
 11898.000 -0.03141220
 11901.000 -0.02183420
 11904.000 -0.04399518
 11907.000 -0.05479420
 11910.000 -0.05241223
 11913.000 -0.05062380
 11916.000 -0.04933110
 11919.000 -0.04051506
 11922.000 -0.05147038
 11925.000 -0.04528472
 11928.000 -0.03778212
 11931.000 -0.03358106
 11934.000 -0.06002811
 11937.000 -0.03973091
 11940.000 -0.04765774
 11943.000 -0.03085082
 11946.000 -0.02672054
 11949.000 -0.01904489
 11952.000 -0.03949401
 11955.000 -0.02197002
 11958.000 -0.05022704
 11961.000 -0.02595793
 11964.000 -0.03594086
 11967.000 -0.02457929
 11970.000 -0.04198530
 11973.000 -0.04209340
 11976.000 -0.04878426
 11979.000 -0.04163782
 11982.000 -0.04797587
 11985.000 -0.03291245
 11988.000 -0.02483012
 11991.000 -0.04356015
 11994.000 -0.03691506
 11997.000 -0.02946781
 12000.000 -0.04091736
 12003.000 -0.04868579
 12006.000 -0.04691427
 12009.000 -0.04858087
 12012.000 -0.04815559
 12015.000 -0.03481251
 12018.000 -0.03479155
 12021.000 -0.02810929
 12024.000 -0.03485500
 12027.000 -0.04846683
 12030.000 -0.03512000
 12033.000 -0.03411162
 12036.000 -0.05370671
 12039.000 -0.02138991
 12042.000 -0.03832752
 12045.000 -0.03375551
 12048.000 -0.03054645
 12051.000 -0.04479267
 12054.000 -0.04111951
 12057.000 -0.02896368
 12060.000 -0.02884080
 12063.000 -0.04342658
 12066.000 -0.02247656
 12069.000 -0.01250230
 12072.000 -0.03812435
 12075.000 -0.01624802
 12078.000 -0.03751869
 12081.000 -0.03315123
 12084.000 -0.03204955
 12087.000 -0.04681117
 12090.000 -0.02498584
 12093.000 -0.04716458
 12096.000 -0.03204477
 12099.000 -0.05975838
 12102.000 -0.04214395
 12105.000 -0.02967107
 12108.000 -0.02663061
 12111.000 -0.04097425
 12114.000 -0.04047544
 12117.000 -0.02774838
 12120.000 -0.02781112
 12123.000 -0.05267190
 12126.000 -0.03794959
 12129.000 -0.04536084
 12132.000 -0.03332443
 12135.000 -0.02217515
 12138.000 -0.04420076
 12141.000 -0.03659671
 12144.000 -0.03041653
 12147.000 -0.03948726
 12150.000 -0.03937540
 12153.000 -0.02394223
 12156.000 -0.04233515
 12159.000 -0.03823978
 12162.000 -0.01795624
 12165.000 -0.03335295
 12168.000 -0.02591735
 12171.000 -0.03078568
 12174.000 -0.03453505
 12177.000 -0.03080334
 12180.000 -0.04890245
 12183.000 -0.03031104
 12186.000 -0.03125877
 12189.000 -0.02226246
 12192.000 -0.03662036
 12195.000 -0.03870303
 12198.000 -0.02936766
 12201.000 -0.04089004
 12204.000 -0.04263207
 12207.000 -0.04256566
 12210.000 -0.02533133
 12213.000 -0.02152545
 12216.000 -0.01514887
 12219.000 -0.00954620
 12222.000 -0.02654338
 12225.000 -0.04772401
 12228.000 -0.03831809
 12231.000 -0.03876807
 12234.000 -0.02227929
 12237.000 -0.02941209
 12240.000 -0.01862172
 12243.000 -0.02683489
 12246.000 -0.02996171
 12249.000 -0.04031457
 12252.000 -0.03533904
 12255.000 -0.03995801
 12258.000 -0.03521808
 12261.000 -0.05146856
 12264.000 -0.03656535
 12267.000 -0.03716402
 12270.000 -0.04506686
 12273.000 -0.03805953
 12276.000 -0.04829794
 12279.000 -0.02538639
 12282.000 -0.04071473
 12285.000 -0.04217259
 12288.000 -0.03597173
 12291.000 -0.04393562
 12294.000 -0.04059225
 12297.000 -0.03357022
 12300.000 -0.03036172
 12303.000 -0.03007139
 12306.000 -0.05133024
 12309.000 -0.03174583
 12312.000 -0.03900687
 12315.000 -0.02190160
 12318.000 -0.03827812
 12321.000 -0.03605316
 12324.000 -0.03265971
 12327.000 -0.02265597
 12330.000 -0.03127924
 12333.000 -0.02229296
 12336.000 -0.04919408
 12339.000 -0.04997384
 12342.000 -0.02382500
 12345.000 -0.02198015
 12348.000 -0.01572913
 12351.000 -0.03235702
 12354.000 -0.04102624
 12357.000 -0.02604731
 12360.000 -0.03691216
 12363.000 -0.02313797
 12366.000 -0.02476381
 12369.000 -0.02174496
 12372.000 -0.04386026
 12375.000 -0.03825468
 12378.000 -0.03307655
 12381.000 -0.02820211
 12384.000 -0.03831479
 12387.000 -0.02796729
 12390.000 -0.02382581
 12393.000 -0.02169369
 12396.000 -0.02076902
 12399.000 -0.03035429
 12402.000 -0.01358684
 12405.000 -0.02374329
 12408.000 -0.04440257
 12411.000 -0.01650708
 12414.000 -0.01430821
 12417.000 -0.03925777
 12420.000 -0.02816587
 12423.000 -0.01431340
 12426.000 -0.02860457
 12429.000 -0.01078759
 12432.000 -0.02550722
 12435.000 -0.01516427
 12438.000 -0.02463121
 12441.000 -0.03501462
 12444.000 -0.03651753
 12447.000 -0.02457822
 12450.000 -0.04095954
 12453.000 -0.02461407
 12456.000 -0.03671446
 12459.000 -0.03309929
 12462.000 -0.04198080
 12465.000 -0.02840227
 12468.000 -0.01910792
 12471.000 -0.02382346
 12474.000 -0.01880327
 12477.000 -0.02314216
 12480.000 -0.02531360
 12483.000 -0.02351827
 12486.000 -0.02925662
 12489.000 -0.01732588
 12492.000 -0.03221439
 12495.000 -0.03198789
 12498.000 -0.01604969
 12501.000 -0.02208459
 12504.000 -0.03401775
 12507.000 -0.02214504
 12510.000 -0.01665576
 12513.000 -0.04412930
 12516.000 -0.03243847
 12519.000 -0.02783112
 12522.000 -0.01200274
 12525.000 -0.02000643
 12528.000 -0.01231728
 12534.000 -0.02726274
 12537.000 -0.01594509
 12540.000 -0.02567888
 12543.000 -0.02260517
 12546.000 -0.01125795
 12549.000 -0.00931086
 12552.000 -0.02889601
 12555.000 -0.01839076
 12558.000 -0.02555659
 12561.000 -0.02929861
 12564.000 -0.01516061
 12567.000 -0.03492001
 12570.000 -0.02212119
 12573.000 -0.01160144
 12576.000 -0.02471119
 12579.000 -0.01074189
 12582.000 -0.01179312
 12585.000 -0.02635385
 12588.000 -0.02591042
 12591.000 -0.03755911
 12594.000 -0.02541492
 12597.000 -0.01487530
 12600.000 -0.02708088
 12603.000 -0.00346460
 12606.000 -0.02015377
 12609.000 -0.01157735
 12612.000 -0.02142332
 12615.000 -0.01502004
 12618.000 -0.01046637
 12621.000 -0.00105033
 12624.000 0.00581034
 12627.000 -0.03474758
 12630.000 -0.00933034
 12633.000 -0.01420149
 12636.000 -0.01412222
 12639.000 -0.02303232
 12642.000 -0.01265050
 12645.000 -0.01433070
 12648.000 -0.00838102
 12651.000 -0.00935181
 12654.000 -0.00509433
 12657.000 -0.01394737
 12660.000 -0.01518380
 12663.000 -0.03232297
 12666.000 -0.02701143
 12669.000 -0.00091733
 12672.000 0.00632643
 12675.000 -0.01250050
 12678.000 -0.00465532
 12681.000 -0.02561977
 12684.000 -0.01618031
 12687.000 0.01916574
 12690.000 -0.00917675
 12693.000 -0.01990578
 12696.000 -0.00432745
 12699.000 -0.00795585
 12702.000 -0.02251683
 12705.000 -0.01481670
 12708.000 -0.01248614
 12711.000 0.00314701
 12714.000 -0.00109334
 12717.000 -0.01882957
 12720.000 -0.00359190
 12723.000 -0.00266074
 12726.000 -0.00912471
 12729.000 0.00621271
 12732.000 -0.01373330
 12735.000 -0.00631060
 12738.000 -0.00739571
 12741.000 -0.00203082
 12744.000 -0.00842437
 12747.000 -0.00820476
 12750.000 -0.00323471
 12753.000 0.01283322
 12756.000 0.01118112
 12759.000 -0.01798430
 12762.000 0.00547451
 12765.000 -0.00631909
 12768.000 0.00178794
 12771.000 0.01008842
 12774.000 0.00962360
 12777.000 -0.01237947
 12780.000 -0.00893508
 12783.000 -0.00301503
 12786.000 0.00936927
 12789.000 0.00309328
 12792.000 -0.00154289
 12795.000 0.00639442
 12798.000 0.00906527
 12801.000 -0.00240109
 12804.000 -0.00063791
 12807.000 -0.00283088
 12810.000 0.01350522
 12813.000 -0.00275496
 12816.000 -0.00179720
 12819.000 -0.00602806
 12822.000 0.00169687
 12825.000 0.00174747
 12828.000 0.00130644
 12831.000 0.01192648
 12834.000 0.01107895
 12837.000 0.00397408
 12840.000 -0.00012049
 12843.000 -0.00770960
 12846.000 0.00010928
 12849.000 -0.00173965
 12852.000 0.01712018
 12855.000 -0.01522002
 12858.000 -0.02165601
 12861.000 -0.00082116
 12864.000 0.00117633
 12867.000 -0.01565643
 12870.000 0.00799960
 12873.000 -0.01604850
 12876.000 -0.00936409
 12879.000 -0.01823171
 12882.000 -0.00053052
 12885.000 0.01931554
 12888.000 0.00395678
 12891.000 0.00236576
 12894.000 -0.00737621
 12897.000 -0.00207281
 12900.000 0.01011481
 12903.000 0.01854946
 12906.000 0.00313774
 12909.000 0.00121389
 12912.000 0.00947783
 12915.000 -0.01626047
 12918.000 -0.00702138
 12921.000 -0.00949815
 12924.000 -0.00650210
 12927.000 0.01525359
 12930.000 0.01992099
 12933.000 0.00772514
 12936.000 0.01729459
 12939.000 0.00561324
 12942.000 0.01815607
 12945.000 0.01478455
 12948.000 0.02909398
 12951.000 0.00010458
 12954.000 0.01108941
 12957.000 0.02697805
 12960.000 0.00564572
 12963.000 0.01190575
 12966.000 -0.00112487
 12969.000 -0.00704886
 12972.000 0.00657270
 12975.000 0.01043572
 12978.000 0.00122914
 12981.000 0.00913132
 12984.000 0.01077856
 12987.000 0.01217579
 12990.000 0.01654850
 12993.000 0.00830608
 12996.000 0.00098446
 12999.000 0.00392813
 13002.000 0.01857093
 13005.000 0.00942319
 13008.000 0.01621623
 13011.000 0.02186133
 13014.000 -0.00063887
 13017.000 0.02334478
 13020.000 0.03633638
 13023.000 0.00131665
 13026.000 0.01300724
 13029.000 0.01619448
 13032.000 0.02478846
 13035.000 0.03236935
 13038.000 0.01865231
 13041.000 0.02400457
 13044.000 0.01749787
 13047.000 0.01655497
 13050.000 0.01137357
 13053.000 0.00292853
 13056.000 0.00215755
 13059.000 0.03343799
 13062.000 0.04439032
 13065.000 0.02553210
 13068.000 0.01134822
 13071.000 0.02051262
 13074.000 0.03291855
 13077.000 0.02739990
 13080.000 0.02749204
 13083.000 0.01541863
 13086.000 0.02154896
 13089.000 0.02220960
 13092.000 0.02056344
 13095.000 0.03276821
 13098.000 0.01567569
 13101.000 0.02209005
 13104.000 0.01955676
 13107.000 0.01305245
 13110.000 0.03185853
 13113.000 0.02331417
 13116.000 0.01748743
 13119.000 0.03920665
 13122.000 0.02320865
 13125.000 0.01951248
 13128.000 0.01226026
 13131.000 0.01481037
 13134.000 0.02639897
 13137.000 0.04032929
 13140.000 0.01880095
 13143.000 0.02117381
 13146.000 0.02597694
 13149.000 0.01879594
 13152.000 0.04071534
 13155.000 0.02241949
 13158.000 0.02444248
 13161.000 0.03665865
 13164.000 0.02883929
 13167.000 0.03423356
 13170.000 0.01176533
 13173.000 0.02940221
 13176.000 0.03623242
 13179.000 0.02391835
 13182.000 0.01261685
 13185.000 0.03584686
 13188.000 0.02879054
 13191.000 0.02757424
 13194.000 0.03510899
 13197.000 0.03340108
 13200.000 0.02901262
 13203.000 0.03035816
 13206.000 0.03805563
 13209.000 0.02341778
 13212.000 0.02964326
 13215.000 0.00221525
 13218.000 0.01970984
 13221.000 0.02923869
 13224.000 0.03163697
 13227.000 0.01131069
 13230.000 0.03497924
 13233.000 0.01657798
 13236.000 0.03290070
 13239.000 0.03032635
 13242.000 0.03289791
 13245.000 0.01396922
 13248.000 0.03833009
 13251.000 0.02678379
 13254.000 0.03136507
 13257.000 0.02208724
 13260.000 0.03605748
 13263.000 0.03158591
 13266.000 0.03627943
 13269.000 0.04209171
 13272.000 0.04247574
 13275.000 0.02928984
 13278.000 0.04417700
 13281.000 0.02200794
 13284.000 0.03031417
 13287.000 0.02421708
 13290.000 0.04344923
 13293.000 0.03529284
 13296.000 0.02705047
 13299.000 0.03034159
 13302.000 0.04458157
 13305.000 0.03555783
 13308.000 0.02358989
 13311.000 0.02823005
 13314.000 0.03036624
 13317.000 0.04630329
 13320.000 0.04448955
 13323.000 0.04838522
 13326.000 0.04683823
 13329.000 0.04657377
 13332.000 0.04820681
 13335.000 0.05163296
 13338.000 0.04187965
 13341.000 0.02688820
 13344.000 0.04033648
 13347.000 0.02841451
 13350.000 0.04746085
 13353.000 0.03553400
 13356.000 0.03272747
 13359.000 0.03806457
 13362.000 0.03909439
 13365.000 0.04014545
 13368.000 0.04229318
 13371.000 0.03176039
 13374.000 0.03494850
 13377.000 0.03819603
 13380.000 0.06923964
 13383.000 0.04352345
 13386.000 0.05088956
 13389.000 0.04350035
 13392.000 0.03538962
 13395.000 0.04004569
 13398.000 0.03087154
 13401.000 0.05490341
 13404.000 0.04040220
 13407.000 0.03285024
 13410.000 0.02418341
 13413.000 0.04196377
 13416.000 0.03638167
 13419.000 0.05949484
 13422.000 0.03376884
 13425.000 0.02372795
 13428.000 0.05470590
 13431.000 0.05301934
 13434.000 0.05526030
 13437.000 0.05502688
 13440.000 0.03250724
 13443.000 0.03757100
 13446.000 0.03926576
 13449.000 0.03438209
 13452.000 0.04416585
 13455.000 0.04312641
 13458.000 0.04671594
 13461.000 0.04581707
 13464.000 0.05776582
 13467.000 0.03266976
 13470.000 0.04587359
 13473.000 0.04890676
 13476.000 0.03417743
 13479.000 0.04055628
 13482.000 0.05022182
 13485.000 0.04059800
 13488.000 0.03452955
 13491.000 0.05534470
 13494.000 0.05905667
 13497.000 0.04891233
 13500.000 0.04793693
 13503.000 0.04356533
 13506.000 0.04975700
 13509.000 0.05352080
 13512.000 0.05167586
 13515.000 0.03856812
 13518.000 0.04839732
 13521.000 0.04861097
 13524.000 0.03756189
 13527.000 0.04561421
 13530.000 0.03667574
 13533.000 0.04488574
 13536.000 0.03340399
 13539.000 0.03081908
 13542.000 0.03528692
 13545.000 0.04384322
 13548.000 0.06886099
 13551.000 0.06792929
 13554.000 0.03448368
 13557.000 0.02100983
 13560.000 0.04219806
 13563.000 0.05030276
 13566.000 0.04285325
 13569.000 0.02699780
 13572.000 0.04394146
 13575.000 0.05532528
 13578.000 0.03164902
 13581.000 0.04620655
 13584.000 0.05496144
 13587.000 0.04663199
 13590.000 0.05798197
 13593.000 0.05129464
 13596.000 0.03569061
 13599.000 0.04992893
 13602.000 0.05674845
 13605.000 0.05357452
 13608.000 0.03765199
 13611.000 0.06306569
 13614.000 0.05010225
 13617.000 0.04880667
 13620.000 0.04092079
 13623.000 0.03324207
 13626.000 0.04580771
 13629.000 0.04604448
 13632.000 0.03712160
 13635.000 0.05328032
 13638.000 0.03060181
 13641.000 0.05367163
 13644.000 0.03449518
 13647.000 0.03961584
 13650.000 0.04468751
 13653.000 0.03918086
 13656.000 0.06460938
 13659.000 0.06280326
 13662.000 0.05075737
 13665.000 0.06031189
 13668.000 0.03724089
 13671.000 0.04338236
 13674.000 0.03932398
 13677.000 0.05886944
 13680.000 0.05075411
 13683.000 0.03311979
 13686.000 0.05120463
 13689.000 0.02734075
 13692.000 0.01892641
 13695.000 0.04437451
 13698.000 0.05116952
 13701.000 0.04094966
 13704.000 0.03540664
 13707.000 0.03861477
 13710.000 0.05281109
 13713.000 0.04890468
 13716.000 0.02941985
 13719.000 0.05023639
 13722.000 0.05338049
 13725.000 0.03944155
 13728.000 0.02799439
 13731.000 0.04817472
 13734.000 0.05534515
 13737.000 0.04719827
 13740.000 0.04264317
 13743.000 0.03993233
 13746.000 0.03708193
 13749.000 0.04085682
 13752.000 0.05819625
 13755.000 0.04310532
 13758.000 0.03270577
 13761.000 0.03931139
 13764.000 0.02331504
 13767.000 0.06854164
 13770.000 0.04187957
 13773.000 0.03568490
 13776.000 0.03889016
 13779.000 0.03849826
 13782.000 0.04524807
 13785.000 0.04206717
 13788.000 0.02813598
 13791.000 0.05159942
 13794.000 0.05117637
 13797.000 0.07025072
 13800.000 0.02120077
 13803.000 0.04410664
 13806.000 0.01537275
 13809.000 0.02824873
 13812.000 0.02668449
 13815.000 0.04567374
 13818.000 0.04158409
 13821.000 0.02089869
 13824.000 0.04812914
 13827.000 0.05106140
 13830.000 0.03828328
 13833.000 0.03374245
 13836.000 0.03782275
 13839.000 0.02241933
 13842.000 0.03685850
 13845.000 0.05354688
 13848.000 0.05318819
 13851.000 0.04539929
 13854.000 0.03808915
 13857.000 0.05377359
 13860.000 0.04588015
 13863.000 0.04391390
 13866.000 0.02888905
 13869.000 0.02153677
 13872.000 0.02331654
 13875.000 0.02134200
 13878.000 0.05104664
 13881.000 0.05460941
 13884.000 0.02313501
 13887.000 0.04419392
 13890.000 0.03177574
 13893.000 0.03023826
 13896.000 0.03095725
 13899.000 0.02230128
 13902.000 0.03089325
 13905.000 0.03904256
 13908.000 0.03107425
 13911.000 0.03423254
 13914.000 0.04348029
 13917.000 0.04623627
 13920.000 0.03610617
 13923.000 0.01876475
 13926.000 0.02342075
 13929.000 0.05034047
 13932.000 0.05542733
 13935.000 0.02732377
 13938.000 0.01775927
 13941.000 0.02608470
 13944.000 0.03910109
 13947.000 0.04750531
 13950.000 0.04645981
 13953.000 0.03971676
 13956.000 0.03421542
 13959.000 0.01920119
 13962.000 0.03862170
 13965.000 0.02798466
 13968.000 0.03928497
 13971.000 0.05022486
 13974.000 0.03970129
 13977.000 0.04573270
 13980.000 0.03201140
 13983.000 0.03052181
 13986.000 0.03537908
 13989.000 0.03184038
 13992.000 0.05382399
 13995.000 0.02572942
 13998.000 0.01630803
 14001.000 0.02975677
 14004.000 0.02873653
 14007.000 0.02579225
 14010.000 0.02516275
 14013.000 0.04969066
 14016.000 0.03475347
 14019.000 0.02423576
 14022.000 0.04706378
 14025.000 0.02211610
 14028.000 0.02951857
 14031.000 0.02632318
 14034.000 0.02459302
 14037.000 0.04379132
 14040.000 0.03893025
 14043.000 0.03726856
 14046.000 0.03801690
 14049.000 0.03229333
 14052.000 0.01931808
 14055.000 0.02582868
 14058.000 0.03710906
 14061.000 0.00802535
 14064.000 0.02603842
 14067.000 0.03761119
 14070.000 0.00726011
 14073.000 0.01845972
 14076.000 0.05049323
 14079.000 0.03076444
 14082.000 0.02361517
 14085.000 0.07747066
 14088.000 0.04236413
 14091.000 0.03648459
 14094.000 0.04156444
 14097.000 0.03110603
 14100.000 0.03106684
 14103.000 0.01334932
 14106.000 0.03602286
 14109.000 0.01839267
 14112.000 0.02154050
 14115.000 0.02894737
 14118.000 0.04240143
 14121.000 0.02610380
 14124.000 0.01809848
 14127.000 0.01537214
 14130.000 0.02277665
 14133.000 0.03269276
 14136.000 0.03737509
 14139.000 0.03164726
 14142.000 0.02531771
 14145.000 0.03174474
 14148.000 0.03408299
 14151.000 0.01115302
 14154.000 0.01174740
 14157.000 0.02951100
 14160.000 0.01873243
 14163.000 0.00911548
 14166.000 0.02292605
 14169.000 0.03092578
 14172.000 0.00523006
 14175.000 0.00243596
 14178.000 0.02613048
 14181.000 0.02235819
 14184.000 0.02417833
 14187.000 0.02712871
 14190.000 0.04374185
 14193.000 0.02779873
 14196.000 0.01576746
 14199.000 0.01169758
 14202.000 0.00647750
 14205.000 0.02555767
 14208.000 0.01860958
 14211.000 0.03157619
 14214.000 0.02750303
 14217.000 0.02788985
 14220.000 0.02616180
 14223.000 0.02523487
 14226.000 0.02978676
 14229.000 0.01850904
 14232.000 0.03095903
 14235.000 0.01390089
 14238.000 0.02602502
 14241.000 0.01684566
 14244.000 0.02103463
 14247.000 0.02184474
 14250.000 0.00114657
 14253.000 0.01492836
 14256.000 0.01062193
 14259.000 0.01145110
 14262.000 0.01076365
 14265.000 0.01897991
 14268.000 0.00569660
 14271.000 0.01385915
 14274.000 0.01716638
 14277.000 0.02124035
 14280.000 0.00967221
 14283.000 0.01206351
 14286.000 0.02144682
 14289.000 0.00527911
 14292.000 0.01944218
 14295.000 0.01504274
 14298.000 0.00964073
 14301.000 0.00212717
 14304.000 0.00014619
 14307.000 0.02475547
 14310.000 0.03241623
 14313.000 0.00360570
 14316.000 0.00685622
 14319.000 -0.00587124
 14322.000 0.00224240
 14325.000 -0.00197914
 14328.000 0.00101684
 14331.000 0.01299116
 14334.000 0.01707323
 14337.000 0.01250297
 14340.000 0.02371539
 14343.000 0.01932231
 14346.000 0.00288034
 14349.000 0.01904259
 14352.000 0.01029941
 14355.000 0.00592979
 14358.000 0.02050090
 14361.000 -0.01007974
 14364.000 0.00804732
 14367.000 0.02718444
 14370.000 0.00006797
 14373.000 0.00798050
 14376.000 0.00450745
 14379.000 -0.00389004
 14382.000 0.01107505
 14385.000 0.00322588
 14388.000 -0.00998804
 14391.000 -0.00843476
 14394.000 -0.00189089
 14397.000 -0.00245989
 14400.000 0.00643965
 14403.000 -0.00932018
 14406.000 -0.00855920
 14409.000 0.00369696
 14412.000 -0.00209621
 14415.000 0.02630317
 14418.000 -0.00729861
 14421.000 0.00747732
 14424.000 -0.00409684
 14427.000 -0.01187333
 14430.000 -0.00822415
 14433.000 0.00042778
 14436.000 -0.00216550
 14439.000 -0.00143089
 14442.000 0.00110022
 14445.000 -0.00416142
 14448.000 0.02149677
 14451.000 0.00277184
 14454.000 -0.00207773
 14457.000 -0.00852486
 14460.000 -0.01247503
 14463.000 -0.00740128
 14466.000 0.00494767
 14469.000 -0.01179495
 14472.000 0.00565735
 14475.000 -0.00405981
 14478.000 0.00805519
 14481.000 0.00428696
 14484.000 0.00529894
 14487.000 0.00444082
 14490.000 0.00149429
 14493.000 0.00025537
 14496.000 -0.00853819
 14499.000 -0.01086922
 14502.000 0.00227402
 14505.000 0.00383765
 14508.000 0.00431889
 14511.000 -0.00334611
 14514.000 -0.00987862
 14517.000 0.00159908
 14520.000 -0.00858949
 14523.000 -0.00479887
 14526.000 -0.00800454
 14529.000 -0.00354763
 14532.000 -0.00762935
 14535.000 -0.01082320
 14538.000 -0.01928426
 14541.000 -0.00930837
 14544.000 -0.01753536
 14547.000 -0.00421648
 14550.000 0.01340185
 14553.000 -0.00248789
 14556.000 -0.00763489
 14559.000 -0.00861824
 14562.000 0.00374598
 14565.000 -0.00493261
 14568.000 -0.00432458
 14571.000 -0.01825480
 14574.000 0.00748248
 14577.000 -0.00965293
 14580.000 -0.00546470
 14583.000 -0.01531469
 14586.000 -0.01538762
 14589.000 -0.01271737
 14592.000 -0.01141833
 14595.000 -0.00968510
 14598.000 -0.01232210
 14601.000 -0.02282087
 14604.000 0.00008222
 14607.000 -0.01647553
 14610.000 -0.00479558
 14613.000 0.00103246
 14616.000 -0.00522927
 14619.000 -0.00891945
 14622.000 -0.01148391
 14625.000 -0.01527210
 14628.000 -0.00526811
 14631.000 -0.02479505
 14634.000 -0.00951998
 14637.000 -0.02098480
 14640.000 0.00404349
 14643.000 -0.01089015
 14646.000 -0.01453101
 14649.000 -0.02119682
 14652.000 -0.01129563
 14655.000 -0.02034288
 14658.000 -0.02138245
 14661.000 -0.01038942
 14664.000 -0.02327472
 14667.000 -0.02040112
 14670.000 -0.00355202
 14673.000 -0.00978399
 14676.000 0.00545143
 14679.000 -0.01255032
 14682.000 -0.00464782
 14685.000 0.00162540
 14688.000 0.00198368
 14691.000 -0.00199855
 14694.000 -0.00974811
 14697.000 -0.02024028
 14700.000 -0.02356634
 14703.000 -0.01621847
 14706.000 -0.00030473
 14709.000 -0.01838144
 14712.000 -0.01160888
 14715.000 -0.01080232
 14718.000 -0.01919698
 14721.000 -0.00845301
 14724.000 -0.01834347
 14727.000 -0.00156643
 14730.000 -0.02177287
 14733.000 -0.00948341
 14736.000 -0.00634803
 14739.000 -0.01350960
 14742.000 -0.01246352
 14745.000 -0.02083801
 14748.000 -0.00579875
 14751.000 -0.00557745
 14754.000 -0.01563568
 14757.000 -0.02566105
 14760.000 -0.00785215
 14763.000 -0.01250435
 14766.000 -0.04147060
 14769.000 -0.02626002
 14772.000 -0.02587857
 14775.000 -0.02147362
 14778.000 -0.02558253
 14781.000 -0.02690598
 14784.000 -0.01795765
 14787.000 -0.01709403
 14790.000 -0.00680385
 14793.000 -0.01893891
 14796.000 -0.01269731
 14799.000 -0.02544808
 14802.000 -0.01721466
 14805.000 -0.01032999
 14808.000 -0.04197961
 14811.000 -0.00986603
 14814.000 -0.01374909
 14817.000 -0.02594765
 14820.000 -0.01936650
 14823.000 -0.00227243
 14826.000 -0.00436652
 14829.000 -0.01321692
 14832.000 -0.00203055
 14835.000 -0.00172222
 14838.000 -0.03238654
 14841.000 -0.01573420
 14844.000 -0.00941681
 14847.000 -0.01838979
 14850.000 -0.01275644
 14853.000 -0.00860146
 14856.000 -0.01334339
 14859.000 -0.03077630
 14862.000 0.00425822
 14865.000 0.00682762
 14868.000 -0.01245644
 14871.000 -0.02764984
 14874.000 -0.00079063
 14877.000 -0.02289909
 14880.000 -0.04934492
 14883.000 -0.03349283
 14886.000 -0.01610725
 14889.000 -0.01935524
 14892.000 -0.02698333
 14895.000 -0.00251894
 14898.000 -0.01832481
 14901.000 -0.02355469
 14904.000 -0.01604274
 14907.000 -0.01652802
 14910.000 -0.02161406
 14913.000 -0.03460308
 14916.000 -0.02062143
 14919.000 -0.02236167
 14922.000 -0.03060898
 14925.000 -0.01703612
 14928.000 -0.03598591
 14931.000 -0.01352368
 14934.000 -0.03637444
 14937.000 -0.02158937
 14940.000 -0.02343206
 14943.000 -0.03234270
 14946.000 -0.02541244
 14949.000 -0.00170074
 14952.000 -0.01459737
 14955.000 -0.01461040
 14958.000 -0.03253338
 14961.000 -0.01376305
 14964.000 -0.02206431
 14967.000 -0.03016096
 14970.000 -0.02206596
 14973.000 -0.01344731
 14976.000 -0.02560501
 14979.000 -0.02982214
 14982.000 -0.02441405
 14985.000 -0.03660173
 14988.000 -0.00832799
 14991.000 -0.00246940
 14994.000 -0.02543662
 14997.000 -0.01984306
 15000.000 -0.01967545
 15003.000 -0.02025843
 15006.000 -0.02290777
 15009.000 -0.02632082
 15012.000 -0.03801667
 15015.000 -0.04213347
 15018.000 -0.02283020
 15021.000 -0.02115759
 15024.000 -0.02461636
 15027.000 -0.04096364
 15030.000 -0.02030376
 15033.000 -0.02551617
 15036.000 -0.03143417
 15039.000 -0.03689224
 15042.000 -0.02895992
 15045.000 -0.04017539
 15048.000 -0.02059525
 15051.000 -0.02630230
 15054.000 -0.02572834
 15057.000 -0.01527611
 15060.000 -0.03796262
 15063.000 -0.01765303
 15066.000 -0.02346885
 15069.000 -0.03626319
 15072.000 -0.03193739
 15075.000 -0.01776818
 15078.000 -0.02618406
 15081.000 -0.02261823
 15084.000 -0.03847835
 15087.000 -0.01890247
 15090.000 -0.01775157
 15093.000 -0.02008502
 15096.000 -0.02089766
 15099.000 -0.03398870
 15102.000 -0.03849366
 15105.000 -0.01548020
 15108.000 -0.03618316
 15111.000 -0.04262565
 15114.000 -0.03525406
 15117.000 -0.04258442
 15120.000 -0.02004069
 15123.000 -0.02484293
 15126.000 -0.03977301
 15129.000 -0.03061809
 15132.000 -0.05575723
 15135.000 -0.02543447
 15138.000 -0.04302214
 15141.000 -0.05585389
 15144.000 -0.04029745
 15147.000 -0.04363211
 15150.000 -0.03370777
 15153.000 -0.02714760
 15156.000 -0.01914232
 15159.000 -0.03232285
 15162.000 -0.01864980
 15165.000 -0.04105893
 15168.000 -0.02618768
 15171.000 -0.04024607
 15174.000 -0.03179551
 15177.000 -0.02671324
 15180.000 -0.02284774
 15183.000 -0.02516621
 15186.000 -0.02542007
 15189.000 -0.01644621
 15192.000 -0.03377531
 15195.000 -0.04067424
 15198.000 -0.03129935
 15201.000 -0.02632242
 15204.000 -0.03012448
 15207.000 -0.01691646
 15210.000 -0.02308128
 15213.000 -0.03362933
 15216.000 -0.02833376
 15219.000 -0.04020818
 15222.000 -0.01865592
 15225.000 -0.03187645
 15228.000 -0.01466940
 15231.000 -0.03154449
 15234.000 -0.03225516
 15237.000 -0.05220426
 15240.000 -0.04529925
 15243.000 -0.03193380
 15246.000 -0.04457751
 15249.000 -0.03432150
 15252.000 -0.02943342
 15255.000 -0.02920967
 15258.000 -0.02814488
 15261.000 -0.03463323
 15264.000 -0.03555463
 15267.000 -0.03006837
 15270.000 -0.03182215
 15273.000 -0.02725410
 15276.000 -0.02703804
 15279.000 -0.04265229
 15282.000 -0.03330030
 15285.000 -0.02896189
 15288.000 -0.03646476
 15291.000 -0.05042237
 15294.000 -0.03760099
 15297.000 -0.04256044
 15300.000 -0.04253709
 15303.000 -0.01157754
 15306.000 -0.05100128
 15309.000 -0.04332695
 15312.000 -0.03192582
 15315.000 -0.04139772
 15318.000 -0.02983208
 15321.000 -0.03155723
 15324.000 -0.03233940
 15327.000 -0.03293100
 15330.000 -0.03671873
 15333.000 -0.02237873
 15336.000 -0.01602483
 15339.000 -0.03484999
 15342.000 -0.03440250
 15345.000 -0.02543178
 15348.000 -0.02840594
 15351.000 -0.03347213
 15354.000 -0.04532721
 15357.000 -0.02573446
 15360.000 -0.03625679
 15363.000 -0.03732782
 15366.000 -0.03940931
 15369.000 -0.02059726
 15372.000 -0.02545188
 15375.000 -0.04085447
 15378.000 -0.04720755
 15381.000 -0.02587532
 15384.000 -0.04266149
 15387.000 -0.04907850
 15390.000 -0.02525203
 15393.000 -0.02603247
 15396.000 -0.03668862
 15399.000 -0.04240504
 15402.000 -0.04766126
 15405.000 -0.04211850
 15408.000 -0.02847189
 15411.000 -0.04826755
 15414.000 -0.02493038
 15417.000 -0.03467284
 15420.000 -0.05881041
 15423.000 -0.04269509
 15426.000 -0.04241234
 15429.000 -0.03695969
 15432.000 -0.02760689
 15435.000 -0.04132282
 15438.000 -0.03858490
 15441.000 -0.02406239
 15444.000 -0.03246031
 15447.000 -0.03547273
 15450.000 -0.02522906
 15453.000 -0.05069625
 15456.000 -0.03582948
 15459.000 -0.02718136
 15462.000 -0.04749312
 15465.000 -0.03960620
 15468.000 -0.03998372
 15471.000 -0.03275935
 15474.000 -0.05062618
 15477.000 -0.03802117
 15480.000 -0.04020123
 15483.000 -0.03791124
 15486.000 -0.02987145
 15489.000 -0.03507890
 15492.000 -0.04683277
 15495.000 -0.05458223
 15498.000 -0.03333524
 15501.000 -0.03961163
 15504.000 -0.03490296
 15507.000 -0.03096322
 15510.000 -0.02880642
 15513.000 -0.04710479
 15516.000 -0.04723636
 15519.000 -0.06169535
 15522.000 -0.05040407
 15525.000 -0.03773743
 15528.000 -0.03258407
 15531.000 -0.04408705
 15534.000 -0.03013862
 15537.000 -0.04962321
 15540.000 -0.03780323
 15543.000 -0.04130226
 15546.000 -0.02854589
 15549.000 -0.03267946
 15552.000 -0.03372191
 15555.000 -0.01891479
 15558.000 -0.03877699
 15561.000 -0.03685490
 15564.000 -0.03609343
 15567.000 -0.02686040
 15570.000 -0.05653320
 15573.000 -0.03845916
 15576.000 -0.05153580
 15579.000 -0.03248626
 15582.000 -0.03204344
 15585.000 -0.04900501
 15588.000 -0.03976286
 15591.000 -0.03986351
 15594.000 -0.04311620
 15597.000 -0.03063771
 15600.000 -0.04301439
 15603.000 -0.03240723
 15606.000 -0.04407747
 15609.000 -0.02555184
 15612.000 -0.05195132
 15615.000 -0.02816864
 15618.000 -0.03628357
 15621.000 -0.03061960
 15624.000 -0.05540778
 15627.000 -0.02335508
 15630.000 -0.04565278
 15633.000 -0.05763677
 15636.000 -0.03839525
 15639.000 -0.04311273
 15642.000 -0.03402783
 15645.000 -0.04239928
 15648.000 -0.02720185
 15651.000 -0.03227670
 15654.000 -0.05148346
 15657.000 -0.02285468
 15660.000 -0.02332991
 15663.000 -0.05270319
 15666.000 -0.04162077
 15669.000 -0.03285218
 15672.000 -0.04189821
 15675.000 -0.03890508
 15678.000 -0.04966074
 15681.000 -0.04622829
 15684.000 -0.04607601
 15687.000 -0.06348494
 15690.000 -0.04623223
 15693.000 -0.03066668
 15696.000 -0.03259682
 15699.000 -0.03218198
 15702.000 -0.06656212
 15705.000 -0.04441624
 15708.000 -0.03180816
 15711.000 -0.03538356
 15714.000 -0.03025812
 15717.000 -0.03942405
 15720.000 -0.03178726
 15723.000 -0.04088138
 15726.000 -0.03461722
 15729.000 -0.03868662
 15732.000 -0.04809015
 15735.000 -0.02987575
 15738.000 -0.04747155
 15741.000 -0.04181505
 15744.000 -0.02721466
 15747.000 -0.05146614
 15750.000 -0.03694010
 15753.000 -0.03526473
 15756.000 -0.03740352
 15759.000 -0.03985216
 15762.000 -0.03533710
 15765.000 -0.04229604
 15768.000 -0.04257936
 15771.000 -0.04540433
 15774.000 -0.02834316
 15777.000 -0.04947975
 15780.000 -0.03215649
 15783.000 -0.04119143
 15786.000 -0.04263587
 15789.000 -0.05587507
 15792.000 -0.05492321
 15795.000 -0.04549937
 15798.000 -0.03888844
 15801.000 -0.04584685
 15804.000 -0.05431418
 15807.000 -0.04796191
 15810.000 -0.04536182
 15813.000 -0.03289309
 15816.000 -0.02956863
 15819.000 -0.03682970
 15822.000 -0.04150469
 15825.000 -0.03597188
 15828.000 -0.03431632
 15831.000 -0.04554767
 15834.000 -0.04695704
 15837.000 -0.01840181
 15840.000 -0.03773357
 15843.000 -0.04290108
 15846.000 -0.04533083
 15849.000 -0.06059279
 15852.000 -0.04324275
 15855.000 -0.05378866
 15858.000 -0.03635833
 15861.000 -0.03482609
 15864.000 -0.04775913
 15867.000 -0.04420859
 15870.000 -0.02784152
 15873.000 -0.02555378
 15876.000 -0.02957877
 15879.000 -0.04052879
 15882.000 -0.04379183
 15885.000 -0.03096279
 15888.000 -0.03209026
 15891.000 -0.04727821
 15894.000 -0.02803317
 15897.000 -0.04480313
 15900.000 -0.04954134
 15903.000 -0.03114834
 15906.000 -0.01463953
 15909.000 -0.03654193
 15912.000 -0.04416794
 15915.000 -0.03924986
 15918.000 -0.05238611
 15921.000 -0.02870724
 15924.000 -0.02988664
 15927.000 -0.02774219
 15930.000 -0.04504924
 15933.000 -0.03241302
 15936.000 -0.03750218
 15939.000 -0.03537814
 15942.000 -0.03491719
 15945.000 -0.05715593
 15948.000 -0.05530604
 15951.000 -0.04013243
 15954.000 -0.04789144
 15957.000 -0.02666389
 15960.000 -0.02041504
 15963.000 -0.04493470
 15966.000 -0.04961249
 15969.000 -0.04270552
 15972.000 -0.03909253
 15975.000 -0.04947827
 15978.000 -0.04534609
 15981.000 -0.04834639
 15984.000 -0.04894832
 15987.000 -0.05286094
 15990.000 -0.05573977
 15993.000 -0.03720548
 15996.000 -0.03161267
 15999.000 -0.05471821
 16002.000 -0.01356068
 16005.000 -0.02684741
 16008.000 -0.04402578
 16011.000 -0.04407471
 16014.000 -0.03635871
 16017.000 -0.04576112
 16020.000 -0.03739485
 16023.000 -0.03353105
 16026.000 -0.05590581
 16029.000 -0.03457874
 16032.000 -0.02031500
 16035.000 -0.02974881
 16038.000 -0.04891759
 16041.000 -0.04896246
 16044.000 -0.03361428
 16047.000 -0.04065430
 16050.000 -0.03359968
 16053.000 -0.03882550
 16056.000 -0.03523073
 16059.000 -0.04799853
 16062.000 -0.03209570
 16065.000 -0.03798483
 16068.000 -0.01315614
 16071.000 -0.06481807
 16074.000 -0.04554095
 16077.000 -0.03431242
 16080.000 -0.03606382
 16083.000 -0.04850946
 16086.000 -0.02838329
 16089.000 -0.04538669
 16092.000 -0.05051013
 16095.000 -0.04023597
 16098.000 -0.04540099
 16101.000 -0.04746252
 16104.000 -0.02843321
 16107.000 -0.03635953
 16110.000 -0.02690603
 16113.000 -0.01488338
 16116.000 -0.02181330
 16119.000 -0.02913702
 16122.000 -0.02943585
 16125.000 -0.03107018
 16128.000 -0.02922298
 16131.000 -0.02512465
 16134.000 -0.04870452
 16137.000 -0.04805389
 16140.000 -0.03305531
 16143.000 -0.04241908
 16146.000 -0.04132857
 16149.000 -0.02210712
 16152.000 -0.01594773
 16155.000 -0.01679075
 16158.000 -0.02327409
 16161.000 -0.03078279
 16164.000 -0.03211906
 16167.000 -0.04171465
 16170.000 -0.02455081
 16173.000 -0.04221094
 16176.000 -0.03063756
 16179.000 -0.02147450
 16182.000 -0.05577752
 16185.000 -0.03873845
 16188.000 -0.03853447
 16191.000 -0.03105596
 16194.000 -0.04690312
 16197.000 -0.03365042
 16200.000 -0.02158732
 16203.000 -0.02270152
 16206.000 -0.02017721
 16209.000 -0.02843813
 16212.000 -0.03089094
 16215.000 -0.04422991
 16218.000 -0.03488527
 16221.000 -0.03178810
 16224.000 -0.05759581
 16227.000 -0.03018650
 16230.000 -0.03565363
 16233.000 -0.01489602
 16236.000 -0.02689166
 16239.000 -0.03881486
 16242.000 -0.02384106
 16245.000 -0.02678060
 16248.000 -0.01650721
 16251.000 -0.03215549
 16254.000 -0.03166996
 16257.000 -0.01752856
 16260.000 -0.03335772
 16263.000 -0.04200346
 16266.000 -0.02363444
 16269.000 -0.00929066
 16272.000 -0.03134676
 16275.000 -0.02443044
 16278.000 -0.03337077
 16281.000 -0.03162557
 16284.000 -0.03926306
 16287.000 -0.03920656
 16290.000 -0.01861574
 16293.000 -0.04012958
 16296.000 -0.03944844
 16299.000 -0.01841989
 16302.000 -0.03685080
 16305.000 -0.02797812
 16308.000 -0.03202996
 16311.000 -0.03570963
 16314.000 -0.02859329
 16317.000 -0.02519200
 16320.000 -0.02179109
 16323.000 -0.01285619
 16326.000 -0.03507605
 16329.000 -0.03386755
 16332.000 -0.01764827
 16335.000 -0.03951569
 16338.000 -0.03351483
 16341.000 -0.02874230
 16344.000 -0.03946034
 16347.000 -0.02582064
 16350.000 -0.04514750
 16353.000 -0.02958458
 16356.000 -0.02510056
 16359.000 -0.03190619
 16362.000 -0.02609400
 16365.000 -0.02280128
 16368.000 -0.02922220
 16371.000 -0.02437143
 16374.000 -0.03700090
 16377.000 -0.01333358
 16380.000 -0.02696259
 16383.000 -0.02134459
 16386.000 -0.00756872
 16389.000 -0.02714661
 16392.000 -0.02162169
 16395.000 -0.01477961
 16398.000 -0.00636888
 16401.000 -0.02844292
 16404.000 -0.02464724
 16407.000 -0.02392321
 16410.000 0.00369562
 16413.000 -0.00540918
 16416.000 -0.00212654
 16419.000 -0.01933451
 16422.000 -0.02673664
 16425.000 -0.01891824
 16428.000 -0.02614764
 16431.000 -0.03020364
 16434.000 -0.02293530
 16437.000 -0.02837199
 16440.000 -0.02207381
 16443.000 -0.04060967
 16446.000 -0.01229951
 16449.000 -0.02115360
 16452.000 -0.01807166
 16455.000 -0.01661026
 16458.000 -0.02355705
 16461.000 -0.03018872
 16464.000 -0.02258704
 16467.000 -0.01430986
 16470.000 -0.01993935
 16473.000 -0.01529672
 16476.000 -0.02631047
 16479.000 -0.01723316
 16482.000 -0.00877821
 16485.000 -0.00049662
 16488.000 -0.00154800
 16491.000 -0.00623390
 16494.000 -0.02603976
 16497.000 -0.00218643
 16500.000 -0.00574364
 16503.000 -0.04712984
 16506.000 -0.00084502
 16509.000 -0.02112874
 16512.000 0.00530153
 16515.000 -0.01403070
 16518.000 -0.00535401
 16521.000 -0.00824585
 16524.000 -0.00152556
 16527.000 -0.00912666
 16530.000 -0.01256785
 16533.000 -0.00406420
 16536.000 -0.01868679
 16539.000 -0.02751134
 16542.000 -0.00998332
 16545.000 -0.02660462
 16548.000 -0.01552611
 16551.000 -0.00818102
 16554.000 -0.01592529
 16557.000 -0.01014599
 16560.000 -0.00600797
 16563.000 -0.00220615
 16566.000 -0.01916405
 16569.000 -0.02377190
 16572.000 -0.01500210
 16575.000 -0.00919669
 16578.000 0.00693474
 16581.000 -0.00087356
 16584.000 -0.01177565
 16587.000 -0.00108759
 16590.000 -0.01073117
 16593.000 -0.01541678
 16596.000 -0.01323642
 16599.000 -0.02561349
 16602.000 0.00433202
 16605.000 -0.00502235
 16608.000 0.00329525
 16611.000 -0.00156680
 16614.000 0.00396495
 16617.000 -0.00656872
 16620.000 0.00562338
 16623.000 -0.00733308
 16626.000 -0.00875187
 16629.000 0.00112313
 16632.000 0.00195353
 16635.000 -0.00437485
 16638.000 -0.00453290
 16641.000 -0.00310351
 16644.000 0.00034246
 16647.000 -0.01156761
 16650.000 -0.00430102
 16653.000 -0.00167699
 16656.000 -0.00955950
 16659.000 0.01027707
 16662.000 0.00327286
 16665.000 0.00364345
 16668.000 0.01314471
 16671.000 -0.00803656
 16674.000 0.01062850
 16677.000 0.01165667
 16680.000 0.00057539
 16683.000 0.00466870
 16686.000 -0.00195227
 16689.000 0.01406901
 16692.000 0.00850338
 16695.000 0.00300644
 16698.000 -0.00718129
 16701.000 0.00704927
 16704.000 0.00797648
 16707.000 0.01437304
 16710.000 0.00247157
 16713.000 0.00676955
 16716.000 0.01334942
 16719.000 -0.00095847
 16722.000 0.01601010
 16725.000 0.00602005
 16728.000 0.02290783
 16731.000 -0.01327552
 16734.000 0.01511210
 16737.000 -0.00141291
 16740.000 -0.00157207
 16743.000 0.02014028
 16746.000 0.00265322
 16749.000 0.01667331
 16752.000 0.00835450
 16755.000 0.00560627
 16758.000 -0.01244908
 16761.000 0.00105630
 16764.000 0.01630185
 16767.000 0.01286809
 16770.000 0.00697415
 16773.000 0.00700694
 16776.000 0.00310800
 16779.000 0.01549245
 16782.000 0.01553054
 16785.000 -0.01642415
 16788.000 0.00612512
 16791.000 0.01616299
 16794.000 0.02277891
 16797.000 0.00509635
 16800.000 -0.00951402
 16803.000 0.00703600
 16806.000 0.01139473
 16809.000 0.00528707
 16812.000 0.00891098
 16815.000 -0.00207800
 16818.000 -0.00142199
 16821.000 0.00166190
 16824.000 0.02176086
 16827.000 0.01755018
 16830.000 0.00616744
 16833.000 0.00916389
 16836.000 0.00493627
 16839.000 0.01664867
 16842.000 0.01742520
 16845.000 0.02109620
 16848.000 0.02226936
 16851.000 0.00106419
 16854.000 0.00905360
 16857.000 0.02490747
 16860.000 0.02737237
 16863.000 0.01253742
 16866.000 0.00017269
 16869.000 0.03418191
 16872.000 0.02812069
 16875.000 0.01677557
 16878.000 0.03521124
 16881.000 0.01278532
 16884.000 0.01580662
 16887.000 -0.00343422
 16890.000 0.01211752
 16893.000 0.01651626
 16896.000 0.02064643
 16899.000 0.01316469
 16902.000 0.02152971
 16905.000 0.01915561
 16908.000 0.00787482
 16911.000 -0.00476408
 16914.000 0.01136221
 16917.000 0.00534887
 16920.000 0.02382045
 16923.000 0.01860974
 16926.000 0.04304525
 16929.000 0.00905550
 16932.000 0.03032318
 16935.000 0.04395100
 16938.000 0.02863890
 16941.000 0.00959779
 16944.000 0.02845451
 16947.000 0.01179478
 16950.000 0.03523082
 16953.000 0.01905020
 16956.000 0.01031617
 16959.000 0.00911570
 16962.000 0.02750700
 16965.000 0.01737539
 16968.000 0.02701703
 16971.000 0.02296809
 16974.000 0.02900363
 16977.000 0.02161318
 16980.000 0.01276399
 16983.000 0.02576697
 16986.000 0.02329779
 16989.000 0.01751920
 16992.000 0.04785392
 16995.000 0.03725810
 16998.000 0.03835128
 17001.000 0.04103271
 17004.000 0.02193700
 17007.000 0.04693027
 17010.000 0.01754692
 17013.000 0.01854316
 17016.000 0.03436754
 17019.000 0.02768458
 17022.000 0.02094274
 17025.000 0.01647341
 17028.000 0.02764638
 17031.000 0.03134982
 17034.000 0.01470892
 17037.000 0.02013904
 17040.000 0.01444035
 17043.000 0.02023638
 17046.000 0.00016890
 17049.000 0.03725785
 17052.000 0.01864808
 17055.000 0.03027708
 17058.000 0.00745095
 17061.000 0.02544189
 17064.000 0.03173353
 17067.000 0.02196883
 17070.000 0.01042810
 17073.000 0.01680436
 17076.000 0.01444776
 17079.000 0.01696091
 17082.000 0.03261530
 17085.000 0.01709684
 17088.000 0.04193614
 17091.000 0.03055224
 17094.000 0.03058992
 17097.000 0.01610555
 17100.000 0.01860359
 17103.000 0.02383201
 17106.000 0.02690996
 17109.000 0.03652927
 17112.000 0.03684588
 17115.000 0.01311305
 17118.000 0.01022175
 17121.000 0.02841722
 17124.000 0.00296351
 17127.000 0.01273003
 17130.000 0.01211680
 17133.000 0.01753478
 17136.000 0.03214123
 17139.000 0.02455591
 17142.000 0.02776147
 17145.000 0.03081213
 17148.000 0.01885725
 17151.000 0.03483413
 17154.000 0.01646686
 17157.000 0.03042864
 17160.000 0.02337682
 17163.000 0.00136869
 17166.000 0.02572484
 17169.000 0.03514783
 17172.000 0.02028248
 17175.000 0.03127367
 17178.000 0.03235987
 17181.000 0.03284890
 17184.000 0.04554048
 17187.000 0.03527576
 17190.000 0.02050236
 17193.000 0.03804104
 17196.000 0.03375280
 17199.000 0.02755776
 17202.000 0.04479809
 17205.000 0.05033174
 17208.000 0.03666567
 17211.000 0.03332664
 17214.000 0.03033372
 17217.000 0.03461509
 17220.000 0.04086934
 17223.000 0.03291351
 17226.000 0.03148836
 17229.000 0.03472951
 17232.000 0.03458275
 17235.000 0.03898641
 17238.000 0.04209542
 17241.000 0.04633231
 17244.000 0.02936241
 17247.000 0.04669255
 17250.000 0.02788417
 17253.000 0.01096450
 17256.000 0.03070720
 17259.000 0.02093524
 17262.000 0.05822615
 17265.000 0.02636440
 17268.000 0.04110579
 17271.000 0.03542819
 17274.000 0.03527583
 17277.000 0.04302076
 17280.000 0.03235226
 17283.000 0.02784703
 17286.000 0.03757052
 17289.000 0.01376519
 17292.000 0.03347738
 17295.000 0.01337334
 17298.000 0.01632996
 17301.000 0.03750864
 17304.000 0.02367853
 17307.000 0.01837723
 17310.000 0.04097187
 17313.000 0.02420516
 17316.000 0.03203506
 17319.000 0.03852887
 17322.000 0.04714285
 17325.000 0.04967450
 17328.000 0.03873476
 17331.000 0.02768139
 17334.000 0.05173866
 17337.000 0.02825048
 17340.000 0.03496985
 17343.000 0.03169971
 17346.000 0.01897546
 17349.000 0.01221204
 17352.000 0.03592597
 17355.000 0.04263686
 17358.000 0.02830909
 17361.000 0.01300749
 17364.000 0.03377318
 17367.000 0.03801916
 17370.000 0.04045650
 17373.000 0.03681375
 17376.000 0.03490686
 17379.000 0.03336712
 17382.000 0.03922185
 17385.000 0.02648125
 17388.000 0.04197851
 17391.000 0.03928258
 17394.000 0.01542792
 17397.000 0.03567778
 17400.000 0.03211719
 17403.000 0.04302097
 17406.000 0.01872784
 17409.000 0.02971132
 17412.000 0.02235319
 17415.000 0.03108686
 17418.000 0.05319617
 17421.000 0.03137512
 17424.000 0.02120106
 17427.000 0.02217321
 17430.000 0.02440899
 17433.000 0.02591535
 17436.000 0.02847587
 17439.000 0.01863083
 17442.000 0.02529161
 17445.000 0.02628146
 17448.000 0.02705827
 17451.000 0.04395719
 17454.000 0.03090509
 17457.000 0.04478823
 17460.000 0.04633050
 17463.000 0.03666142
 17466.000 0.02563999
 17469.000 0.04896627
 17472.000 0.03992790
 17475.000 0.03720895
 17478.000 0.03226748
 17481.000 0.03022440
 17484.000 0.02423798
 17487.000 0.02837051
 17490.000 0.03222083
 17493.000 0.04825402
 17496.000 0.03122003
 17499.000 0.01733359
 17502.000 0.01292150
 17505.000 0.04200766
 17508.000 0.04903378
 17511.000 0.03053224
 17514.000 0.03285499
 17517.000 0.03597950
 17520.000 0.00047312
 17523.000 0.01389096
 17526.000 0.03425146
 17529.000 0.04252524
 17532.000 0.05069874
 17535.000 0.03494911
 17538.000 0.03073532
 17541.000 0.01785860
 17544.000 0.01994928
 17547.000 0.03633753
 17550.000 0.02846593
 17553.000 0.02305186
 17556.000 0.03264293
 17559.000 0.03414980
 17562.000 0.03551255
 17565.000 0.03307930
 17568.000 0.03648345
 17571.000 0.03576476
 17574.000 0.03500904
 17577.000 0.01654351
 17580.000 0.04297242
 17583.000 0.03308534
 17586.000 0.01954147
 17589.000 0.02530374
 17592.000 0.04279315
 17595.000 0.02551451
 17598.000 0.00958981
 17601.000 0.02572904
 17604.000 0.03665334
 17607.000 0.02419784
 17610.000 0.01868490
 17613.000 0.01559175
 17616.000 0.00683642
 17619.000 0.02847137
 17622.000 0.02345571
 17625.000 0.00411191
 17628.000 0.02649389
 17631.000 0.04270540
 17634.000 0.03939314
 17637.000 0.01366341
 17640.000 0.01648383
 17643.000 0.02433362
 17646.000 0.01672884
 17649.000 0.02674833
 17652.000 0.01178762
 17655.000 0.03452118
 17658.000 0.01170941
 17661.000 0.01934986
 17664.000 0.01962284
 17667.000 0.02689916
 17670.000 0.02203701
 17673.000 0.02516075
 17676.000 0.04358386
 17679.000 0.03105329
 17682.000 0.01291172
 17685.000 0.02003056
 17688.000 0.01230411
 17691.000 0.03058479
 17694.000 0.03873734
 17697.000 0.00315697
 17700.000 0.02160019
 17703.000 0.01999361
 17706.000 0.01830944
 17709.000 0.02807571
 17712.000 0.00207950
 17715.000 0.04411280
 17718.000 0.03271339
 17721.000 0.03947514
 17724.000 0.02951152
 17727.000 0.02174412
 17730.000 0.03063814
 17733.000 0.01539659
 17736.000 0.01997402
 17739.000 0.01990599
 17742.000 0.03486807
 17745.000 0.02937288
 17748.000 -0.01676350
 17751.000 0.03927204
 17754.000 0.03633784
 17757.000 0.01777977
 17760.000 0.03131244
 17763.000 0.04073198
 17766.000 0.01722054
 17769.000 0.02426598
 17772.000 0.02315680
 17775.000 0.02621160
 17778.000 0.02862087
 17781.000 0.02114817
 17784.000 0.02945157
 17787.000 0.01448753
 17790.000 0.02496556
 17793.000 0.03150175
 17796.000 0.01747735
 17799.000 0.02553507
 17802.000 0.02104551
 17805.000 0.03960324
 17808.000 0.02591535
 17811.000 0.01143662
 17814.000 0.01537721
 17817.000 0.01064946
 17820.000 0.02429053
 17823.000 0.01036548
 17826.000 0.01443925
 17829.000 0.02314218
 17832.000 0.01726236
 17835.000 0.00108062
 17838.000 0.00647757
 17841.000 0.02779200
 17844.000 0.02394622
 17847.000 0.02966330
 17850.000 0.00494333
 17853.000 0.02451644
 17856.000 0.01487984
 17859.000 0.02945606
 17862.000 0.02284434
 17865.000 0.00934579
 17868.000 0.00527510
 17871.000 0.02672814
 17874.000 0.01465306
 17877.000 0.00297205
 17880.000 0.00814624
 17883.000 0.00636901
 17886.000 0.02424675
 17889.000 0.01992157
 17892.000 0.00413639
 17895.000 0.01399178
 17898.000 0.01278151
 17901.000 0.03229414
 17904.000 0.01706651
 17907.000 0.01828055
 17910.000 0.01603732
 17913.000 -0.00210970
 17916.000 -0.00399793
 17919.000 0.03013088
 17922.000 0.01085335
 17925.000 0.02451443
 17928.000 0.02423727
 17931.000 0.01449244
 17934.000 -0.00838852
 17937.000 0.01672132
 17940.000 0.01350654
 17943.000 0.03125236
 17946.000 0.02106937
 17949.000 0.01890052
 17952.000 0.01635238
 17955.000 0.01652073
 17958.000 0.00597474
 17961.000 0.01998397
 17964.000 0.00359640
 17967.000 -0.00973828
 17970.000 -0.00287418
 17973.000 0.02040407
 17976.000 -0.00675395
 17979.000 0.03282990
 17982.000 0.02211191
 17985.000 -0.00098839
 17988.000 -0.00608169
 17991.000 -0.00880498
 17994.000 0.01714813
 17997.000 -0.00420701
 18000.000 0.02014716
 18003.000 -0.00788790
 18006.000 0.02507845
 18009.000 -0.00349264
 18012.000 0.02820449
 18015.000 0.00490427
 18018.000 0.00656763
 18021.000 0.02417328
 18024.000 0.00185073
 18027.000 -0.00353365
 18030.000 0.01507408
 18033.000 -0.00014590
 18036.000 -0.00212193
 18039.000 0.03190938
 18042.000 -0.00789212
 18045.000 0.00134693
 18048.000 0.00862955
 18051.000 0.00817084
 18054.000 0.01130635
 18057.000 -0.00628156
 18060.000 0.00282277
 18063.000 -0.01686670
 18066.000 0.00148170
 18069.000 0.01407244
 18072.000 0.01329254
 18075.000 0.01449450
 18078.000 -0.01823709
 18081.000 0.01005260
 18084.000 0.00473458
 18087.000 -0.00700172
 18090.000 0.00148395
 18093.000 0.01212801
 18096.000 0.02776441
 18099.000 0.00209131
 18102.000 0.00198357
 18105.000 -0.01372139
 18108.000 -0.01657700
 18111.000 -0.00935300
 18114.000 -0.01483803
 18117.000 -0.00803303
 18120.000 -0.00823331
 18123.000 -0.01134731
 18126.000 0.00869348
 18129.000 -0.01978088
 18132.000 -0.01299233
 18135.000 0.00753103
 18138.000 0.00597504
 18141.000 -0.00445994
 18144.000 0.00234648
 18147.000 0.00177848
 18150.000 0.01143288
 18153.000 0.00872514
 18156.000 0.00476043
 18159.000 -0.00888440
 18162.000 -0.01339229
 18165.000 0.00212410
 18168.000 -0.00740005
 18171.000 0.00607718
 18174.000 -0.00680359
 18177.000 -0.00908580
 18180.000 -0.00593330
 18183.000 -0.01427515
 18186.000 -0.01013605
 18189.000 -0.00691009
 18192.000 -0.00439811
 18195.000 -0.00399407
 18198.000 0.00107262
 18201.000 -0.00383817
 18204.000 -0.00888305
 18207.000 0.00660928
 18210.000 0.00291318
 18213.000 -0.00805282
 18216.000 -0.00261088
 18219.000 -0.00105432
 18222.000 -0.01541618
 18225.000 -0.03364349
 18228.000 -0.02762083
 18231.000 -0.00306143
 18234.000 -0.02113606
 18237.000 -0.01073483
 18240.000 -0.00317434
 18243.000 -0.00762707
 18246.000 -0.00807150
 18249.000 -0.01910509
 18252.000 -0.01424462
 18255.000 -0.02863551
 18258.000 -0.00825568
 18261.000 0.00488338
 18264.000 -0.02059932
 18267.000 -0.01163682
 18270.000 0.01010600
 18273.000 -0.00289101
 18276.000 -0.00731753
 18279.000 -0.00520775
 18282.000 -0.02538486
 18285.000 -0.01053235
 18288.000 0.01890181
 18291.000 -0.02559677
 18294.000 -0.02961963
 18297.000 0.00128401
 18300.000 -0.02617595
 18303.000 -0.00990825
 18306.000 -0.03043530
 18309.000 -0.01383603
 18312.000 -0.00931892
 18315.000 -0.02039986
 18318.000 -0.02218388
 18321.000 0.00768134
 18324.000 0.01180607
 18327.000 -0.02211426
 18330.000 -0.01630977
 18333.000 -0.02530400
 18336.000 -0.01106974
 18339.000 -0.01014434
 18342.000 -0.01505060
 18345.000 -0.01618102
 18348.000 -0.01493526
 18351.000 -0.01586534
 18354.000 -0.01422697
 18357.000 -0.02971026
 18360.000 -0.02438906
 18363.000 -0.00066841
 18366.000 -0.02492586
 18369.000 -0.02713179
 18372.000 -0.02733510
 18375.000 0.00489166
 18378.000 -0.01593961
 18381.000 -0.02608007
 18384.000 -0.02040148


==> anc/SDSSJ2238+1253/sdssj2238+1253_20150816.lc1 <==
#Telescope      =McDonald                          #Telescope Name             
#Object         =SDSSJ2238+1253                    #Object Name                
#Date           =2015-08-16                        #Mid Exp. yyyy-mm-dd        
#UTC            =06:45:09.50                       #Mid Exposure UTC           
#Filter         =BG40                              #Filter Name                
#Instrument     =ProEM                             #Instrument used            
#Exptime        =3                                 #Exposure Time (s)          
#MJD            =57250.2813599538                  #Mid Exposure MJD           
#Observer       =DEW,KIW                           #Observer                   
#TelCode        =mcd2                              #Short Tel. Code            
#Runname        =sdssj2238+1253-frame-0001c.fits   #Wet Run Name               
#WhiffVer       =whiff 398 2009-07-13 00:42:04Z    #                           
#Aperture       =-c                                #Radius in pixels           
#WqedVer        =413 2009-08-19 21:44:40Z          #Version of Wqed            
#Channel        = 1                                #Channel reduced            
#User           =keatonb                           #User who ran Wqed          
#RA             =22 38 31.92                       #From stars.dat (J2000)     
#Dec            =+12 53 18.3                       #From stars.dat (J2000)     
#Epoch          =2015.622690820                    #Epoch in Decimal Years     
#PrecessedRA    =22 39 18.30                       #RA when observed           
#PrecessedDec   =+12 58 12.0                       #Dec when observed          
#Bjed           =2457250.787215224                 #with leapsecs(Stumpff80)   
#BjedCorr       =0.000035398                       #Linear correction days/day 
#Barydiff       =437.711                           #Bjed - jd (sec)            
#Leapsecs       =68.1840                           #Total number accounted     
#LastLeapsec    =2015-07-01                        #Last Known Leapsecond      
#TimeUnits      =secs                              #Units Time column          
#Npoints        =1191                              #Number pts in data         
     0.000 0.03999079
     3.000 0.02728675
     6.000 0.03131088
     9.000 0.00804458
    12.000 0.02432919
    15.000 0.00605080
    18.000 0.02524559
    21.000 0.01054239
    24.000 0.01923141
    27.000 0.02206645
    30.000 0.03432992
    33.000 0.03494673
    36.000 0.02352121
    39.000 0.02552936
    42.000 0.03075754
    45.000 0.03088188
    48.000 0.00508335
    51.000 0.01727688
    54.000 0.01293857
    57.000 0.01355965
    60.000 0.01873457
    63.000 0.00950681
    66.000 0.00662591
    69.000 0.01986484
    72.000 0.02656619
    75.000 0.01398497
    78.000 0.00553419
    81.000 0.00573764
    84.000 0.02706126
    87.000 0.02378829
    90.000 0.00643375
    93.000 0.00627261
    96.000 0.01474145
    99.000 -0.00451005
   102.000 0.03144948
   105.000 0.01431016
   108.000 0.01990423
   111.000 0.00604481
   114.000 0.00356564
   117.000 0.01543577
   120.000 0.00545980
   123.000 0.02326709
   126.000 0.01298632
   129.000 0.00866168
   132.000 0.02396228
   135.000 0.01502606
   138.000 0.00926399
   141.000 -0.00330080
   144.000 0.00842182
   147.000 0.01198629
   150.000 0.00194535
   153.000 0.02700195
   156.000 -0.00091312
   159.000 -0.00470042
   162.000 0.01858351
   165.000 0.01052039
   168.000 0.00592286
   171.000 -0.01280586
   174.000 0.00987445
   177.000 0.03357134
   180.000 0.00871975
   183.000 -0.00424624
   186.000 0.01597506
   189.000 0.00606314
   192.000 -0.00498045
   195.000 -0.00997857
   198.000 0.00523731
   201.000 0.01225327
   204.000 -0.00235469
   207.000 0.01911153
   210.000 0.00991497
   213.000 0.00820545
   216.000 0.00382687
   219.000 -0.01018823
   222.000 -0.00438527
   225.000 0.00296982
   228.000 -0.00156166
   231.000 0.01176949
   234.000 0.02059493
   237.000 0.00277939
   240.000 -0.00079124
   243.000 -0.01167181
   246.000 0.00656194
   249.000 0.01112937
   252.000 0.00895873
   255.000 0.01567734
   258.000 -0.00520223
   261.000 -0.00051446
   264.000 -0.00050683
   267.000 -0.00622257
   270.000 -0.00007635
   273.000 0.01627129
   276.000 0.00147060
   279.000 -0.00538370
   282.000 0.00633304
   285.000 0.00511704
   288.000 -0.00141413
   291.000 0.01095588
   294.000 -0.00413037
   297.000 -0.00901944
   300.000 -0.00692920
   303.000 0.00700633
   306.000 0.01557183
   309.000 -0.01488854
   312.000 0.00999732
   315.000 -0.00153643
   318.000 -0.00006897
   321.000 -0.00366612
   324.000 -0.00750409
   327.000 -0.01139027
   330.000 0.00791805
   333.000 -0.00875925
   336.000 0.00755117
   339.000 -0.00566034
   342.000 0.02122496
   345.000 0.01340666
   348.000 -0.00811242
   351.000 -0.01682532
   354.000 0.00069844
   357.000 -0.00408984
   360.000 -0.00854750
   363.000 0.00701598
   366.000 0.01004233
   369.000 -0.00021407
   372.000 -0.00470265
   375.000 -0.00438838
   378.000 -0.01343102
   381.000 -0.01455860
   384.000 -0.01148683
   387.000 -0.01534721
   390.000 0.00915079
   393.000 0.01592647
   396.000 -0.01293699
   399.000 -0.01076527
   402.000 -0.00001006
   405.000 -0.01998007
   408.000 -0.00500876
   411.000 -0.02295903
   414.000 -0.01144629
   417.000 -0.02282608
   420.000 -0.00407060
   423.000 0.00445097
   426.000 -0.02389908
   429.000 -0.00445908
   432.000 -0.01506359
   435.000 0.00197743
   438.000 -0.00626921
   441.000 0.00349459
   444.000 -0.02740606
   447.000 -0.02644046
   450.000 -0.01187271
   453.000 -0.00317205
   456.000 -0.01207552
   459.000 -0.00994240
   462.000 0.00292411
   465.000 -0.01492494
   468.000 -0.00420582
   471.000 0.00366125
   474.000 -0.02231019
   477.000 -0.01298957
   480.000 -0.01260701
   483.000 -0.00729976
   486.000 -0.01122044
   489.000 -0.01123070
   492.000 -0.00278054
   495.000 -0.00825280
   498.000 -0.02845129
   501.000 -0.00310857
   504.000 -0.01158440
   507.000 -0.01185376
   510.000 -0.03302619
   513.000 -0.01612031
   516.000 -0.00089252
   519.000 -0.00962787
   522.000 -0.00481877
   525.000 -0.01097082
   528.000 -0.01362439
   531.000 -0.01053933
   534.000 -0.00663514
   537.000 -0.02723734
   540.000 -0.01369687
   543.000 -0.00931147
   546.000 -0.01217861
   549.000 -0.01979720
   552.000 0.00540078
   555.000 -0.00197790
   558.000 -0.01194997
   561.000 -0.01194353
   564.000 -0.02536603
   567.000 -0.02874139
   570.000 0.00061447
   573.000 -0.01229499
   576.000 -0.02852245
   579.000 -0.01523352
   582.000 -0.00724425
   585.000 -0.02948196
   588.000 -0.02958914
   591.000 0.00891118
   594.000 -0.01934278
   597.000 -0.02191409
   600.000 -0.00405660
   603.000 -0.01655203
   606.000 -0.01726400
   609.000 -0.01693934
   612.000 -0.01684588
   615.000 -0.00478977
   618.000 -0.01535284
   621.000 -0.00861885
   624.000 -0.02272152
   627.000 -0.01952091
   630.000 -0.02445192
   633.000 -0.02186249
   636.000 -0.02292935
   639.000 -0.02091917
   642.000 -0.00844947
   645.000 -0.03507943
   648.000 -0.02213443
   651.000 -0.01318764
   654.000 -0.02958110
   657.000 0.00218069
   660.000 -0.01332017
   663.000 -0.01947234
   666.000 -0.01755051
   669.000 -0.02230704
   672.000 -0.01703616
   675.000 -0.02077185
   678.000 -0.02012349
   681.000 -0.02132498
   684.000 -0.01911651
   687.000 -0.02993865
   690.000 -0.02308720
   693.000 -0.02174647
   696.000 -0.02436037
   699.000 -0.00324259
   702.000 -0.02323398
   705.000 -0.01294248
   708.000 -0.02138930
   711.000 -0.02979420
   714.000 -0.01764731
   717.000 -0.01577334
   720.000 -0.01256113
   723.000 -0.00156504
   726.000 -0.03740591
   729.000 -0.03434003
   732.000 -0.01852518
   735.000 -0.01674829
   738.000 -0.01609499
   741.000 -0.01913123
   744.000 -0.03432631
   747.000 -0.00630240
   750.000 -0.02178578
   753.000 -0.02996187
   756.000 -0.03692736
   759.000 -0.01396298
   762.000 -0.02688767
   765.000 -0.01792269
   768.000 -0.02815791
   771.000 -0.02575408
   774.000 -0.02069085
   777.000 -0.02728423
   780.000 -0.01529553
   783.000 -0.03372099
   786.000 -0.03256766
   789.000 -0.02882848
   792.000 -0.01269875
   795.000 -0.02888045
   798.000 -0.02963460
   801.000 -0.03606392
   804.000 -0.00960854
   807.000 -0.03430872
   810.000 -0.01616915
   813.000 -0.01456206
   816.000 -0.02708339
   819.000 -0.02727082
   822.000 -0.03603044
   825.000 -0.04142903
   828.000 -0.02933267
   831.000 -0.02553322
   834.000 -0.04139147
   837.000 -0.01538223
   840.000 -0.03238554
   843.000 -0.02174639
   846.000 -0.01787577
   849.000 -0.03059477
   852.000 -0.02862898
   855.000 -0.02377996
   858.000 -0.04121188
   861.000 -0.03141235
   864.000 -0.01919220
   867.000 -0.01799518
   870.000 -0.02485477
   873.000 -0.02430758
   876.000 -0.01445792
   879.000 -0.01522071
   882.000 -0.02739167
   885.000 -0.03477352
   888.000 -0.03442993
   891.000 -0.03687971
   894.000 -0.02345798
   897.000 -0.02159140
   900.000 -0.01552596
   903.000 -0.02855159
   906.000 -0.04003956
   909.000 -0.02337718
   912.000 -0.02592489
   915.000 -0.00461294
   918.000 -0.04410985
   921.000 -0.02409283
   924.000 -0.03027359
   927.000 -0.01238104
   930.000 -0.03271361
   933.000 -0.02564131
   936.000 -0.03416875
   939.000 -0.01301515
   942.000 -0.01741544
   945.000 -0.04041077
   948.000 -0.03126044
   951.000 -0.02224837
   954.000 -0.01558142
   957.000 -0.03958349
   960.000 -0.01244813
   963.000 -0.02507771
   966.000 -0.03079606
   969.000 -0.01589342
   972.000 -0.01365896
   975.000 -0.02944627
   978.000 -0.01851669
   981.000 -0.04152953
   984.000 -0.02725513
   987.000 -0.02651875
   990.000 -0.03927613
   993.000 -0.02161210
   996.000 -0.02942249
   999.000 -0.03413646
  1002.000 -0.02899727
  1005.000 -0.04425667
  1008.000 -0.03805691
  1011.000 -0.02052527
  1014.000 -0.04709365
  1017.000 -0.03838902
  1020.000 -0.03896890
  1023.000 -0.01457365
  1026.000 -0.02448252
  1029.000 -0.02501606
  1032.000 -0.02698130
  1035.000 -0.03157714
  1038.000 -0.03657621
  1041.000 -0.03339305
  1044.000 -0.01976963
  1047.000 -0.03223368
  1050.000 -0.03997482
  1053.000 -0.02543787
  1056.000 -0.03651785
  1059.000 -0.02514640
  1062.000 -0.03173230
  1065.000 -0.02466355
  1068.000 -0.01984751
  1071.000 -0.03185961
  1074.000 -0.02131453
  1077.000 -0.02555436
  1080.000 -0.04148801
  1083.000 -0.04082970
  1086.000 -0.01950804
  1089.000 -0.02184494
  1092.000 -0.04039890
  1095.000 -0.02474727
  1098.000 -0.03041539
  1101.000 -0.04627217
  1104.000 -0.01092296
  1107.000 -0.03771135
  1110.000 -0.01947591
  1113.000 -0.01026294
  1116.000 -0.02939411
  1119.000 -0.04292043
  1122.000 -0.02223714
  1125.000 -0.03618514
  1128.000 -0.01745606
  1131.000 -0.00133248
  1134.000 -0.01279131
  1137.000 -0.02861227
  1140.000 -0.03038372
  1143.000 -0.02510307
  1146.000 -0.03855528
  1149.000 -0.02037871
  1152.000 -0.04066296
  1155.000 -0.02679081
  1158.000 -0.02363655
  1161.000 -0.03771613
  1164.000 -0.05629015
  1167.000 -0.03444737
  1170.000 -0.03518267
  1173.000 -0.02181253
  1176.000 -0.03416989
  1179.000 -0.01860754
  1182.000 -0.03348351
  1185.000 -0.04227784
  1188.000 -0.04253545
  1191.000 -0.03588475
  1194.000 -0.03251761
  1197.000 -0.03060464
  1200.000 -0.02683620
  1203.000 -0.03216245
  1206.000 -0.02867279
  1209.000 -0.02164281
  1212.000 -0.04825079
  1215.000 -0.00625677
  1218.000 -0.03902310
  1221.000 -0.02734455
  1224.000 -0.03379772
  1227.000 -0.02686498
  1230.000 -0.02540493
  1233.000 -0.04804323
  1236.000 -0.03210722
  1239.000 -0.03567451
  1242.000 -0.03134689
  1245.000 -0.03136655
  1248.000 -0.01876069
  1251.000 -0.01946673
  1254.000 -0.03066866
  1257.000 -0.01315562
  1260.000 -0.00953684
  1263.000 -0.04266799
  1266.000 -0.03216201
  1269.000 -0.03747686
  1272.000 -0.01532083
  1275.000 -0.02644033
  1278.000 -0.02739992
  1281.000 -0.03445099
  1284.000 -0.03605844
  1287.000 -0.04293587
  1290.000 -0.03090205
  1293.000 -0.04323379
  1296.000 -0.02887778
  1299.000 -0.04430573
  1302.000 -0.02334029
  1305.000 -0.02524481
  1308.000 -0.01688592
  1311.000 -0.03950671
  1314.000 -0.02841290
  1317.000 -0.04856878
  1320.000 -0.03177969
  1323.000 -0.02370668
  1326.000 -0.01188833
  1329.000 -0.02794245
  1332.000 -0.02408509
  1335.000 -0.03374615
  1338.000 -0.02361613
  1341.000 -0.03672983
  1344.000 -0.04545583
  1347.000 -0.01937290
  1350.000 -0.02073175
  1353.000 -0.04306960
  1356.000 -0.02390405
  1359.000 -0.03794970
  1362.000 -0.03238461
  1365.000 -0.02587285
  1368.000 -0.02731451
  1371.000 -0.01831383
  1374.000 -0.06064007
  1377.000 -0.03087079
  1380.000 -0.02119382
  1383.000 -0.02485240
  1386.000 -0.03989801
  1389.000 -0.03208694
  1392.000 -0.00959652
  1395.000 -0.03822528
  1398.000 -0.04468425
  1401.000 -0.02019385
  1404.000 -0.01461083
  1407.000 -0.02850140
  1410.000 -0.01821025
  1413.000 -0.03124416
  1416.000 -0.02484412
  1419.000 -0.02687447
  1422.000 -0.02461520
  1425.000 -0.02391650
  1428.000 -0.02419481
  1431.000 -0.04848223
  1434.000 -0.02389471
  1437.000 -0.03314643
  1440.000 -0.02216904
  1443.000 -0.03716869
  1446.000 -0.02835288
  1449.000 -0.03118872
  1452.000 -0.01734621
  1455.000 -0.03720739
  1458.000 -0.02163150
  1461.000 -0.01547138
  1464.000 -0.02697270
  1467.000 -0.01846624
  1470.000 -0.01978385
  1473.000 -0.03367192
  1476.000 -0.02670913
  1479.000 -0.03709627
  1482.000 -0.02278379
  1485.000 -0.01555257
  1488.000 -0.01510575
  1491.000 -0.02525413
  1494.000 -0.01801429
  1497.000 -0.04389066
  1500.000 -0.02583633
  1503.000 -0.01235361
  1506.000 -0.04003143
  1509.000 -0.04046548
  1512.000 -0.03757244
  1515.000 -0.03648141
  1518.000 -0.02064623
  1521.000 -0.02009512
  1524.000 -0.04745984
  1527.000 -0.03070586
  1530.000 -0.04419251
  1533.000 -0.04407055
  1536.000 -0.02724334
  1539.000 -0.02428504
  1542.000 -0.04172403
  1545.000 -0.03309549
  1548.000 -0.00881776
  1551.000 -0.03809699
  1554.000 -0.02552326
  1557.000 -0.03666600
  1560.000 -0.02181581
  1563.000 -0.02491280
  1566.000 -0.02707381
  1569.000 -0.03180854
  1572.000 -0.01258408
  1575.000 -0.03018333
  1578.000 -0.02300228
  1581.000 -0.02581352
  1584.000 -0.03333985
  1587.000 -0.02245508
  1590.000 -0.02744121
  1593.000 -0.04194120
  1596.000 -0.01502554
  1599.000 -0.01385889
  1602.000 -0.02067760
  1605.000 -0.02597987
  1608.000 -0.03514540
  1611.000 -0.02286071
  1614.000 -0.02338356
  1617.000 -0.02096754
  1620.000 -0.01860892
  1623.000 -0.02015465
  1626.000 -0.02210970
  1629.000 -0.02118661
  1632.000 -0.01720101
  1635.000 -0.03055435
  1638.000 -0.03981517
  1641.000 -0.03505487
  1644.000 -0.02583956
  1647.000 -0.02691770
  1650.000 -0.01954731
  1653.000 -0.02237508
  1656.000 -0.01446267
  1659.000 -0.02129642
  1662.000 -0.02194522
  1665.000 -0.02790013
  1668.000 -0.02320450
  1671.000 -0.03124963
  1674.000 -0.03239403
  1677.000 -0.04922574
  1680.000 -0.02742421
  1683.000 -0.02704823
  1686.000 -0.02004616
  1689.000 -0.01053862
  1692.000 -0.03064476
  1695.000 -0.02776118
  1698.000 -0.02609749
  1701.000 -0.04093497
  1704.000 -0.03365452
  1707.000 -0.02819443
  1710.000 -0.01466908
  1713.000 -0.04045384
  1716.000 -0.03639907
  1719.000 -0.02221964
  1722.000 -0.03443206
  1725.000 -0.02961295
  1728.000 -0.02989892
  1731.000 -0.03803030
  1734.000 0.00004728
  1737.000 -0.02156280
  1740.000 -0.02592871
  1743.000 -0.02110227
  1746.000 -0.02309664
  1749.000 -0.02779904
  1752.000 -0.02594565
  1755.000 -0.02155502
  1758.000 -0.03015597
  1761.000 -0.01367557
  1764.000 -0.01969867
  1767.000 -0.01749565
  1770.000 -0.02289444
  1773.000 -0.01973166
  1776.000 -0.02832833
  1779.000 -0.03103733
  1782.000 -0.02203405
  1785.000 -0.00977143
  1788.000 -0.02063642
  1791.000 -0.05205425
  1794.000 -0.02457720
  1797.000 -0.03497761
  1800.000 -0.02381601
  1803.000 -0.03300235
  1806.000 -0.02359902
  1809.000 -0.03695653
  1812.000 -0.02053428
  1815.000 -0.03119730
  1818.000 -0.02542219
  1821.000 -0.01260701
  1824.000 -0.01107895
  1827.000 -0.04087070
  1830.000 -0.01769083
  1833.000 -0.02726785
  1836.000 -0.01242792
  1839.000 -0.02493351
  1842.000 -0.01103605
  1845.000 -0.02666840
  1848.000 -0.02129211
  1851.000 -0.03490163
  1854.000 -0.01583115
  1857.000 -0.02088341
  1860.000 -0.01061044
  1863.000 -0.03273012
  1866.000 -0.02085130
  1869.000 -0.01499180
  1872.000 -0.02263286
  1875.000 -0.03243286
  1878.000 -0.03400978
  1881.000 -0.00920722
  1884.000 -0.03108721
  1887.000 -0.00993322
  1890.000 -0.01550710
  1893.000 -0.02779530
  1896.000 -0.02967344
  1899.000 -0.01817640
  1902.000 -0.02595283
  1905.000 -0.02374244
  1908.000 -0.02184221
  1911.000 -0.02636803
  1914.000 -0.02167626
  1917.000 -0.02373491
  1920.000 -0.02451441
  1923.000 -0.02000530
  1926.000 -0.01285176
  1929.000 -0.02969016
  1932.000 -0.01300664
  1935.000 -0.02705353
  1938.000 -0.00282683
  1941.000 -0.02852485
  1944.000 -0.02956005
  1947.000 -0.01490535
  1950.000 -0.03112524
  1953.000 -0.01922744
  1956.000 -0.00617565
  1959.000 -0.01381746
  1962.000 -0.01701411
  1965.000 -0.02680290
  1968.000 -0.02857715
  1971.000 -0.02527516
  1974.000 -0.02926558
  1977.000 -0.02627124
  1980.000 -0.01109851
  1983.000 -0.02093905
  1986.000 -0.01061937
  1989.000 -0.00046626
  1992.000 -0.01323815
  1995.000 -0.01232988
  1998.000 -0.01677138
  2001.000 -0.01659770
  2004.000 -0.01876646
  2007.000 0.00207221
  2010.000 -0.01825169
  2013.000 -0.01289920
  2016.000 -0.01822035
  2019.000 -0.01707205
  2022.000 -0.02886704
  2025.000 -0.02456205
  2028.000 -0.02183818
  2031.000 -0.03054050
  2034.000 0.00065140
  2037.000 -0.00096295
  2040.000 -0.01303334
  2043.000 -0.01510856
  2046.000 -0.00929775
  2049.000 -0.01605812
  2052.000 -0.01874499
  2055.000 -0.02438895
  2058.000 -0.02338263
  2061.000 -0.02214810
  2064.000 -0.04052175
  2067.000 -0.01464819
  2070.000 -0.02995715
  2073.000 -0.01979348
  2076.000 -0.01371997
  2079.000 -0.01189747
  2082.000 -0.01103810
  2085.000 -0.01508851
  2088.000 0.01250338
  2091.000 -0.01545914
  2094.000 -0.02533859
  2097.000 -0.02542971
  2100.000 -0.02646949
  2103.000 -0.00736126
  2106.000 -0.00622742
  2109.000 -0.02138675
  2112.000 -0.02277077
  2115.000 -0.00513720
  2118.000 -0.01860786
  2121.000 -0.02286092
  2124.000 -0.01558356
  2127.000 -0.02230840
  2130.000 -0.01127575
  2133.000 -0.01703508
  2136.000 -0.00809032
  2139.000 -0.00732495
  2142.000 -0.01236389
  2145.000 -0.00888848
  2148.000 -0.00748551
  2151.000 -0.02117943
  2154.000 -0.01063756
  2157.000 -0.00655946
  2160.000 -0.02651089
  2163.000 -0.01628064
  2166.000 -0.00558162
  2169.000 -0.00968013
  2172.000 -0.01128793
  2175.000 -0.00617751
  2178.000 0.00525540
  2181.000 -0.00826192
  2184.000 -0.00644818
  2187.000 -0.01094344
  2190.000 -0.01110000
  2193.000 -0.00062045
  2196.000 -0.02142518
  2199.000 -0.00714985
  2202.000 0.00123776
  2205.000 -0.01126239
  2208.000 -0.00179630
  2211.000 -0.01220878
  2214.000 -0.01366361
  2217.000 -0.00600275
  2220.000 -0.00804526
  2223.000 -0.02058699
  2226.000 -0.01776900
  2229.000 0.00610215
  2232.000 0.00253637
  2235.000 -0.00594859
  2238.000 -0.01706411
  2241.000 -0.00890460
  2244.000 -0.01815742
  2247.000 0.00311180
  2250.000 -0.00430720
  2253.000 0.00501718
  2256.000 0.00942434
  2259.000 0.00165033
  2262.000 -0.01072984
  2265.000 0.00171543
  2268.000 0.00117932
  2271.000 -0.00549374
  2274.000 -0.00209124
  2277.000 0.00143599
  2280.000 0.00510145
  2283.000 -0.00632830
  2286.000 -0.01660196
  2289.000 0.00079012
  2292.000 -0.00749258
  2295.000 0.01320044
  2298.000 0.00856126
  2301.000 -0.00588603
  2304.000 0.01353242
  2307.000 -0.01313197
  2310.000 -0.01108376
  2313.000 0.00432559
  2316.000 -0.01044177
  2319.000 0.00034668
  2322.000 0.01801381
  2325.000 0.00555230
  2328.000 -0.01308622
  2331.000 -0.01569125
  2334.000 -0.00665609
  2337.000 0.02052152
  2340.000 0.01114971
  2343.000 0.01132966
  2346.000 -0.00561223
  2349.000 0.01228039
  2352.000 0.00018496
  2355.000 0.00038088
  2358.000 0.00834587
  2361.000 -0.00620521
  2364.000 0.00898063
  2367.000 -0.00758956
  2370.000 0.00168666
  2373.000 0.00301483
  2376.000 0.02307355
  2379.000 0.01147575
  2382.000 0.01240867
  2385.000 0.00206514
  2388.000 0.01632975
  2391.000 0.01243338
  2394.000 0.00896468
  2397.000 -0.00564464
  2400.000 -0.01466675
  2403.000 0.00684495
  2406.000 0.01261763
  2409.000 -0.00755127
  2412.000 -0.00259965
  2415.000 0.00716498
  2418.000 -0.00188831
  2421.000 -0.00061926
  2424.000 0.01119147
  2427.000 -0.00265425
  2430.000 -0.00518399
  2433.000 0.00487720
  2436.000 0.00123579
  2439.000 0.00356550
  2442.000 0.01290250
  2445.000 0.00497569
  2448.000 0.03067162
  2451.000 0.01591995
  2454.000 0.01131578
  2457.000 0.01385431
  2460.000 0.01293907
  2463.000 0.00561473
  2466.000 0.02839310
  2469.000 -0.00502208
  2472.000 0.01981512
  2475.000 0.01960871
  2478.000 -0.00018683
  2481.000 0.00690415
  2484.000 0.03234341
  2487.000 0.01269639
  2490.000 0.01954669
  2493.000 0.02098947
  2496.000 0.01536243
  2499.000 0.01760283
  2502.000 -0.00544400
  2505.000 0.02478228
  2508.000 0.01364565
  2511.000 0.01408885
  2514.000 0.01475071
  2517.000 0.01977490
  2520.000 0.03592785
  2523.000 0.01897627
  2526.000 0.01710376
  2529.000 0.01849198
  2532.000 0.01798770
  2535.000 0.00235518
  2538.000 0.03102556
  2541.000 0.02178820
  2544.000 -0.00393447
  2547.000 0.02445870
  2550.000 0.01259436
  2553.000 0.00602472
  2556.000 0.01541339
  2559.000 0.02903005
  2562.000 0.02064733
  2565.000 0.02950982
  2568.000 0.02744883
  2571.000 0.02092168
  2574.000 0.00697955
  2577.000 0.01471015
  2580.000 0.01221473
  2583.000 0.01124869
  2586.000 0.00330692
  2589.000 0.02247329
  2592.000 0.02275290
  2595.000 0.03303911
  2598.000 0.03038566
  2601.000 0.01997358
  2604.000 0.02982482
  2607.000 0.02742365
  2610.000 0.03523876
  2613.000 0.02373383
  2616.000 0.04417364
  2619.000 0.03188929
  2622.000 0.01609055
  2625.000 0.02315803
  2628.000 0.02083479
  2631.000 0.01912324
  2634.000 0.03093341
  2637.000 0.02444827
  2640.000 0.02317367
  2643.000 0.02974994
  2646.000 0.03545465
  2649.000 0.03774879
  2652.000 0.02578745
  2655.000 0.03145286
  2658.000 0.03380596
  2661.000 0.03089028
  2664.000 0.03865203
  2667.000 0.02638697
  2670.000 0.01975142
  2673.000 0.01999570
  2676.000 0.02426566
  2679.000 0.02959833
  2682.000 0.01713200
  2685.000 0.04170051
  2688.000 0.01839402
  2691.000 0.04252272
  2694.000 0.02672151
  2697.000 0.03310271
  2700.000 0.02244931
  2703.000 0.03829745
  2706.000 0.00456948
  2709.000 0.03072085
  2712.000 0.01491520
  2715.000 0.03755996
  2718.000 0.03168950
  2721.000 0.05232979
  2724.000 0.04840906
  2727.000 0.04786079
  2730.000 0.03059802
  2733.000 0.04174574
  2736.000 0.03195212
  2739.000 0.04064938
  2742.000 0.02578999
  2745.000 0.03085440
  2748.000 0.03337002
  2751.000 0.01406691
  2754.000 0.02988700
  2757.000 0.03160124
  2760.000 0.03023010
  2763.000 0.04931074
  2766.000 0.03557490
  2769.000 0.04754337
  2772.000 0.03649294
  2775.000 0.02610227
  2778.000 0.02485405
  2781.000 0.01941755
  2784.000 0.03366634
  2787.000 0.03758187
  2790.000 0.01821992
  2793.000 0.04499110
  2796.000 0.03130412
  2799.000 0.02072662
  2802.000 0.04797079
  2805.000 0.05283205
  2808.000 0.03779479
  2811.000 0.04153023
  2814.000 0.03699082
  2817.000 0.04396366
  2820.000 0.03546085
  2823.000 0.02850261
  2826.000 0.06155134
  2829.000 0.04833323
  2832.000 0.05020177
  2835.000 0.03380759
  2838.000 0.04657231
  2841.000 0.05533191
  2844.000 0.03183650
  2847.000 0.04702830
  2850.000 0.04086900
  2853.000 0.02170572
  2856.000 0.04297635
  2859.000 0.05529408
  2862.000 0.04230197
  2865.000 0.02735246
  2868.000 0.04725443
  2871.000 0.03253213
  2874.000 0.05062011
  2877.000 0.03650639
  2880.000 0.04530690
  2883.000 0.05810368
  2886.000 0.03892302
  2889.000 0.05417331
  2892.000 0.02145293
  2895.000 0.04272858
  2898.000 0.02462147
  2901.000 0.04427906
  2904.000 0.04563835
  2907.000 0.02869026
  2910.000 0.05700704
  2913.000 0.04493208
  2916.000 0.03537139
  2919.000 0.03947764
  2922.000 0.04554379
  2925.000 0.03067918
  2928.000 0.04296819
  2931.000 0.06059823
  2934.000 0.04945060
  2937.000 0.02945890
  2940.000 0.06189648
  2943.000 0.06169109
  2946.000 0.03108275
  2949.000 0.05498177
  2952.000 0.04542956
  2955.000 0.03167286
  2958.000 0.03542380
  2961.000 0.05496390
  2964.000 0.04577650
  2967.000 0.03694044
  2970.000 0.04710839
  2973.000 0.03337789
  2976.000 0.03914455
  2979.000 0.03777896
  2982.000 0.04312801
  2985.000 0.02806584
  2988.000 0.03982800
  2991.000 0.03799051
  2994.000 0.02095805
  2997.000 0.03371905
  3000.000 0.04229378
  3003.000 0.04575969
  3006.000 0.03831897
  3009.000 0.06216433
  3012.000 0.03644285
  3015.000 0.02320235
  3018.000 0.05486477
  3021.000 0.05574092
  3024.000 0.05153498
  3027.000 0.04013174
  3030.000 0.04540070
  3033.000 0.03909967
  3036.000 0.04221257
  3039.000 0.02516433
  3042.000 0.03350213
  3045.000 0.04652825
  3048.000 0.03284919
  3051.000 0.04534006
  3054.000 0.05858536
  3057.000 0.04522883
  3060.000 0.02837886
  3063.000 0.06339794
  3066.000 0.04227226
  3069.000 0.03742739
  3072.000 0.05091315
  3075.000 0.02018724
  3078.000 0.05702683
  3081.000 0.03893895
  3084.000 0.03426953
  3087.000 0.05169726
  3090.000 0.04341430
  3093.000 0.03941842
  3096.000 0.04746137
  3099.000 0.05251307
  3102.000 0.05560796
  3105.000 0.03421404
  3108.000 0.03895158
  3111.000 0.04805844
  3114.000 0.04034303
  3117.000 0.06505879
  3120.000 0.03892044
  3123.000 0.02944369
  3126.000 0.02651997
  3129.000 0.04780207
  3132.000 0.02493941
  3135.000 0.07300374
  3138.000 0.04506689
  3141.000 0.03532067
  3144.000 0.02956496
  3147.000 0.02634106
  3150.000 0.04887763
  3153.000 0.04225736
  3156.000 0.03473201
  3159.000 0.04058237
  3162.000 0.03601675
  3165.000 0.05671968
  3168.000 0.06024609
  3171.000 0.04122127
  3174.000 0.03171091
  3177.000 0.05085376
  3180.000 0.05754036
  3183.000 0.03476726
  3186.000 0.03644128
  3189.000 0.04142806
  3192.000 0.03160916
  3195.000 0.02700168
  3198.000 0.01143098
  3201.000 0.05197890
  3204.000 0.03982302
  3207.000 0.05758180
  3210.000 0.04416832
  3213.000 0.01831846
  3216.000 0.03769198
  3219.000 0.03825597
  3222.000 0.03760184
  3225.000 0.03284304
  3228.000 0.03565503
  3231.000 0.04996356
  3234.000 0.02399691
  3237.000 0.04306360
  3240.000 0.02691310
  3243.000 0.03871392
  3246.000 0.04583674
  3249.000 0.03082277
  3252.000 0.03831823
  3255.000 0.04314852
  3258.000 0.02847707
  3261.000 0.04899950
  3264.000 0.05100933
  3267.000 0.02453079
  3270.000 0.04934140
  3273.000 0.03069298
  3276.000 0.06666776
  3279.000 0.03521678
  3282.000 0.03347203
  3285.000 0.02774693
  3288.000 0.04137604
  3291.000 0.03063835
  3294.000 0.03984607
  3297.000 0.03805017
  3300.000 0.07472229
  3303.000 0.06168965
  3306.000 0.03976448
  3309.000 0.03948927
  3312.000 0.04362318
  3315.000 0.03652383
  3318.000 0.02836567
  3321.000 0.06100428
  3324.000 0.05583150
  3327.000 0.05211070
  3330.000 0.04450160
  3333.000 0.03571156
  3336.000 0.04779815
  3339.000 0.01786571
  3342.000 0.02629557
  3345.000 0.04180493
  3348.000 0.04577134
  3351.000 0.03841917
  3354.000 0.04597567
  3357.000 0.04647897
  3360.000 0.05734373
  3363.000 0.04618528
  3366.000 0.02203216
  3369.000 0.02333950
  3372.000 0.01969438
  3375.000 0.03536572
  3378.000 0.03076117
  3381.000 0.03493197
  3384.000 0.02984036
  3387.000 0.03094177
  3390.000 0.02681130
  3393.000 0.03726847
  3396.000 0.02790080
  3399.000 0.04322228
  3402.000 0.03417249
  3405.000 0.03903258
  3408.000 0.03886016
  3411.000 0.04236567
  3414.000 0.04076887
  3417.000 0.03045100
  3420.000 0.02846298
  3423.000 0.02876662
  3426.000 0.03651209
  3429.000 0.05108681
  3432.000 0.04241011
  3435.000 0.02235806
  3438.000 0.02560307
  3441.000 0.05916092
  3444.000 0.04009789
  3447.000 0.02735025
  3450.000 0.02578747
  3453.000 0.01733943
  3456.000 0.03533259
  3459.000 0.03205185
  3462.000 0.05273912
  3465.000 0.02554738
  3468.000 0.04473630
  3471.000 0.03075061
  3474.000 0.01622303
  3477.000 0.02142137
  3480.000 0.05261765
  3483.000 0.04109365
  3486.000 0.00717314
  3489.000 0.02689635
  3492.000 0.03066434
  3495.000 0.03951195
  3498.000 0.01528207
  3501.000 0.03985364
  3504.000 0.04468469
  3507.000 0.01277153
  3510.000 0.03207217
  3513.000 0.02142064
  3516.000 0.04945369
  3519.000 0.00842103
  3522.000 0.05876565
  3525.000 0.03734774
  3528.000 0.02575430
  3531.000 0.00977455
  3534.000 0.04403498
  3537.000 0.02771980
  3540.000 0.02015571
  3543.000 0.02951359
  3546.000 0.01409862
  3549.000 0.03902854
  3552.000 0.02489373
  3555.000 0.03288397
  3558.000 0.01176954
  3561.000 0.00098477
  3564.000 0.03592553
  3567.000 0.02599819
  3570.000 0.03909484

